Analytical structure of the binary collision integral and the ultrarelativistic limit of transport coefficients of an ideal gas

In this paper we discuss the analytical properties of the binary collision integral for a gas of ultrarelativistic particles interacting via a constant cross-section. Starting from a near-equilibrium expansion over a complete basis of irreducible tensors in momentum space we compute the linearized collision matrices analytically. Using these results we then numerically compute all transport-coefficients of relativistic fluid dynamics with various power-counting schemes that are second-order in Knudsen and/or inverse Reynolds numbers. Furthermore, we also exactly compute the leading-order contribution with respect to the particle mass to the coefficient of bulk viscosity, the relaxation time, and other second-order transport coefficients of the bulk viscous pressure.

==> anc/DNMR_coeffs_J/coeff_fits/ell_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 150 6.8975579299e-14  -1.90e-04  8.90e-10    1.541489e-01  -2.339649e-02   1.885372e+00

After 150 iterations the fit converged.
final sum of squares of residuals : 6.89756e-14
rel. change during last iteration : -1.8981e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.11687e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.71487e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.154149         +/- 1.274e-08    (8.263e-06%)
b               = -0.0233965       +/- 0.0002029    (0.8672%)
c               = 1.88537          +/- 0.002459     (0.1305%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c              -0.872 -0.998  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/ell_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 238 4.9837172125e-16  -4.63e-01  3.08e-12   -5.332532e-01   3.306398e+00   3.796636e+00

After 238 iterations the fit converged.
final sum of squares of residuals : 4.98372e-16
rel. change during last iteration : -4.63347e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.6494e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.01932e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.533253        +/- 5.886e-10    (1.104e-07%)
b               = 3.3064           +/- 0.03012      (0.9108%)
c               = 3.79664          +/- 0.00254      (0.0669%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.745  1.000 
c               0.758  0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/ell_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  41 4.1402761090e-20  -1.15e-02  6.88e-13    1.192110e-01  -3.375065e-02   3.808674e+00

After 41 iterations the fit converged.
final sum of squares of residuals : 4.14028e-20
rel. change during last iteration : -1.15073e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.41482e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.83137e-22

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.119211         +/- 5.35e-12     (4.488e-09%)
b               = -0.0337506       +/- 0.0002874    (0.8516%)
c               = 3.80867          +/- 0.002375     (0.06235%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.744  1.000 
c              -0.757 -0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/ell_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  13 7.1962056739e-19  -2.96e-02  3.94e-14   -6.831655e-01  -6.701254e-01   3.969701e+00

After 13 iterations the fit converged.
final sum of squares of residuals : 7.19621e-19
rel. change during last iteration : -2.96387e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.00675e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.01355e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.683166        +/- 2.153e-11    (3.151e-09%)
b               = -0.670125        +/- 0.002215     (0.3306%)
c               = 3.9697           +/- 0.0009219    (0.02322%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.731  1.000 
c              -0.744 -0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/lambda_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 241 1.6496124082e-15  -7.66e-02  4.88e-10   -8.456987e-02  -6.580080e-03   1.912600e+00

After 241 iterations the fit converged.
final sum of squares of residuals : 1.64961e-15
rel. change during last iteration : -7.65848e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.82016e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.3234e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0845699       +/- 1.946e-09    (2.301e-06%)
b               = -0.00658008      +/- 3.5e-05      (0.5319%)
c               = 1.9126           +/- 0.001507     (0.07881%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.845  1.000 
c              -0.871 -0.998  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/lambda_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 188 1.6596277888e-16  -2.85e-02  1.57e-12   -2.721058e-01  -1.889731e+00   3.795597e+00

After 188 iterations the fit converged.
final sum of squares of residuals : 1.65963e-16
rel. change during last iteration : -2.85369e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.52889e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.3375e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.272106        +/- 3.398e-10    (1.249e-07%)
b               = -1.88973         +/- 0.01731      (0.916%)
c               = 3.7956           +/- 0.002554     (0.0673%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.745  1.000 
c              -0.758 -0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/lambda_VV_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  12 3.9330622123e-18  -6.49e-01  5.32e-13    9.209522e-01   4.988831e-01   3.850503e+00

After 12 iterations the fit converged.
final sum of squares of residuals : 3.93306e-18
rel. change during last iteration : -6.49339e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.35362e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.53952e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.920952         +/- 5.166e-11    (5.609e-09%)
b               = 0.498883         +/- 0.003287     (0.6588%)
c               = 3.8505           +/- 0.001837     (0.04771%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.741  1.000 
c               0.754  0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/lambda_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  88 8.8528540044e-22  -4.96e-01  2.99e-13    5.170884e-02  -6.024217e-03   3.829105e+00

After 88 iterations the fit converged.
final sum of squares of residuals : 8.85285e-22
rel. change during last iteration : -4.9603e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.53112e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.24688e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0517088        +/- 7.787e-13    (1.506e-09%)
b               = -0.00602422      +/- 4.544e-05    (0.7543%)
c               = 3.8291           +/- 0.002103     (0.05493%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.742  1.000 
c              -0.756 -0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/lambda_piPi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 450 7.8398474351e-19  -5.67e-02  1.46e-15   -2.530307e+00  -1.444006e+02   5.674098e+00

After 450 iterations the fit converged.
final sum of squares of residuals : 7.83985e-19
rel. change during last iteration : -5.67114e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.05081e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.1042e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -2.53031         +/- 1.732e-11    (6.846e-10%)
b               = -144.401         +/- 1.458        (1.01%)
c               = 5.6741           +/- 0.002828     (0.04983%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.594  1.000 
c              -0.603 -1.000  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/lambda_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [40.0000 : *]
        #datapoints = 69
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 133 3.8869756926e-19  -7.71e-01  1.40e-13    2.418775e-01   3.595744e-02   3.588005e+00

After 133 iterations the fit converged.
final sum of squares of residuals : 3.88698e-19
rel. change during last iteration : -7.71264e-06

degrees of freedom    (FIT_NDF)                        : 66
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.67421e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.88936e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.241878         +/- 2.056e-11    (8.501e-09%)
b               = 0.0359574        +/- 0.0006641    (1.847%)
c               = 3.58801          +/- 0.004986     (0.139%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.786  1.000 
c               0.799  0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/tau_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 150 6.8975579299e-14  -1.90e-04  8.90e-10   -1.541489e-01   2.339649e-02   1.885372e+00

After 150 iterations the fit converged.
final sum of squares of residuals : 6.89756e-14
rel. change during last iteration : -1.8981e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.11687e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.71487e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.154149        +/- 1.274e-08    (8.263e-06%)
b               = 0.0233965        +/- 0.0002029    (0.8672%)
c               = 1.88537          +/- 0.002459     (0.1305%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c               0.872  0.998  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/tau_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 296 1.9934869011e-15  -1.63e-01  6.16e-12   -1.066506e+00   6.612795e+00   3.796635e+00

After 296 iterations the fit converged.
final sum of squares of residuals : 1.99349e-15
rel. change during last iteration : -1.63267e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 5.2988e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.80773e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -1.06651         +/- 1.177e-09    (1.104e-07%)
b               = 6.6128           +/- 0.06023      (0.9108%)
c               = 3.79664          +/- 0.00254      (0.0669%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.745  1.000 
c               0.758  0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/tau_V_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  87 4.0745931413e-19  -4.36e-01  1.49e-12    2.572148e+00   1.761787e-01   3.858858e+00

After 87 iterations the fit converged.
final sum of squares of residuals : 4.07459e-19
rel. change during last iteration : -4.36103e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.57553e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.73886e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 2.57215          +/- 1.66e-11     (6.452e-10%)
b               = 0.176179         +/- 0.001092     (0.6199%)
c               = 3.85886          +/- 0.001729     (0.0448%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.740  1.000 
c               0.753  0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/tau_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  41 4.1402761090e-20  -1.15e-02  6.88e-13    1.192110e-01  -3.375065e-02   3.808674e+00

After 41 iterations the fit converged.
final sum of squares of residuals : 4.14028e-20
rel. change during last iteration : -1.15073e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.41482e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.83137e-22

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.119211         +/- 5.35e-12     (4.488e-09%)
b               = -0.0337506       +/- 0.0002874    (0.8516%)
c               = 3.80867          +/- 0.002375     (0.06235%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.744  1.000 
c              -0.757 -0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/tau_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 233 1.1513929481e-17  -4.90e-04  1.58e-13   -2.732662e+00  -2.680501e+00   3.969701e+00

After 233 iterations the fit converged.
final sum of squares of residuals : 1.15139e-17
rel. change during last iteration : -4.90172e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.02701e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.62168e-19

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -2.73266         +/- 8.61e-11     (3.151e-09%)
b               = -2.6805          +/- 0.008861     (0.3306%)
c               = 3.9697           +/- 0.0009219    (0.02322%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.731  1.000 
c              -0.744 -0.999  1.000 


==> anc/DNMR_coeffs_J/coeff_fits/tau_pipi_fit.log <==


*******************************************************************************
Sun Sep 10 14:07:02 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  52 3.4283820985e-25   0.00e+00  9.75e-12    1.688803e+00  -9.561128e-02   5.674412e+00

After 52 iterations the fit converged.
final sum of squares of residuals : 3.42838e-25
rel. change during last iteration : 0

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.94889e-14
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.82871e-27

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 1.6888           +/- 1.148e-14    (6.797e-13%)
b               = -0.0956113       +/- 0.0009429    (0.9861%)
c               = 5.67441          +/- 0.002763     (0.0487%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.596  1.000 
c              -0.606 -1.000  1.000 


==> anc/DNMR_coeffs_J/coeffs_DNMR_to100.dat <==
0.	3.	0.1111111111111111	-0.1111111111111111	0.6666666666666666	-0.05555555555555555	-0.03888888888888889	2.25	1.	0.	0.	0.05	0.05	0.6	0.	0.05	1.6666666666666667	1.3333333333333333	0.	0.	1.4285714285714286	0.	0.
1.	3.	0.1548357008274411	-0.1548357008274411	0.6666666666666666	-0.09062076495272166	-0.07037037037037037	2.5897008171543563	1.	-0.43441311542550504	-0.8688262308510101	0.11765355209440762	0.11765355209440762	0.9655868845744949	-0.32580983656912876	0.05430163942818813	2.	1.3333333333333333	-0.688553202707989	-2.754212810831956	1.7402597402597402	-3.272727272727273	0.3442766013539945
2.	3.	0.153130513353504	-0.153130513353504	0.6666666666666666	-0.08612443453089226	-0.06790123456790123	2.5752688691887706	1.	-0.5025938832082499	-1.0051877664164999	0.11883033672753197	0.11883033672753197	0.9291331244833683	-0.28928368859079506	0.0516230151357311	2.	1.3333333333333333	-0.6873156885495068	-2.749262754198027	1.688715953307393	-2.6614785992217898	0.25360917403253586
3.	3.	0.15319292971995438	-0.15319292971995438	0.6666666666666666	-0.08527454857793114	-0.06790123456790123	2.573144135257952	1.	-0.5206792429914892	-1.0413584859829783	0.11906753124259913	0.11906753124259913	0.9236344405943744	-0.27921485556284914	0.05167927657105734	2.	1.3333333333333333	-0.6851976832806378	-2.740790733122551	1.6887796887796889	-2.5651105651105652	0.24436113849134936
4.	3.	0.15337556637880753	-0.15337556637880753	0.6666666666666666	-0.08497590856279218	-0.06790123456790123	2.5725664085244904	1.	-0.5271530138391763	-1.0543060276783527	0.11914430118388797	0.11914430118388797	0.9220989653398164	-0.27556940230726923	0.051695787266337265	2.	1.3333333333333333	-0.6841913524725195	-2.736765409890078	1.6887948769957404	-2.542145982440381	0.24260336125694923
5.	3.	0.15353102344938113	-0.15353102344938113	0.6666666666666666	-0.0848365652393334	-0.06790123456790123	2.5723549255139915	1.	-0.5299381496142073	-1.0598762992284145	0.11917567544093871	0.11917567544093871	0.921526431802472	-0.2739926765959052	0.051702152955935325	2.	1.3333333333333333	-0.683721081925385	-2.73488432770154	1.6887995543832106	-2.5350737725854393	0.24214036799390135
6.	3.	0.15364989591124473	-0.15364989591124473	0.6666666666666666	-0.08475987653983777	-0.06790123456790123	2.572262181443484	1.	-0.5312974336998628	-1.0625948673997256	0.11919052006232635	0.11919052006232635	0.9212720515761239	-0.2732207856509655	0.05170505118746205	2.	1.3333333333333333	-0.6834870307733777	-2.7339481230935108	1.6888012725841814	-2.5324758527175892	0.2419891246855612
7.	3.	0.15373974657811193	-0.15373974657811193	0.6666666666666666	-0.08471287511184178	-0.06790123456790123	2.5722161809844417	1.	-0.5320250935167226	-1.0640501870334451	0.11919830378859052	0.11919830378859052	0.9211446574641959	-0.27280674613771283	0.051706529993887376	2.	1.3333333333333333	-0.6833624198258316	-2.7334496793033263	1.6888019908528475	-2.5313898304943563	0.24193126444541252
8.	3.	0.1538083409691765	-0.1538083409691765	0.6666666666666666	-0.08468181883248432	-0.06790123456790123	2.572191217947037	1.	-0.5324432549743247	-1.0648865099486493	0.1192027110530596	0.1192027110530596	0.921075011734196	-0.27256847811954354	0.05170735047561333	2.	1.3333333333333333	-0.6832919669032617	-2.7331678676130466	1.688802322396472	-2.5308885365342766	0.24190621386789704
9.	3.	0.15386151799462477	-0.15386151799462477	0.6666666666666666	-0.08466013311291663	-0.06790123456790123	2.5721767054419216	1.	-0.5326974547613538	-1.0653949095227075	0.11920536061098701	0.11920536061098701	0.9210342856734517	-0.27242348516571013	0.05170783603802649	2.	1.3333333333333333	-0.6832500257622681	-2.7330001030490725	1.6888024879345582	-2.5306382429481076	0.24189421322299753
10.	3.	0.15390340933893834	-0.15390340933893834	0.6666666666666666	-0.08464433884639946	-0.06790123456790123	2.572167795259413	1.	-0.5328592109413421	-1.0657184218826843	0.11920703210513314	0.11920703210513314	0.921009163096564	-0.2723311475168105	0.0517081385458773	2.	1.3333333333333333	-0.6832239346120469	-2.7328957384481876	1.6888025760342242	-2.530505036252879	0.2418879534924991
11.	3.	0.15393691611312096	-0.15393691611312096	0.6666666666666666	-0.08463244780271693	-0.06790123456790123	2.572162076464523	1.	-0.532966121800137	-1.065932243600274	0.11920812924689088	0.11920812924689088	0.920992975942972	-0.2722700794256993	0.05170833508953625	2.	1.3333333333333333	-0.6832070801661954	-2.7328283206647814	1.6888026254701345	-2.530430289156647	0.24188444194590694
12.	3.	0.15396409303437608	-0.15396409303437608	0.6666666666666666	-0.08462325289257493	-0.06790123456790123	2.5721582682379616	1.	-0.5330390812115896	-1.0660781624231792	0.11920887374849004	0.11920887374849004	0.9209821614986162	-0.27222838318089543	0.05170846733364535	2.	1.3333333333333333	-0.6831958328249245	-2.732783331299698	1.688802654476993	-2.530386430786578	0.24188234477120574
13.	3.	0.15398641602936752	-0.15398641602936752	0.6666666666666666	-0.08461598465898013	-0.06790123456790123	2.5721556521784548	1.	-0.5330902526916724	-1.0661805053833449	0.11920939346380549	0.11920939346380549	0.9209747119072343	-0.27219912627272497	0.05170855899056986	2.	1.3333333333333333	-0.6831881122737655	-2.732752449095062	1.6888026721592853	-2.530359695160606	0.24188102285059784
14.	3.	0.154004961948008	-0.154004961948008	0.6666666666666666	-0.08461013256251833	-0.06790123456790123	2.572153806597998	1.	-0.5331270029587336	-1.0662540059174672	0.11920976522708997	0.11920976522708997	0.9209694438163851	-0.2721781070539215	0.05170862415421417	2.	1.3333333333333333	-0.6831826799994708	-2.732730719997883	1.688802683300181	-2.5303428501262655	0.2418801500217996
15.	3.	0.15402052876567068	-0.15402052876567068	0.6666666666666666	-0.08460534632612735	-0.06790123456790123	2.572152474213549	1.	-0.533153948237491	-1.066307896474982	0.11921003687401543	0.11921003687401543	0.9209656327191823	-0.27216269105826174	0.0517086715174942	2.	1.3333333333333333	-0.6831787735762005	-2.732715094304802	1.688802690525152	-2.5303319259701325	0.24187955032914832
16.	3.	0.15403371662752868	-0.15403371662752868	0.6666666666666666	-0.08460137871349085	-0.06790123456790123	2.5721514927303755	1.	-0.5331740683374223	-1.0663481366748446	0.11921023911373639	0.11921023911373639	0.9209628202157917	-0.27215117685935447	0.05170870661631359	2.	1.3333333333333333	-0.6831759095569064	-2.7327036382276257	1.6888026953313477	-2.5303246590023623	0.24187912404588452
17.	3.	0.1540449831925347	-0.1540449831925347	0.6666666666666666	-0.08459805092013702	-0.06790123456790123	2.572150756756633	1.	-0.5331893375927574	-1.0663786751855149	0.11921039219756592	0.11921039219756592	0.9209607078415636	-0.27214243665696075	0.05170873307592951	2.	1.3333333333333333	-0.6831737732109047	-2.7326950928436187	1.688802698601603	-2.53031971437623	0.24187881210040826
18.	3.	0.15405468197656907	-0.15405468197656907	0.6666666666666666	-0.08459523087618287	-0.06790123456790123	2.572150196082397	1.	-0.5332010947386103	-1.0664021894772207	0.11921050980127183	0.11921050980127183	0.9209590963017262	-0.2721357054404839	0.051708753329530364	2.	1.3333333333333333	-0.6831721547583909	-2.7326886190335635	1.6888027008721962	-2.53031628123926	0.24187857809200178
19.	3.	0.15406308931168403	-0.15406308931168403	0.6666666666666666	-0.0845928192141572	-0.06790123456790123	2.572149762864322	1.	-0.5332102664589837	-1.0664205329179675	0.11921060135751212	0.11921060135751212	0.920957849508757	-0.27213045349146947	0.05170876904630318	2.	1.3333333333333333	-0.6831709113783448	-2.7326836455133794	1.688802702477636	-2.530313853814245	0.24187839878108577
20.	3.	0.15407042357629008	-0.15407042357629008	0.6666666666666666	-0.08459073994397791	-0.06790123456790123	2.5721494238346336	1.	-0.5332175062143761	-1.0664350124287523	0.11921067349683072	0.11921067349683072	0.9209568726589472	-0.2721263071672241	0.05170878139393051	2.	1.3333333333333333	-0.6831699439561962	-2.732679775824785	1.6888027036315996	-2.530312109021516	0.24187825885208553
21.	3.	0.15407685910238075	-0.15407685910238075	0.6666666666666666	-0.08458893410580322	-0.06790123456790123	2.572149155436603	1.	-0.5332232825795721	-1.0664465651591442	0.11921073096042438	0.11921073096042438	0.9209560985102436	-0.27212299847333393	0.05170879120376635	2.	1.3333333333333333	-0.6831691825025968	-2.7326767300103874	1.6888027044735434	-2.5303108360023994	0.2418781479206766
22.	3.	0.15408253636499986	-0.15408253636499986	0.6666666666666666	-0.0845873553569319	-0.06790123456790123	2.57214894071376	1.	-0.5332279367004971	-1.0664558734009941	0.11921077719144732	0.11921077719144732	0.9209554785877605	-0.27212033225245125	0.05170879907720911	2.	1.3333333333333333	-0.6831685768056123	-2.732674307222449	1.688802705096277	-2.5303098944292297	0.24187805876487564
23.	3.	0.15408756953969371	-0.15408756953969371	0.6666666666666666	-0.08458596684455634	-0.06790123456790123	2.572148767277255	1.	-0.5332317204156497	-1.0664634408312994	0.11921081472593019	0.11921081472593019	0.9209549774258338	-0.27211816440763903	0.051708805455653706	2.	1.3333333333333333	-0.6831680903160897	-2.732672361264359	1.6888027055626735	-2.5303091892374714	0.24187798624669848
24.	3.	0.15409205217242883	-0.15409205217242883	0.6666666666666666	-0.08458473895152817	-0.06790123456790123	2.57214862595149	1.	-0.5332348220108408	-1.0664696440216817	0.11921084545603981	0.11921084545603981	0.9209545687244849	-0.2721163871858398	0.05170881066737461	2.	1.3333333333333333	-0.6831676960735165	-2.732670784294066	1.688802705916026	-2.5303086549686573	0.24187792663591368
25.	3.	0.15409606147926494	-0.15409606147926494	0.6666666666666666	-0.08458364764614612	-0.06790123456790123	2.5721485098554844	1.	-0.5332373839094597	-1.0664747678189195	0.11921087081038487	0.11921087081038487	0.9209542327381325	-0.27211491906683044	0.051708814959496294	2.	1.3333333333333333	-0.6831673739450892	-2.732669495780357	1.6888027061865936	-2.530308245870436	0.2418778771747988
26.	3.	0.15409966163980549	-0.15409966163980549	0.6666666666666666	-0.08458267325706587	-0.06790123456790123	2.572148413769556	1.	-0.5332395150095618	-1.0664790300191236	0.11921089187943215	0.11921089187943215	0.9209539544726163	-0.2721136977101755	0.051708818520143085	2.	1.3333333333333333	-0.683167108725286	-2.732668434901144	1.6888027063958204	-2.530307929519553	0.24187783579125774
27.	3.	0.15410290634370408	-0.15410290634370408	0.6666666666666666	-0.084581799552111	-0.06790123456790123	2.572148333692128	1.	-0.5332412994090387	-1.0664825988180775	0.11921090950399427	0.11921090950399427	0.9209537224217221	-0.2721126749660277	0.051708821494010244	2.	1.3333333333333333	-0.6831668888087403	-2.7326675552349613	1.6888027065590985	-2.5303076826432656	0.24187780090555125
28.	3.	0.15410584077702763	-0.15410584077702763	0.6666666666666666	-0.0845810130374397	-0.06790123456790123	2.572148266525278	1.	-0.5332428026567563	-1.0664856053135126	0.11921092433848912	0.11921092433848912	0.9209535276695807	-0.27211181329992423	0.05170882399345865	2.	1.3333333333333333	-0.6831667052509961	-2.7326668210039844	1.6888027066876075	-2.5303074883376637	0.24187777129746113
29.	3.	0.15410850318452257	-0.15410850318452257	0.6666666666666666	-0.08458030241858636	-0.06790123456790123	2.5721482098487685	1.	-0.5332440762852823	-1.0664881525705645	0.11921093689671845	0.11921093689671845	0.9209533632448726	-0.27211108319992827	0.05170882610651881	2.	1.3333333333333333	-0.6831665510954621	-2.7326662043818484	1.688802706789558	-2.5303073341885676	0.2418777460132993
30.	3.	0.15411092610788552	-0.15411092610788552	0.6666666666666666	-0.08457965818185265	-0.06790123456790123	2.5721481617557282	1.	-0.5332451611345	-1.066490322269	0.11921094758537332	0.11921094758537332	0.9209532236507119	-0.27211046127510935	0.05170882790273242	2.	1.3333333333333333	-0.6831664208855058	-2.7326656835420233	1.6888027068710418	-2.53030721098472	0.24187772429970708
31.	3.	0.1541131373744058	-0.1541131373744058	0.6666666666666666	-0.08457907226617326	-0.06790123456790123	2.5721481207318466	1.	-0.5332460898141488	-1.0664921796282976	0.11921095672881706	0.11921095672881706	0.9209531045186584	-0.2721099288464515	0.05170882943746182	2.	1.3333333333333333	-0.6831663103069117	-2.7326652412276466	1.6888027069366234	-2.5303071118253135	0.24187770555579374
32.	3.	0.1541151608917353	-0.1541151608917353	0.6666666666666666	-0.08457853780369819	-0.06790123456790123	2.57214808556564	1.	-0.5332468885462189	-1.0664937770924379	0.11921096458759822	0.11921096458759822	0.9209530023514774	-0.2721094708924672	0.05170883075510111	2.	1.3333333333333333	-0.683166215923206	-2.732664863692824	1.6888027069897529	-2.530307031493613	0.24187768929804174
33.	3.	0.15411701729094893	-0.15411701729094893	0.6666666666666666	-0.08457804891306722	-0.06790123456790123	2.572148055281152	1.	-0.5332475785559999	-1.0664951571119998	0.11921097137240766	0.11921097137240766	0.920952914330048	-0.27210907525301076	0.051708831891491676	2.	1.3333333333333333	-0.683166134977861	-2.732664539911444	1.6888027070330605	-2.5303069660124233	0.24187767513423694
34.	3.	0.15411872445004093	-0.15411872445004093	0.6666666666666666	-0.08457760053344884	-0.06790123456790123	2.572148029087035	1.	-0.533248177131375	-1.06649635426275	0.11921097725469276	0.11921097725469276	0.9209528381671271	-0.27210873202290214	0.05170883287575513	2.	1.3333333333333333	-0.6831660652451514	-2.7326642609806058	1.6888027070685678	-2.5303069123252935	0.24187766274387085
35.	3.	0.15412029792255486	-0.15412029792255486	0.6666666666666666	-0.08457718829037915	-0.06790123456790123	2.572148006337682	1.	-0.5332486984360056	-1.0664973968720113	0.11921098237479519	0.11921098237479519	0.9209527719956623	-0.2721084330863805	0.051708833731695804	2.	1.3333333333333333	-0.6831660049167507	-2.732664019667003	1.6888027070978402	-2.5303068680656406	0.2418776518632455
36.	3.	0.1541217512904619	-0.1541217512904619	0.6666666666666666	-0.08457680838660078	-0.06790123456790123	2.5721479865033374	1.	-0.533249154138336	-1.066498308276672	0.11921098684823804	0.11921098684823804	0.9209527142828176	-0.2721081717569624	0.05170883447888224	2.	1.3333333333333333	-0.6831659525148153	-2.732663810059261	1.688802707122098	-2.5303068313879913	0.24187764227403738
37.	3.	0.15412309645618388	-0.15412309645618388	0.6666666666666666	-0.08457645751269965	-0.06790123456790123	2.5721479691469273	1.	-0.5332495539016294	-1.0664991078032589	0.11921099077061861	0.11921099077061861	0.9209526637632975	-0.2721079424968394	0.0517088351334874	2.	1.3333333333333333	-0.6831659068248707	-2.7326636272994826	1.6888027071422993	-2.530306800843543	0.24187763379443503
38.	3.	0.15412434388544693	-0.15412434388544693	0.6666666666666666	-0.08457613277352768	-0.06790123456790123	2.57214795390598	1.	-0.5332499057683345	-1.066499811536669	0.11921099422144196	0.11921099422144196	0.9209526193872735	-0.27210774069676485	0.05170883570894581	2.	1.3333333333333333	-0.6831658668436199	-2.7326634673744796	1.6888027071592013	-2.530306775287647	0.24187762627221132
39.	3.	0.1541255028101906	-0.1541255028101906	0.6666666666666666	-0.08457583162729396	-0.06790123456790123	2.5721479404784167	1.	-0.5332502164635033	-1.0665004329270067	0.11921099726714424	0.11921099726714424	0.9209525802794416	-0.27210756250228035	0.051708836216471016	2.	1.3333333333333333	-0.683165831738083	-2.732663326952332	1.6888027071734057	-2.5303067538104864	0.24187761957926446
40.	3.	0.15412658139885785	-0.15412658139885785	0.6666666666666666	-0.0845755518348844	-0.06790123456790123	2.572147928611319	1.	-0.533250491635773	-1.066500983271546	0.11921099996349163	0.11921099996349163	0.9209525457066314	-0.27210740467569056	0.051708836665465586	2.	1.3333333333333333	-0.6831658008134044	-2.7326632032536176	1.6888027071853937	-2.530306735684743	0.24187761360728424
41.	3.	0.154127586899916	-0.154127586899916	0.6666666666666666	-0.0845752914174877	-0.06790123456790123	2.5721479180919915	1.	-0.5332507360498648	-1.0665014720997297	0.11921100235749493	0.11921100235749493	0.9209525150520248	-0.272107264485798	0.05170883706384788	2.	1.3333333333333333	-0.6831657734873343	-2.7326630939493373	1.6888027071955518	-2.530306720325812	0.2418776082642878
42.	3.	0.15412852576330596	-0.15412852576330596	0.6666666666666666	-0.08457504862100342	-0.06790123456790123	2.572147908740814	1.	-0.5332509537412027	-1.0665019074824054	0.11921100448894621	0.11921100448894621	0.9209524877945191	-0.2721071396193298	0.05170883741831387	2.	1.3333333333333333	-0.6831657492698855	-2.732662997079542	1.6888027072041922	-2.530306707261354	0.2418776034718323
43.	3.	0.15412940374361087	-0.15412940374361087	0.6666666666666666	-0.08457482188601605	-0.06790123456790123	2.57214790040549	1.	-0.5332511481407558	-1.0665022962815116	0.11921100639165844	0.11921100639165844	0.9209524634921196	-0.2721070281094168	0.05170883773454825	2.	1.3333333333333333	-0.683165727747026	-2.732662910988104	1.6888027072115688	-2.5303066961078438	0.24187759916275842
44.	3.	0.15413022598801904	-0.15413022598801904	0.6666666666666666	-0.0845746098223598	-0.06790123456790123	2.572147892956396	1.	-0.5332513221763433	-1.0665026443526866	0.11921100809447072	0.11921100809447072	0.9209524417685049	-0.27210692827755306	0.05170883801739524	2.	1.3333333333333333	-0.683165708567538	-2.732662834270152	1.6888027072178886	-2.5303066865523958	0.24187759527935376
45.	3.	0.15413099711158673	-0.15413099711158673	0.6666666666666666	-0.08457441118748724	-0.06790123456790123	2.5721478862828064	1.	-0.5332514783552299	-1.0665029567104598	0.11921100962206733	0.11921100962206733	0.9209524223021058	-0.27210683868627206	0.05170883827099771	2.	1.3333333333333333	-0.6831656914323775	-2.73266276572951	1.688802707223321	-2.5303066783385963	0.24187759177184942
46.	3.	0.154131721261852	-0.154131721261852	0.6666666666666666	-0.08457422486800358	-0.06790123456790123	2.572147880289807	1.	-0.5332516188317759	-1.0665032376635517	0.11921101099564799	0.11921101099564799	0.9209524048171863	-0.272106758100383	0.051708838498910906	2.	1.3333333333333333	-0.6831656760860154	-2.7326627043440617	1.6888027072280056	-2.530306671255406	0.24187758859718342
47.	3.	0.15413240217448546	-0.15413240217448546	0.6666666666666666	-0.08457404986384716	-0.06790123456790123	2.572147874895766	1.	-0.5332517454630854	-1.0665034909261708	0.11921101223347896	0.11921101223347896	0.9209523890765259	-0.27210668545508304	0.05170883870419578	2.	1.3333333333333333	-0.6831656623093602	-2.7326626492374406	1.688802707232058	-2.5303066651284074	0.24187758571797868
48.	3.	0.15413304322137028	-0.15413304322137028	0.6666666666666666	-0.08457388527469019	-0.06790123456790123	2.572147870030251	1.	-0.5332518598549743	-1.0665037197099485	0.11921101335134798	0.11921101335134798	0.9209523748753908	-0.272106619829615	0.05170883888949604	2.	1.3333333333333333	-0.6831656499139477	-2.7326625996557907	1.6888027072355736	-2.530306659812879	0.24187758310169458
49.	3.	0.15413364745226465	-0.15413364745226465	0.6666666666666666	-0.08457373028821015	-0.06790123456790123	2.572147865632309	1.	-0.5332519634000923	-1.0665039268001846	0.11921101436294129	0.11921101436294129	0.9209523620365476	-0.2721065604254195	0.05170883905710189	2.	1.3333333333333333	-0.6831656387371519	-2.7326625549486074	1.688802707238632	-2.530306655188283	0.24187758071991963
50.	3.	0.15413421763100685	-0.15413421763100685	0.6666666666666666	-0.08457358416994266	-0.06790123456790123	2.5721478616490328	1.	-0.5332520573096606	-1.0665041146193213	0.11921101528015743	0.11921101528015743	0.9209523504061198	-0.2721065065479463	0.051708839209003064	2.	1.3333333333333333	-0.6831656286382195	-2.732662514552878	1.6888027072413003	-2.530306651153856	0.2418775785477794
51.	3.	0.15413475626706383	-0.15413475626706383	0.6666666666666666	-0.08457344625447645	-0.06790123456790123	2.57214785803437	1.	-0.5332521426399901	-1.0665042852799802	0.11921101611336911	0.11921101611336911	0.9209523398501352	-0.2721064575914552	0.051708839346933044	2.	1.3333333333333333	-0.6831656194949771	-2.7326624779799085	1.6888027072436342	-2.53030664762507	0.24187757656343875
52.	3.	0.15413526564309513	-0.15413526564309513	0.6666666666666666	-0.08457331593779065	-0.06790123456790123	2.572147854748128	1.	-0.5332522203147175	-1.066504440629435	0.11921101687164297	0.11921101687164297	0.9209523302516368	-0.27210641302627064	0.051708839472406086	2.	1.3333333333333333	-0.6831656112010834	-2.7326624448043337	1.6888027072456806	-2.5303066445307762	0.24187757474768248
53.	3.	0.15413574783909662	-0.15413574783909662	0.6666666666666666	-0.08457319267056813	-0.06790123456790123	2.572147851755137	1.	-0.5332522911435142	-1.0665045822870285	0.11921101756292406	0.11921101756292406	0.9209523215082568	-0.27210637238805846	0.051708839586748365	2.	1.3333333333333333	-0.6831656036637308	-2.732662414654923	1.6888027072474796	-2.5303066418108937	0.24187757308356012
54.	3.	0.15413620475360015	-0.15413620475360015	0.6666666666666666	-0.08457307595234494	-0.06790123456790123	2.5721478490245424	1.	-0.5332523558378788	-1.0665047116757576	0.11921101819419176	0.11921101819419176	0.9209523135301728	-0.2721063352687732	0.0517088396911242	2.	1.3333333333333333	-0.6831655968017144	-2.7326623872068576	1.6888027072490646	-2.530306639414529	0.24187757155608425
55.	3.	0.15413663812233228	-0.15413663812233228	0.6666666666666666	-0.08457296532637808	-0.06790123456790123	2.5721478465292136	1.	-0.5332524150245086	-1.0665048300490172	0.1192110187715916	0.1192110187715916	0.9209523062383815	-0.27210630130899255	0.05170883978655824	2.	1.3333333333333333	-0.6831655905438054	-2.7326623621752217	1.6888027072504639	-2.5303066372984397	0.24187757015197395
56.	3.	0.1541370495346737	-0.1541370495346737	0.6666666666666666	-0.08457286037513283	-0.06790123456790123	2.572147844245237	1.	-0.5332524692566579	-1.0665049385133158	0.11921101930054719	0.11921101930054719	0.9209522995632338	-0.2721062701914067	0.051708839873954304	2.	1.3333333333333333	-0.6831655848273772	-2.732662339309509	1.6888027072517025	-2.530306635425781	0.24187756885943515
57.	3.	0.15413744044821098	-0.15413744044821098	0.6666666666666666	-0.08457276071630496	-0.06790123456790123	2.5721478421514874	1.	-0.5332525190238122	-1.0665050380476244	0.11921101978585558	0.11921101978585558	0.9209522934431903	-0.2721062416352721	0.05170883995411137	2.	1.3333333333333333	-0.6831655795972386	-2.7326623183889542	1.688802707252801	-2.5303066337650657	0.2418775676679726
58.	3.	0.15413781220162862	-0.15413781220162862	0.6666666666666666	-0.08457266599930681	-0.06790123456790123	2.572147840229263	1.	-0.5332525647599519	-1.0665051295199037	0.1192110202317686	0.1192110202317686	0.92095228782376	-0.2721062153916736	0.051708840027737304	2.	1.3333333333333333	-0.6831655748046436	-2.7326622992185743	1.688802707253777	-2.530306632289318	0.2418775665682285
59.	3.	0.15413816602615446	-0.15413816602615446	0.6666666666666666	-0.08457257590215622	-0.06790123456790123	2.5721478384619725	1.	-0.5332526068506306	-1.0665052137012612	0.11921102064206258	0.11921102064206258	0.920952282656592	-0.2721061912394666	0.05170884009546046	2.	1.3333333333333333	-0.6831655704064464	-2.7326622816257857	1.6888027072546459	-2.530306630975363	0.241877565551843
60.	3.	0.15413850305574067	-0.15413850305574067	0.6666666666666666	-0.08457249012871627	-0.06790123456790123	2.572147836834868	1.	-0.5332526456390545	-1.066505291278109	0.11921102102009817	0.11921102102009817	0.9209522778986977	-0.2721061689817913	0.0517088401578398	2.	1.3333333333333333	-0.6831655663643786	-2.7326622654575146	1.688802707255421	-2.5303066298032424	0.2418775646113342
61.	3.	0.15413882433613757	-0.15413882433613757	0.6666666666666666	-0.08457240840624132	-0.06790123456790123	2.5721478353348126	1.	-0.5332526814313154	-1.0665053628626309	0.11921102136887181	0.11921102136887181	0.9209522735117814	-0.2721061484430724	0.051708840215373496	2.	1.3333333333333333	-0.6831655626444298	-2.7326622505777194	1.688802707256114	-2.5303066287557243	0.24187756373999392
62.	3.	0.15413913083299569	-0.15413913083299569	0.6666666666666666	-0.08457233048319107	-0.06790123456790123	2.5721478339500847	1.	-0.5332527145009083	-1.0665054290018166	0.11921102169106014	0.11921102169106014	0.9209522694616641	-0.27210612946642904	0.051708840268506334	2.	1.3333333333333333	-0.6831655592163154	-2.7326622368652616	1.6888027072567342	-2.530306627817898	0.24187756293179732
63.	3.	0.15413942343911308	-0.15413942343911308	0.6666666666666666	-0.08457225612727952	-0.06790123456790123	2.5721478326702054	1.	-0.5332527450926384	-1.0665054901852768	0.11921102198905846	0.11921102198905846	0.920952265717785	-0.27210611191143375	0.05170884031763622	2.	1.3333333333333333	-0.6831655560530174	-2.7326622242120697	1.6888027072572904	-2.53030662697683	0.24187756218132433
64.	3.	0.15413970298092927	-0.15413970298092927	0.6666666666666666	-0.08457218512373064	-0.06790123456790123	2.572147831485789	1.	-0.533252773426011	-1.066505546852022	0.11921102226501402	0.11921102226501402	0.9209522622527706	-0.2721060956521699	0.05170884036311968	2.	1.3333333333333333	-0.6831655531303888	-2.7326622125215554	1.6888027072577902	-2.5303066262212774	0.24187756148369097
65.	3.	0.15413997022435427	-0.15413997022435427	0.6666666666666666	-0.0845721172737158	-0.06790123456790123	2.572147830388417	1.	-0.5332527996981749	-1.0665055993963497	0.11921102252085491	0.11921102252085491	0.9209522590420601	-0.2721060805755427	0.05170884040527675	2.	1.3333333333333333	-0.6831655504268103	-2.732662201707241	1.6888027072582399	-2.530306625541446	0.24187756083448955
66.	3.	0.15414022588000906	-0.15414022588000906	0.6666666666666666	-0.08457205239295171	-0.06790123456790123	2.572147829370523	1.	-0.5332528240864881	-1.0665056481729762	0.1192110227583153	0.1192110227583153	0.9209522560635803	-0.27210606657980857	0.05170884044439516	2.	1.3333333333333333	-0.6831655479228921	-2.7326621916915683	1.688802707258645	-2.5303066249287856	0.24187756022973617
67.	3.	0.15414047060794453	-0.15414047060794453	0.6666666666666666	-0.0845719903104403	-0.06790123456790123	2.5721478284252983	1.	-0.5332528467507566	-1.0665056935015131	0.1192110229789574	0.1192110229789574	0.920952253297461	-0.2721060535732914	0.051708840480734014	2.	1.3333333333333333	-0.6831655456012161	-2.7326621824048645	1.6888027072590106	-2.5303066243758168	0.24187755966582464
68.	3.	0.1541407050218973	-0.1541407050218973	0.6666666666666666	-0.08457193086733433	-0.06790123456790123	2.572147827546605	1.	-0.5332528678351905	-1.066505735670381	0.11921102318419066	0.11921102318419066	0.9209522507257879	-0.27210604147325995	0.051708840514527	2.	1.3333333333333333	-0.6831655434461098	-2.732662173784439	1.6888027072593412	-2.530306623875985	0.24187755913948603
69.	3.	0.1541409296931337	-0.1541409296931337	0.6666666666666666	-0.08457187391591454	-0.06790123456790123	2.572147826728901	1.	-0.533252887470121	-1.066505774940242	0.11921102337528863	0.11921102337528863	0.9209522483323855	-0.2721060302049444	0.051708840545985214	2.	1.3333333333333333	-0.6831655414434494	-2.7326621657737977	1.6888027072596405	-2.530306623423533	0.24187755864775312
70.	3.	0.15414114515392685	-0.15414114515392685	0.6666666666666666	-0.08457181931866598	-0.06790123456790123	2.572147825967176	1.	-0.5332529057735055	-1.066505811547011	0.11921102355340375	0.11921102355340375	0.9209522461026266	-0.2721060197006723	0.051708840575299585	2.	1.3333333333333333	-0.6831655395804875	-2.73266215832195	1.6888027072599119	-2.5303066230133973	0.2418775581879288
71.	3.	0.15414135190070605	-0.15414135190070605	0.6666666666666666	-0.08457176694744259	-0.06790123456790123	2.5721478252568932	1.	-0.533252922852252	-1.066505845704504	0.11921102371958026	0.11921102371958026	0.9209522440232654	-0.272106009899109	0.05170884060264309	2.	1.3333333333333333	-0.683165537845702	-2.732662151382808	1.688802707260158	-2.5303066226411146	0.2418775577575584
72.	3.	0.15414155039691368	-0.15414155039691368	0.6666666666666666	-0.08457171668271075	-0.06790123456790123	2.5721478245939386	1.	-0.5332529388033873	-1.0665058776067746	0.11921102387476575	0.11921102387476575	0.9209522420822902	-0.27210600074458846	0.05170884062817263	2.	1.3333333333333333	-0.6831655362286636	-2.7326621449146544	1.6888027072603817	-2.530306622302744	0.24187755735440497
73.	3.	0.1541417410755999	-0.1541417410755999	0.6666666666666666	-0.08457166841286311	-0.06790123456790123	2.5721478239745785	1.	-0.533252953715086	-1.066505907430172	0.11921102401982116	0.11921102401982116	0.9209522402687941	-0.27210599218652204	0.05170884065203072	2.	1.3333333333333333	-0.6831655347199188	-2.7326621388796752	1.6888027072605853	-2.5303066219948005	0.2418775569764275
74.	3.	0.1541419243417824	-0.1541419243417824	0.6666666666666666	-0.08457162203359542	-0.06790123456790123	2.5721478233954165	1.	-0.5332529676675825	-1.066505935335165	0.11921102415552982	0.11921102415552982	0.9209522385728599	-0.27210598417887627	0.051708840674346994	2.	1.3333333333333333	-0.6831655333108874	-2.7326621332435495	1.688802707260771	-2.530306621714197	0.24187755662176155
75.	3.	0.15414210057459532	-0.15414210057459532	0.6666666666666666	-0.0845715774473399	-0.06790123456790123	2.572147822853362	1.	-0.5332529807339773	-1.0665059614679546	0.11921102428260526	0.11921102428260526	0.9209522369854592	-0.2721059766797098	0.0517088406952395	2.	1.3333333333333333	-0.683165531993771	-2.732662127975084	1.6888027072609404	-2.530306621458194	0.24187755628870192
76.	3.	0.15414227012924842	-0.15414227012924842	0.6666666666666666	-0.08457153456274925	-0.06790123456790123	2.572147822345599	1.	-0.5332529929809532	-1.0665059859619064	0.11921102440169824	0.11921102440169824	0.9209522354983621	-0.2721059696507632	0.05170884071481586	2.	1.3333333333333333	-0.683165530761473	-2.732662123045892	1.688802707261095	-2.5303066212243577	0.24187755597568728
77.	3.	0.1541424333388154	-0.1541424333388154	0.6666666666666666	-0.08457149329422631	-0.06790123456790123	2.5721478218695553	1.	-0.5332530044694109	-1.0665060089388219	0.11921102451340305	0.11921102451340305	0.920952234104058	-0.2721059630570939	0.05170884073317433	2.	1.3333333333333333	-0.683165529607528	-2.732662118430112	1.6888027072612364	-2.530306621010521	0.2418775556812865
78.	3.	0.15414259051586834	-0.15414259051586834	0.6666666666666666	-0.08457145356149456	-0.06790123456790123	2.5721478214228832	1.	-0.5332530152550351	-1.0665060305100702	0.11921102461826294	0.11921102461826294	0.920952232795684	-0.2721059568667515	0.05170884075040474	2.	1.3333333333333333	-0.6831655285260372	-2.7326621141041487	1.6888027072613658	-2.530306620814753	0.24187755540418635
79.	3.	0.15414274195397307	-0.15414274195397307	0.6666666666666666	-0.08457141528920588	-0.06790123456790123	2.5721478210034343	1.	-0.5332530253887989	-1.0665060507775979	0.11921102471677517	0.11921102471677517	0.9209522315669623	-0.2721059510504888	0.05170884076658924	2.	1.3333333333333333	-0.6831655275116134	-2.7326621100464537	1.6888027072614846	-2.5303066206353293	0.2418775551431805
80.	3.	0.15414288792905884	-0.15414288792905884	0.6666666666666666	-0.08457137840658144	-0.06790123456790123	2.572147820609241	1.	-0.533253034917414	-1.066506069834828	0.1192110248093953	0.1192110248093953	0.9209522304121439	-0.27210594558150336	0.05170884078180311	2.	1.3333333333333333	-0.6831655265593307	-2.732662106237323	1.6888027072615934	-2.530306620470709	0.24187755489715965
81.	3.	0.15414302870067426	-0.15414302870067426	0.6666666666666666	-0.08457134284708287	-0.06790123456790123	2.5721478202385013	1.	-0.5332530438837331	-1.0665060877674661	0.11921102489654127	0.11921102489654127	0.9209522293259579	-0.27210594043520664	0.05170884079611538	2.	1.3333333333333333	-0.6831655256646799	-2.7326621026587197	1.6888027072616933	-2.5303066203195126	0.24187755466510283
82.	3.	0.15414316451314014	-0.15414316451314014	0.6666666666666666	-0.08457130854811079	-0.06790123456790123	2.57214781988956	1.	-0.5332530523271094	-1.0665061046542188	0.11921102497859677	0.11921102497859677	0.920952228303567	-0.2721059355890175	0.051708840809589415	2.	1.3333333333333333	-0.6831655248235285	-2.732662099294114	1.6888027072617853	-2.5303066201805033	0.2418775544460693
83.	3.	0.15414329559660883	-0.15414329559660883	0.6666666666666666	-0.08457127545072796	-0.06790123456790123	2.572147819560896	1.	-0.5332530602837207	-1.0665061205674413	0.11921102505591451	0.11921102505591451	0.9209522273405273	-0.2721059310221772	0.05170884082228345	2.	1.3333333333333333	-0.6831655240320856	-2.7326620961283425	1.68880270726187	-2.530306620052572	0.24187755423919147
84.	3.	0.1541434221680386	-0.1541434221680386	0.6666666666666666	-0.08457124349940495	-0.06790123456790123	2.5721478192511125	1.	-0.5332530677868574	-1.0665061355737149	0.11921102512881902	0.11921102512881902	0.9209522264327513	-0.27210592671558315	0.05170884083425105	2.	1.3333333333333333	-0.6831655232868697	-2.732662093147479	1.688802707261948	-2.53030661993472	0.24187755404366848
85.	3.	0.15414354443209063	-0.15414354443209063	0.6666666666666666	-0.08457121264178626	-0.06790123456790123	2.572147818958922	1.	-0.5332530748671843	-1.0665061497343686	0.11921102519760916	0.11921102519760916	0.9209522255764767	-0.27210592265163935	0.05170884084554153	2.	1.3333333333333333	-0.6831655225846803	-2.7326620903387213	1.6888027072620198	-2.5303066198260504	0.24187755385876045
86.	3.	0.15414366258195594	-0.15414366258195594	0.6666666666666666	-0.08457118282847478	-0.06790123456790123	2.5721478186831397	1.	-0.5332530815529734	-1.0665061631059467	0.11921102526256047	0.11921102526256047	0.9209522247682365	-0.2721059188141225	0.05170884085620036	2.	1.3333333333333333	-0.6831655219225724	-2.7326620876902896	1.6888027072620861	-2.530306619725754	0.24187755368378308
87.	3.	0.15414377680011782	-0.15414377680011782	0.6666666666666666	-0.0845711540128334	-0.06790123456790123	2.5721478184226716	1.	-0.5332530878703157	-1.0665061757406313	0.11921102532392717	0.11921102532392717	0.920952224004833	-0.27210591518806077	0.05170884086626947	2.	1.3333333333333333	-0.6831655212978334	-2.7326620851913335	1.6888027072621474	-2.530306619633103	0.24187755351810306
88.	3.	0.15414388725905612	-0.15414388725905612	0.6666666666666666	-0.08457112615080176	-0.06790123456790123	2.5721478181765085	1.	-0.5332530938433111	-1.0665061876866222	0.11921102538194409	0.11921102538194409	0.9209522232833142	-0.27210591175962473	0.051708840875787594	2.	1.3333333333333333	-0.683165520707962	-2.732662082831848	1.688802707262204	-2.530306619547437	0.2418775533611337
89.	3.	0.154143994121898	-0.154143994121898	0.6666666666666666	-0.08457109920072717	-0.06790123456790123	2.5721478179437183	1.	-0.5332530994942405	-1.066506198988481	0.11921102543682827	0.11921102543682827	0.9209522226009523	-0.27210590851602867	0.05170884088479051	2.	1.3333333333333333	-0.6831655201506505	-2.732662080602602	1.6888027072622565	-2.530306619468161	0.24187755321233106
90.	3.	0.1541440975430197	-0.1541440975430197	0.6666666666666666	-0.08457107312320836	-0.06790123456790123	2.572147817723438	1.	-0.5332531048437203	-1.0665062096874407	0.11921102548878054	0.11921102548878054	0.9209522219552245	-0.2721059054454418	0.051708840893311334	2.	1.3333333333333333	-0.6831655196237668	-2.7326620784950673	1.688802707262305	-2.5303066193947368	0.2418775530711905
91.	3.	0.15414419766860377	-0.15414419766860377	0.6666666666666666	-0.08457104788095082	-0.06790123456790123	2.5721478175148698	1.	-0.5332531099108442	-1.0665062198216884	0.11921102553798686	0.11921102553798686	0.9209522213437958	-0.27210590253690725	0.05170884090138071	2.	1.3333333333333333	-0.6831655191253403	-2.732662076501361	1.6888027072623502	-2.5303066193266748	0.2418775529372433
92.	3.	0.15414429463715537	-0.15414429463715537	0.6666666666666666	-0.08457102343863304	-0.06790123456790123	2.5721478173172736	1.	-0.5332531147133089	-1.0665062294266179	0.11921102558461957	0.11921102558461957	0.9209522207645028	-0.2721058997802694	0.051708840909027054	2.	1.3333333333333333	-0.6831655186535472	-2.732662074614189	1.688802707262392	-2.530306619263533	0.24187755281005394
93.	3.	0.1541443885799809	-0.1541443885799809	0.6666666666666666	-0.08457099976278241	-0.06790123456790123	2.572147817129965	1.	-0.533253119267531	-1.066506238535062	0.11921102562883854	0.11921102562883854	0.9209522202153398	-0.2721058971661074	0.051708840916276685	2.	1.3333333333333333	-0.6831655182066989	-2.7326620728267956	1.6888027072624305	-2.530306619204908	0.24187755268921735
94.	3.	0.15414447962163227	-0.15414447962163227	0.6666666666666666	-0.08457097682166025	-0.06790123456790123	2.5721478169523073	1.	-0.5332531235887511	-1.0665062471775022	0.11921102567079214	0.11921102567079214	0.9209522196944456	-0.2721058946856751	0.05170884092315406	2.	1.3333333333333333	-0.6831655177832302	-2.732662071132921	1.6888027072624667	-2.5303066191504353	0.24187755257435645
95.	3.	0.15414456788031955	-0.15414456788031955	0.6666666666666666	-0.084570954585155	-0.06790123456790123	2.5721478167837097	1.	-0.5332531276911293	-1.0665062553822586	0.11921102571061824	0.11921102571061824	0.9209522192000917	-0.2721058923308465	0.051708840929681886	2.	1.3333333333333333	-0.6831655173816892	-2.7326620695267567	1.6888027072625	-2.5303066190997816	0.24187755246512013
96.	3.	0.15414465346829428	-0.15414465346829428	0.6666666666666666	-0.08457093302468315	-0.06790123456790123	2.572147816623624	1.	-0.5332531315878315	-1.066506263175663	0.11921102574844501	0.11921102574844501	0.9209522187306719	-0.27210589009406566	0.05170884093588126	2.	1.3333333333333333	-0.6831655170007279	-2.7326620680029117	1.6888027072625313	-2.530306619052644	0.24187755236118103
97.	3.	0.15414473649220647	-0.15414473649220647	0.6666666666666666	-0.08457091211309699	-0.06790123456790123	2.572147816471539	1.	-0.5332531352911091	-1.0665062705822181	0.11921102578439169	0.11921102578439169	0.9209522182846918	-0.2721058879683019	0.05170884094177182	2.	1.3333333333333333	-0.6831655166390943	-2.7326620665563772	1.6888027072625604	-2.530306619008747	0.24187755226223384
98.	3.	0.15414481705343636	-0.15414481705343636	0.6666666666666666	-0.08457089182459893	-0.06790123456790123	2.5721478163269795	1.	-0.5332531388123701	-1.0665062776247403	0.11921102581856932	0.11921102581856932	0.920952217860761	-0.2721058859470081	0.05170884094737184	2.	1.3333333333333333	-0.683165516295624	-2.732662065182496	1.6888027072625873	-2.5303066189678374	0.24187755216799361
99.	3.	0.15414489524840397	-0.15414489524840397	0.6666666666666666	-0.08457087213466156	-0.06790123456790123	2.5721478161895037	1.	-0.5332531421622456	-1.0665062843244912	0.11921102585108134	0.11921102585108134	0.920952217457584	-0.2721058840240833	0.05170884095269836	2.	1.3333333333333333	-0.6831655159692339	-2.7326620638769357	1.6888027072626126	-2.5303066189296857	0.24187755207819417
100.	3.	0.1541449711688573	-0.1541449711688573	0.6666666666666666	-0.08457085301995347	-0.06790123456790123	2.5721478160586986	1.	-0.5332531453506488	-1.0665062907012977	0.11921102588202423	0.11921102588202423	0.9209522170739535	-0.2721058821938382	0.051708840957767246	2.	1.3333333333333333	-0.6831655156589153	-2.732662062635661	1.6888027072626361	-2.5303066188940813	0.24187755199258676

==> anc/DNMR_coeffs_J/coeffs_DNMR_to_infinity.dat <==
0.	3.	0.1111111111111111	-0.1111111111111111	0.6666666666666666	-0.05555555555555555	-0.03888888888888889	2.25	1.	0.	0.	0.05	0.05	0.6	0.	0.05	1.6666666666666667	1.3333333333333333	0.	0.	1.4285714285714286	0.	0.
1.	3.	0.1548357008274411	-0.1548357008274411	0.6666666666666666	-0.09062076495272166	-0.07037037037037037	2.5897008171543563	1.	-0.43441311542550504	-0.8688262308510101	0.11765355209440762	0.11765355209440762	0.9655868845744949	-0.32580983656912876	0.05430163942818813	2.	1.3333333333333333	-0.688553202707989	-2.754212810831956	1.7402597402597402	-3.272727272727273	0.3442766013539945
2.	3.	0.153130513353504	-0.153130513353504	0.6666666666666666	-0.08612443453089226	-0.06790123456790123	2.5752688691887706	1.	-0.5025938832082499	-1.0051877664164999	0.11883033672753197	0.11883033672753197	0.9291331244833683	-0.28928368859079506	0.0516230151357311	2.	1.3333333333333333	-0.6873156885495068	-2.749262754198027	1.688715953307393	-2.6614785992217898	0.25360917403253586
3.	3.	0.15319292971995438	-0.15319292971995438	0.6666666666666666	-0.08527454857793114	-0.06790123456790123	2.573144135257952	1.	-0.5206792429914892	-1.0413584859829783	0.11906753124259913	0.11906753124259913	0.9236344405943744	-0.27921485556284914	0.05167927657105734	2.	1.3333333333333333	-0.6851976832806378	-2.740790733122551	1.6887796887796889	-2.5651105651105652	0.24436113849134936
4.	3.	0.15337556637880753	-0.15337556637880753	0.6666666666666666	-0.08497590856279218	-0.06790123456790123	2.5725664085244904	1.	-0.5271530138391763	-1.0543060276783527	0.11914430118388797	0.11914430118388797	0.9220989653398164	-0.27556940230726923	0.051695787266337265	2.	1.3333333333333333	-0.6841913524725195	-2.736765409890078	1.6887948769957404	-2.542145982440381	0.24260336125694923
5.	3.	0.15353102344938113	-0.15353102344938113	0.6666666666666666	-0.0848365652393334	-0.06790123456790123	2.5723549255139915	1.	-0.5299381496142073	-1.0598762992284145	0.11917567544093871	0.11917567544093871	0.921526431802472	-0.2739926765959052	0.051702152955935325	2.	1.3333333333333333	-0.683721081925385	-2.73488432770154	1.6887995543832106	-2.5350737725854393	0.24214036799390135
6.	3.	0.15364989591124473	-0.15364989591124473	0.6666666666666666	-0.08475987653983777	-0.06790123456790123	2.572262181443484	1.	-0.5312974336998628	-1.0625948673997256	0.11919052006232635	0.11919052006232635	0.9212720515761239	-0.2732207856509655	0.05170505118746205	2.	1.3333333333333333	-0.6834870307733777	-2.7339481230935108	1.6888012725841814	-2.5324758527175892	0.2419891246855612
7.	3.	0.15373974657811193	-0.15373974657811193	0.6666666666666666	-0.08471287511184178	-0.06790123456790123	2.5722161809844417	1.	-0.5320250935167226	-1.0640501870334451	0.11919830378859052	0.11919830378859052	0.9211446574641959	-0.27280674613771283	0.051706529993887376	2.	1.3333333333333333	-0.6833624198258316	-2.7334496793033263	1.6888019908528475	-2.5313898304943563	0.24193126444541252
8.	3.	0.1538083409691765	-0.1538083409691765	0.6666666666666666	-0.08468181883248432	-0.06790123456790123	2.572191217947037	1.	-0.5324432549743247	-1.0648865099486493	0.1192027110530596	0.1192027110530596	0.921075011734196	-0.27256847811954354	0.05170735047561333	2.	1.3333333333333333	-0.6832919669032617	-2.7331678676130466	1.688802322396472	-2.5308885365342766	0.24190621386789704
9.	3.	0.15386151799462477	-0.15386151799462477	0.6666666666666666	-0.08466013311291663	-0.06790123456790123	2.5721767054419216	1.	-0.5326974547613538	-1.0653949095227075	0.11920536061098701	0.11920536061098701	0.9210342856734517	-0.27242348516571013	0.05170783603802649	2.	1.3333333333333333	-0.6832500257622681	-2.7330001030490725	1.6888024879345582	-2.5306382429481076	0.24189421322299753
10.	3.	0.15390340933893834	-0.15390340933893834	0.6666666666666666	-0.08464433884639946	-0.06790123456790123	2.572167795259413	1.	-0.5328592109413421	-1.0657184218826843	0.11920703210513314	0.11920703210513314	0.921009163096564	-0.2723311475168105	0.0517081385458773	2.	1.3333333333333333	-0.6832239346120469	-2.7328957384481876	1.6888025760342242	-2.530505036252879	0.2418879534924991
11.	3.	0.15393691611312096	-0.15393691611312096	0.6666666666666666	-0.08463244780271693	-0.06790123456790123	2.572162076464523	1.	-0.532966121800137	-1.065932243600274	0.11920812924689088	0.11920812924689088	0.920992975942972	-0.2722700794256993	0.05170833508953625	2.	1.3333333333333333	-0.6832070801661954	-2.7328283206647814	1.6888026254701345	-2.530430289156647	0.24188444194590694
12.	3.	0.15396409303437608	-0.15396409303437608	0.6666666666666666	-0.08462325289257493	-0.06790123456790123	2.5721582682379616	1.	-0.5330390812115896	-1.0660781624231792	0.11920887374849004	0.11920887374849004	0.9209821614986162	-0.27222838318089543	0.05170846733364535	2.	1.3333333333333333	-0.6831958328249245	-2.732783331299698	1.688802654476993	-2.530386430786578	0.24188234477120574
13.	3.	0.15398641602936752	-0.15398641602936752	0.6666666666666666	-0.08461598465898013	-0.06790123456790123	2.5721556521784548	1.	-0.5330902526916724	-1.0661805053833449	0.11920939346380549	0.11920939346380549	0.9209747119072343	-0.27219912627272497	0.05170855899056986	2.	1.3333333333333333	-0.6831881122737655	-2.732752449095062	1.6888026721592853	-2.530359695160606	0.24188102285059784
14.	3.	0.154004961948008	-0.154004961948008	0.6666666666666666	-0.08461013256251833	-0.06790123456790123	2.572153806597998	1.	-0.5331270029587336	-1.0662540059174672	0.11920976522708997	0.11920976522708997	0.9209694438163851	-0.2721781070539215	0.05170862415421417	2.	1.3333333333333333	-0.6831826799994708	-2.732730719997883	1.688802683300181	-2.5303428501262655	0.2418801500217996
15.	3.	0.15402052876567068	-0.15402052876567068	0.6666666666666666	-0.08460534632612735	-0.06790123456790123	2.572152474213549	1.	-0.533153948237491	-1.066307896474982	0.11921003687401543	0.11921003687401543	0.9209656327191823	-0.27216269105826174	0.0517086715174942	2.	1.3333333333333333	-0.6831787735762005	-2.732715094304802	1.688802690525152	-2.5303319259701325	0.24187955032914832
16.	3.	0.15403371662752868	-0.15403371662752868	0.6666666666666666	-0.08460137871349085	-0.06790123456790123	2.5721514927303755	1.	-0.5331740683374223	-1.0663481366748446	0.11921023911373639	0.11921023911373639	0.9209628202157917	-0.27215117685935447	0.05170870661631359	2.	1.3333333333333333	-0.6831759095569064	-2.7327036382276257	1.6888026953313477	-2.5303246590023623	0.24187912404588452
17.	3.	0.1540449831925347	-0.1540449831925347	0.6666666666666666	-0.08459805092013702	-0.06790123456790123	2.572150756756633	1.	-0.5331893375927574	-1.0663786751855149	0.11921039219756592	0.11921039219756592	0.9209607078415636	-0.27214243665696075	0.05170873307592951	2.	1.3333333333333333	-0.6831737732109047	-2.7326950928436187	1.688802698601603	-2.53031971437623	0.24187881210040826
18.	3.	0.15405468197656907	-0.15405468197656907	0.6666666666666666	-0.08459523087618287	-0.06790123456790123	2.572150196082397	1.	-0.5332010947386103	-1.0664021894772207	0.11921050980127183	0.11921050980127183	0.9209590963017262	-0.2721357054404839	0.051708753329530364	2.	1.3333333333333333	-0.6831721547583909	-2.7326886190335635	1.6888027008721962	-2.53031628123926	0.24187857809200178
19.	3.	0.15406308931168403	-0.15406308931168403	0.6666666666666666	-0.0845928192141572	-0.06790123456790123	2.572149762864322	1.	-0.5332102664589837	-1.0664205329179675	0.11921060135751212	0.11921060135751212	0.920957849508757	-0.27213045349146947	0.05170876904630318	2.	1.3333333333333333	-0.6831709113783448	-2.7326836455133794	1.688802702477636	-2.530313853814245	0.24187839878108577
20.	3.	0.15407042357629008	-0.15407042357629008	0.6666666666666666	-0.08459073994397791	-0.06790123456790123	2.5721494238346336	1.	-0.5332175062143761	-1.0664350124287523	0.11921067349683072	0.11921067349683072	0.9209568726589472	-0.2721263071672241	0.05170878139393051	2.	1.3333333333333333	-0.6831699439561962	-2.732679775824785	1.6888027036315996	-2.530312109021516	0.24187825885208553
21.	3.	0.15407685910238075	-0.15407685910238075	0.6666666666666666	-0.08458893410580322	-0.06790123456790123	2.572149155436603	1.	-0.5332232825795721	-1.0664465651591442	0.11921073096042438	0.11921073096042438	0.9209560985102436	-0.27212299847333393	0.05170879120376635	2.	1.3333333333333333	-0.6831691825025968	-2.7326767300103874	1.6888027044735434	-2.5303108360023994	0.2418781479206766
22.	3.	0.15408253636499986	-0.15408253636499986	0.6666666666666666	-0.0845873553569319	-0.06790123456790123	2.57214894071376	1.	-0.5332279367004971	-1.0664558734009941	0.11921077719144732	0.11921077719144732	0.9209554785877605	-0.27212033225245125	0.05170879907720911	2.	1.3333333333333333	-0.6831685768056123	-2.732674307222449	1.688802705096277	-2.5303098944292297	0.24187805876487564
23.	3.	0.15408756953969371	-0.15408756953969371	0.6666666666666666	-0.08458596684455634	-0.06790123456790123	2.572148767277255	1.	-0.5332317204156497	-1.0664634408312994	0.11921081472593019	0.11921081472593019	0.9209549774258338	-0.27211816440763903	0.051708805455653706	2.	1.3333333333333333	-0.6831680903160897	-2.732672361264359	1.6888027055626735	-2.5303091892374714	0.24187798624669848
24.	3.	0.15409205217242883	-0.15409205217242883	0.6666666666666666	-0.08458473895152817	-0.06790123456790123	2.57214862595149	1.	-0.5332348220108408	-1.0664696440216817	0.11921084545603981	0.11921084545603981	0.9209545687244849	-0.2721163871858398	0.05170881066737461	2.	1.3333333333333333	-0.6831676960735165	-2.732670784294066	1.688802705916026	-2.5303086549686573	0.24187792663591368
25.	3.	0.15409606147926494	-0.15409606147926494	0.6666666666666666	-0.08458364764614612	-0.06790123456790123	2.5721485098554844	1.	-0.5332373839094597	-1.0664747678189195	0.11921087081038487	0.11921087081038487	0.9209542327381325	-0.27211491906683044	0.051708814959496294	2.	1.3333333333333333	-0.6831673739450892	-2.732669495780357	1.6888027061865936	-2.530308245870436	0.2418778771747988
26.	3.	0.15409966163980549	-0.15409966163980549	0.6666666666666666	-0.08458267325706587	-0.06790123456790123	2.572148413769556	1.	-0.5332395150095618	-1.0664790300191236	0.11921089187943215	0.11921089187943215	0.9209539544726163	-0.2721136977101755	0.051708818520143085	2.	1.3333333333333333	-0.683167108725286	-2.732668434901144	1.6888027063958204	-2.530307929519553	0.24187783579125774
27.	3.	0.15410290634370408	-0.15410290634370408	0.6666666666666666	-0.084581799552111	-0.06790123456790123	2.572148333692128	1.	-0.5332412994090387	-1.0664825988180775	0.11921090950399427	0.11921090950399427	0.9209537224217221	-0.2721126749660277	0.051708821494010244	2.	1.3333333333333333	-0.6831668888087403	-2.7326675552349613	1.6888027065590985	-2.5303076826432656	0.24187780090555125
28.	3.	0.15410584077702763	-0.15410584077702763	0.6666666666666666	-0.0845810130374397	-0.06790123456790123	2.572148266525278	1.	-0.5332428026567563	-1.0664856053135126	0.11921092433848912	0.11921092433848912	0.9209535276695807	-0.27211181329992423	0.05170882399345865	2.	1.3333333333333333	-0.6831667052509961	-2.7326668210039844	1.6888027066876075	-2.5303074883376637	0.24187777129746113
29.	3.	0.15410850318452257	-0.15410850318452257	0.6666666666666666	-0.08458030241858636	-0.06790123456790123	2.5721482098487685	1.	-0.5332440762852823	-1.0664881525705645	0.11921093689671845	0.11921093689671845	0.9209533632448726	-0.27211108319992827	0.05170882610651881	2.	1.3333333333333333	-0.6831665510954621	-2.7326662043818484	1.688802706789558	-2.5303073341885676	0.2418777460132993
30.	3.	0.15411092610788552	-0.15411092610788552	0.6666666666666666	-0.08457965818185265	-0.06790123456790123	2.5721481617557282	1.	-0.5332451611345	-1.066490322269	0.11921094758537332	0.11921094758537332	0.9209532236507119	-0.27211046127510935	0.05170882790273242	2.	1.3333333333333333	-0.6831664208855058	-2.7326656835420233	1.6888027068710418	-2.53030721098472	0.24187772429970708
31.	3.	0.1541131373744058	-0.1541131373744058	0.6666666666666666	-0.08457907226617326	-0.06790123456790123	2.5721481207318466	1.	-0.5332460898141488	-1.0664921796282976	0.11921095672881706	0.11921095672881706	0.9209531045186584	-0.2721099288464515	0.05170882943746182	2.	1.3333333333333333	-0.6831663103069117	-2.7326652412276466	1.6888027069366234	-2.5303071118253135	0.24187770555579374
32.	3.	0.1541151608917353	-0.1541151608917353	0.6666666666666666	-0.08457853780369819	-0.06790123456790123	2.57214808556564	1.	-0.5332468885462189	-1.0664937770924379	0.11921096458759822	0.11921096458759822	0.9209530023514774	-0.2721094708924672	0.05170883075510111	2.	1.3333333333333333	-0.683166215923206	-2.732664863692824	1.6888027069897529	-2.530307031493613	0.24187768929804174
33.	3.	0.15411701729094893	-0.15411701729094893	0.6666666666666666	-0.08457804891306722	-0.06790123456790123	2.572148055281152	1.	-0.5332475785559999	-1.0664951571119998	0.11921097137240766	0.11921097137240766	0.920952914330048	-0.27210907525301076	0.051708831891491676	2.	1.3333333333333333	-0.683166134977861	-2.732664539911444	1.6888027070330605	-2.5303069660124233	0.24187767513423694
34.	3.	0.15411872445004093	-0.15411872445004093	0.6666666666666666	-0.08457760053344884	-0.06790123456790123	2.572148029087035	1.	-0.533248177131375	-1.06649635426275	0.11921097725469276	0.11921097725469276	0.9209528381671271	-0.27210873202290214	0.05170883287575513	2.	1.3333333333333333	-0.6831660652451514	-2.7326642609806058	1.6888027070685678	-2.5303069123252935	0.24187766274387085
35.	3.	0.15412029792255486	-0.15412029792255486	0.6666666666666666	-0.08457718829037915	-0.06790123456790123	2.572148006337682	1.	-0.5332486984360056	-1.0664973968720113	0.11921098237479519	0.11921098237479519	0.9209527719956623	-0.2721084330863805	0.051708833731695804	2.	1.3333333333333333	-0.6831660049167507	-2.732664019667003	1.6888027070978402	-2.5303068680656406	0.2418776518632455
36.	3.	0.1541217512904619	-0.1541217512904619	0.6666666666666666	-0.08457680838660078	-0.06790123456790123	2.5721479865033374	1.	-0.533249154138336	-1.066498308276672	0.11921098684823804	0.11921098684823804	0.9209527142828176	-0.2721081717569624	0.05170883447888224	2.	1.3333333333333333	-0.6831659525148153	-2.732663810059261	1.688802707122098	-2.5303068313879913	0.24187764227403738
37.	3.	0.15412309645618388	-0.15412309645618388	0.6666666666666666	-0.08457645751269965	-0.06790123456790123	2.5721479691469273	1.	-0.5332495539016294	-1.0664991078032589	0.11921099077061861	0.11921099077061861	0.9209526637632975	-0.2721079424968394	0.0517088351334874	2.	1.3333333333333333	-0.6831659068248707	-2.7326636272994826	1.6888027071422993	-2.530306800843543	0.24187763379443503
38.	3.	0.15412434388544693	-0.15412434388544693	0.6666666666666666	-0.08457613277352768	-0.06790123456790123	2.57214795390598	1.	-0.5332499057683345	-1.066499811536669	0.11921099422144196	0.11921099422144196	0.9209526193872735	-0.27210774069676485	0.05170883570894581	2.	1.3333333333333333	-0.6831658668436199	-2.7326634673744796	1.6888027071592013	-2.530306775287647	0.24187762627221132
39.	3.	0.1541255028101906	-0.1541255028101906	0.6666666666666666	-0.08457583162729396	-0.06790123456790123	2.5721479404784167	1.	-0.5332502164635033	-1.0665004329270067	0.11921099726714424	0.11921099726714424	0.9209525802794416	-0.27210756250228035	0.051708836216471016	2.	1.3333333333333333	-0.683165831738083	-2.732663326952332	1.6888027071734057	-2.5303067538104864	0.24187761957926446
40.	3.	0.15412658139885785	-0.15412658139885785	0.6666666666666666	-0.0845755518348844	-0.06790123456790123	2.572147928611319	1.	-0.533250491635773	-1.066500983271546	0.11921099996349163	0.11921099996349163	0.9209525457066314	-0.27210740467569056	0.051708836665465586	2.	1.3333333333333333	-0.6831658008134044	-2.7326632032536176	1.6888027071853937	-2.530306735684743	0.24187761360728424
41.	3.	0.154127586899916	-0.154127586899916	0.6666666666666666	-0.0845752914174877	-0.06790123456790123	2.5721479180919915	1.	-0.5332507360498648	-1.0665014720997297	0.11921100235749493	0.11921100235749493	0.9209525150520248	-0.272107264485798	0.05170883706384788	2.	1.3333333333333333	-0.6831657734873343	-2.7326630939493373	1.6888027071955518	-2.530306720325812	0.2418776082642878
42.	3.	0.15412852576330596	-0.15412852576330596	0.6666666666666666	-0.08457504862100342	-0.06790123456790123	2.572147908740814	1.	-0.5332509537412027	-1.0665019074824054	0.11921100448894621	0.11921100448894621	0.9209524877945191	-0.2721071396193298	0.05170883741831387	2.	1.3333333333333333	-0.6831657492698855	-2.732662997079542	1.6888027072041922	-2.530306707261354	0.2418776034718323
43.	3.	0.15412940374361087	-0.15412940374361087	0.6666666666666666	-0.08457482188601605	-0.06790123456790123	2.57214790040549	1.	-0.5332511481407558	-1.0665022962815116	0.11921100639165844	0.11921100639165844	0.9209524634921196	-0.2721070281094168	0.05170883773454825	2.	1.3333333333333333	-0.683165727747026	-2.732662910988104	1.6888027072115688	-2.5303066961078438	0.24187759916275842
44.	3.	0.15413022598801904	-0.15413022598801904	0.6666666666666666	-0.0845746098223598	-0.06790123456790123	2.572147892956396	1.	-0.5332513221763433	-1.0665026443526866	0.11921100809447072	0.11921100809447072	0.9209524417685049	-0.27210692827755306	0.05170883801739524	2.	1.3333333333333333	-0.683165708567538	-2.732662834270152	1.6888027072178886	-2.5303066865523958	0.24187759527935376
45.	3.	0.15413099711158673	-0.15413099711158673	0.6666666666666666	-0.08457441118748724	-0.06790123456790123	2.5721478862828064	1.	-0.5332514783552299	-1.0665029567104598	0.11921100962206733	0.11921100962206733	0.9209524223021058	-0.27210683868627206	0.05170883827099771	2.	1.3333333333333333	-0.6831656914323775	-2.73266276572951	1.688802707223321	-2.5303066783385963	0.24187759177184942
46.	3.	0.154131721261852	-0.154131721261852	0.6666666666666666	-0.08457422486800358	-0.06790123456790123	2.572147880289807	1.	-0.5332516188317759	-1.0665032376635517	0.11921101099564799	0.11921101099564799	0.9209524048171863	-0.272106758100383	0.051708838498910906	2.	1.3333333333333333	-0.6831656760860154	-2.7326627043440617	1.6888027072280056	-2.530306671255406	0.24187758859718342
47.	3.	0.15413240217448546	-0.15413240217448546	0.6666666666666666	-0.08457404986384716	-0.06790123456790123	2.572147874895766	1.	-0.5332517454630854	-1.0665034909261708	0.11921101223347896	0.11921101223347896	0.9209523890765259	-0.27210668545508304	0.05170883870419578	2.	1.3333333333333333	-0.6831656623093602	-2.7326626492374406	1.688802707232058	-2.5303066651284074	0.24187758571797868
48.	3.	0.15413304322137028	-0.15413304322137028	0.6666666666666666	-0.08457388527469019	-0.06790123456790123	2.572147870030251	1.	-0.5332518598549743	-1.0665037197099485	0.11921101335134798	0.11921101335134798	0.9209523748753908	-0.272106619829615	0.05170883888949604	2.	1.3333333333333333	-0.6831656499139477	-2.7326625996557907	1.6888027072355736	-2.530306659812879	0.24187758310169458
49.	3.	0.15413364745226465	-0.15413364745226465	0.6666666666666666	-0.08457373028821015	-0.06790123456790123	2.572147865632309	1.	-0.5332519634000923	-1.0665039268001846	0.11921101436294129	0.11921101436294129	0.9209523620365476	-0.2721065604254195	0.05170883905710189	2.	1.3333333333333333	-0.6831656387371519	-2.7326625549486074	1.688802707238632	-2.530306655188283	0.24187758071991963
50.	3.	0.15413421763100685	-0.15413421763100685	0.6666666666666666	-0.08457358416994266	-0.06790123456790123	2.5721478616490328	1.	-0.5332520573096606	-1.0665041146193213	0.11921101528015743	0.11921101528015743	0.9209523504061198	-0.2721065065479463	0.051708839209003064	2.	1.3333333333333333	-0.6831656286382195	-2.732662514552878	1.6888027072413003	-2.530306651153856	0.2418775785477794
51.	3.	0.15413475626706383	-0.15413475626706383	0.6666666666666666	-0.08457344625447645	-0.06790123456790123	2.57214785803437	1.	-0.5332521426399901	-1.0665042852799802	0.11921101611336911	0.11921101611336911	0.9209523398501352	-0.2721064575914552	0.051708839346933044	2.	1.3333333333333333	-0.6831656194949771	-2.7326624779799085	1.6888027072436342	-2.53030664762507	0.24187757656343875
52.	3.	0.15413526564309513	-0.15413526564309513	0.6666666666666666	-0.08457331593779065	-0.06790123456790123	2.572147854748128	1.	-0.5332522203147175	-1.066504440629435	0.11921101687164297	0.11921101687164297	0.9209523302516368	-0.27210641302627064	0.051708839472406086	2.	1.3333333333333333	-0.6831656112010834	-2.7326624448043337	1.6888027072456806	-2.5303066445307762	0.24187757474768248
53.	3.	0.15413574783909662	-0.15413574783909662	0.6666666666666666	-0.08457319267056813	-0.06790123456790123	2.572147851755137	1.	-0.5332522911435142	-1.0665045822870285	0.11921101756292406	0.11921101756292406	0.9209523215082568	-0.27210637238805846	0.051708839586748365	2.	1.3333333333333333	-0.6831656036637308	-2.732662414654923	1.6888027072474796	-2.5303066418108937	0.24187757308356012
54.	3.	0.15413620475360015	-0.15413620475360015	0.6666666666666666	-0.08457307595234494	-0.06790123456790123	2.5721478490245424	1.	-0.5332523558378788	-1.0665047116757576	0.11921101819419176	0.11921101819419176	0.9209523135301728	-0.2721063352687732	0.0517088396911242	2.	1.3333333333333333	-0.6831655968017144	-2.7326623872068576	1.6888027072490646	-2.530306639414529	0.24187757155608425
55.	3.	0.15413663812233228	-0.15413663812233228	0.6666666666666666	-0.08457296532637808	-0.06790123456790123	2.5721478465292136	1.	-0.5332524150245086	-1.0665048300490172	0.1192110187715916	0.1192110187715916	0.9209523062383815	-0.27210630130899255	0.05170883978655824	2.	1.3333333333333333	-0.6831655905438054	-2.7326623621752217	1.6888027072504639	-2.5303066372984397	0.24187757015197395
56.	3.	0.1541370495346737	-0.1541370495346737	0.6666666666666666	-0.08457286037513283	-0.06790123456790123	2.572147844245237	1.	-0.5332524692566579	-1.0665049385133158	0.11921101930054719	0.11921101930054719	0.9209522995632338	-0.2721062701914067	0.051708839873954304	2.	1.3333333333333333	-0.6831655848273772	-2.732662339309509	1.6888027072517025	-2.530306635425781	0.24187756885943515
57.	3.	0.15413744044821098	-0.15413744044821098	0.6666666666666666	-0.08457276071630496	-0.06790123456790123	2.5721478421514874	1.	-0.5332525190238122	-1.0665050380476244	0.11921101978585558	0.11921101978585558	0.9209522934431903	-0.2721062416352721	0.05170883995411137	2.	1.3333333333333333	-0.6831655795972386	-2.7326623183889542	1.688802707252801	-2.5303066337650657	0.2418775676679726
58.	3.	0.15413781220162862	-0.15413781220162862	0.6666666666666666	-0.08457266599930681	-0.06790123456790123	2.572147840229263	1.	-0.5332525647599519	-1.0665051295199037	0.1192110202317686	0.1192110202317686	0.92095228782376	-0.2721062153916736	0.051708840027737304	2.	1.3333333333333333	-0.6831655748046436	-2.7326622992185743	1.688802707253777	-2.530306632289318	0.2418775665682285
59.	3.	0.15413816602615446	-0.15413816602615446	0.6666666666666666	-0.08457257590215622	-0.06790123456790123	2.5721478384619725	1.	-0.5332526068506306	-1.0665052137012612	0.11921102064206258	0.11921102064206258	0.920952282656592	-0.2721061912394666	0.05170884009546046	2.	1.3333333333333333	-0.6831655704064464	-2.7326622816257857	1.6888027072546459	-2.530306630975363	0.241877565551843
60.	3.	0.15413850305574067	-0.15413850305574067	0.6666666666666666	-0.08457249012871627	-0.06790123456790123	2.572147836834868	1.	-0.5332526456390545	-1.066505291278109	0.11921102102009817	0.11921102102009817	0.9209522778986977	-0.2721061689817913	0.0517088401578398	2.	1.3333333333333333	-0.6831655663643786	-2.7326622654575146	1.688802707255421	-2.5303066298032424	0.2418775646113342
61.	3.	0.15413882433613757	-0.15413882433613757	0.6666666666666666	-0.08457240840624132	-0.06790123456790123	2.5721478353348126	1.	-0.5332526814313154	-1.0665053628626309	0.11921102136887181	0.11921102136887181	0.9209522735117814	-0.2721061484430724	0.051708840215373496	2.	1.3333333333333333	-0.6831655626444298	-2.7326622505777194	1.688802707256114	-2.5303066287557243	0.24187756373999392
62.	3.	0.15413913083299569	-0.15413913083299569	0.6666666666666666	-0.08457233048319107	-0.06790123456790123	2.5721478339500847	1.	-0.5332527145009083	-1.0665054290018166	0.11921102169106014	0.11921102169106014	0.9209522694616641	-0.27210612946642904	0.051708840268506334	2.	1.3333333333333333	-0.6831655592163154	-2.7326622368652616	1.6888027072567342	-2.530306627817898	0.24187756293179732
63.	3.	0.15413942343911308	-0.15413942343911308	0.6666666666666666	-0.08457225612727952	-0.06790123456790123	2.5721478326702054	1.	-0.5332527450926384	-1.0665054901852768	0.11921102198905846	0.11921102198905846	0.920952265717785	-0.27210611191143375	0.05170884031763622	2.	1.3333333333333333	-0.6831655560530174	-2.7326622242120697	1.6888027072572904	-2.53030662697683	0.24187756218132433
64.	3.	0.15413970298092927	-0.15413970298092927	0.6666666666666666	-0.08457218512373064	-0.06790123456790123	2.572147831485789	1.	-0.533252773426011	-1.066505546852022	0.11921102226501402	0.11921102226501402	0.9209522622527706	-0.2721060956521699	0.05170884036311968	2.	1.3333333333333333	-0.6831655531303888	-2.7326622125215554	1.6888027072577902	-2.5303066262212774	0.24187756148369097
65.	3.	0.15413997022435427	-0.15413997022435427	0.6666666666666666	-0.0845721172737158	-0.06790123456790123	2.572147830388417	1.	-0.5332527996981749	-1.0665055993963497	0.11921102252085491	0.11921102252085491	0.9209522590420601	-0.2721060805755427	0.05170884040527675	2.	1.3333333333333333	-0.6831655504268103	-2.732662201707241	1.6888027072582399	-2.530306625541446	0.24187756083448955
66.	3.	0.15414022588000906	-0.15414022588000906	0.6666666666666666	-0.08457205239295171	-0.06790123456790123	2.572147829370523	1.	-0.5332528240864881	-1.0665056481729762	0.1192110227583153	0.1192110227583153	0.9209522560635803	-0.27210606657980857	0.05170884044439516	2.	1.3333333333333333	-0.6831655479228921	-2.7326621916915683	1.688802707258645	-2.5303066249287856	0.24187756022973617
67.	3.	0.15414047060794453	-0.15414047060794453	0.6666666666666666	-0.0845719903104403	-0.06790123456790123	2.5721478284252983	1.	-0.5332528467507566	-1.0665056935015131	0.1192110229789574	0.1192110229789574	0.920952253297461	-0.2721060535732914	0.051708840480734014	2.	1.3333333333333333	-0.6831655456012161	-2.7326621824048645	1.6888027072590106	-2.5303066243758168	0.24187755966582464
68.	3.	0.1541407050218973	-0.1541407050218973	0.6666666666666666	-0.08457193086733433	-0.06790123456790123	2.572147827546605	1.	-0.5332528678351905	-1.066505735670381	0.11921102318419066	0.11921102318419066	0.9209522507257879	-0.27210604147325995	0.051708840514527	2.	1.3333333333333333	-0.6831655434461098	-2.732662173784439	1.6888027072593412	-2.530306623875985	0.24187755913948603
69.	3.	0.1541409296931337	-0.1541409296931337	0.6666666666666666	-0.08457187391591454	-0.06790123456790123	2.572147826728901	1.	-0.533252887470121	-1.066505774940242	0.11921102337528863	0.11921102337528863	0.9209522483323855	-0.2721060302049444	0.051708840545985214	2.	1.3333333333333333	-0.6831655414434494	-2.7326621657737977	1.6888027072596405	-2.530306623423533	0.24187755864775312
70.	3.	0.15414114515392685	-0.15414114515392685	0.6666666666666666	-0.08457181931866598	-0.06790123456790123	2.572147825967176	1.	-0.5332529057735055	-1.066505811547011	0.11921102355340375	0.11921102355340375	0.9209522461026266	-0.2721060197006723	0.051708840575299585	2.	1.3333333333333333	-0.6831655395804875	-2.73266215832195	1.6888027072599119	-2.5303066230133973	0.2418775581879288
71.	3.	0.15414135190070605	-0.15414135190070605	0.6666666666666666	-0.08457176694744259	-0.06790123456790123	2.5721478252568932	1.	-0.533252922852252	-1.066505845704504	0.11921102371958026	0.11921102371958026	0.9209522440232654	-0.272106009899109	0.05170884060264309	2.	1.3333333333333333	-0.683165537845702	-2.732662151382808	1.688802707260158	-2.5303066226411146	0.2418775577575584
72.	3.	0.15414155039691368	-0.15414155039691368	0.6666666666666666	-0.08457171668271075	-0.06790123456790123	2.5721478245939386	1.	-0.5332529388033873	-1.0665058776067746	0.11921102387476575	0.11921102387476575	0.9209522420822902	-0.27210600074458846	0.05170884062817263	2.	1.3333333333333333	-0.6831655362286636	-2.7326621449146544	1.6888027072603817	-2.530306622302744	0.24187755735440497
73.	3.	0.1541417410755999	-0.1541417410755999	0.6666666666666666	-0.08457166841286311	-0.06790123456790123	2.5721478239745785	1.	-0.533252953715086	-1.066505907430172	0.11921102401982116	0.11921102401982116	0.9209522402687941	-0.27210599218652204	0.05170884065203072	2.	1.3333333333333333	-0.6831655347199188	-2.7326621388796752	1.6888027072605853	-2.5303066219948005	0.2418775569764275
74.	3.	0.1541419243417824	-0.1541419243417824	0.6666666666666666	-0.08457162203359542	-0.06790123456790123	2.5721478233954165	1.	-0.5332529676675825	-1.066505935335165	0.11921102415552982	0.11921102415552982	0.9209522385728599	-0.27210598417887627	0.051708840674346994	2.	1.3333333333333333	-0.6831655333108874	-2.7326621332435495	1.688802707260771	-2.530306621714197	0.24187755662176155
75.	3.	0.15414210057459532	-0.15414210057459532	0.6666666666666666	-0.0845715774473399	-0.06790123456790123	2.572147822853362	1.	-0.5332529807339773	-1.0665059614679546	0.11921102428260526	0.11921102428260526	0.9209522369854592	-0.2721059766797098	0.0517088406952395	2.	1.3333333333333333	-0.683165531993771	-2.732662127975084	1.6888027072609404	-2.530306621458194	0.24187755628870192
76.	3.	0.15414227012924842	-0.15414227012924842	0.6666666666666666	-0.08457153456274925	-0.06790123456790123	2.572147822345599	1.	-0.5332529929809532	-1.0665059859619064	0.11921102440169824	0.11921102440169824	0.9209522354983621	-0.2721059696507632	0.05170884071481586	2.	1.3333333333333333	-0.683165530761473	-2.732662123045892	1.688802707261095	-2.5303066212243577	0.24187755597568728
77.	3.	0.1541424333388154	-0.1541424333388154	0.6666666666666666	-0.08457149329422631	-0.06790123456790123	2.5721478218695553	1.	-0.5332530044694109	-1.0665060089388219	0.11921102451340305	0.11921102451340305	0.920952234104058	-0.2721059630570939	0.05170884073317433	2.	1.3333333333333333	-0.683165529607528	-2.732662118430112	1.6888027072612364	-2.530306621010521	0.2418775556812865
78.	3.	0.15414259051586834	-0.15414259051586834	0.6666666666666666	-0.08457145356149456	-0.06790123456790123	2.5721478214228832	1.	-0.5332530152550351	-1.0665060305100702	0.11921102461826294	0.11921102461826294	0.920952232795684	-0.2721059568667515	0.05170884075040474	2.	1.3333333333333333	-0.6831655285260372	-2.7326621141041487	1.6888027072613658	-2.530306620814753	0.24187755540418635
79.	3.	0.15414274195397307	-0.15414274195397307	0.6666666666666666	-0.08457141528920588	-0.06790123456790123	2.5721478210034343	1.	-0.5332530253887989	-1.0665060507775979	0.11921102471677517	0.11921102471677517	0.9209522315669623	-0.2721059510504888	0.05170884076658924	2.	1.3333333333333333	-0.6831655275116134	-2.7326621100464537	1.6888027072614846	-2.5303066206353293	0.2418775551431805
80.	3.	0.15414288792905884	-0.15414288792905884	0.6666666666666666	-0.08457137840658144	-0.06790123456790123	2.572147820609241	1.	-0.533253034917414	-1.066506069834828	0.1192110248093953	0.1192110248093953	0.9209522304121439	-0.27210594558150336	0.05170884078180311	2.	1.3333333333333333	-0.6831655265593307	-2.732662106237323	1.6888027072615934	-2.530306620470709	0.24187755489715965
81.	3.	0.15414302870067426	-0.15414302870067426	0.6666666666666666	-0.08457134284708287	-0.06790123456790123	2.5721478202385013	1.	-0.5332530438837331	-1.0665060877674661	0.11921102489654127	0.11921102489654127	0.9209522293259579	-0.27210594043520664	0.05170884079611538	2.	1.3333333333333333	-0.6831655256646799	-2.7326621026587197	1.6888027072616933	-2.5303066203195126	0.24187755466510283
82.	3.	0.15414316451314014	-0.15414316451314014	0.6666666666666666	-0.08457130854811079	-0.06790123456790123	2.57214781988956	1.	-0.5332530523271094	-1.0665061046542188	0.11921102497859677	0.11921102497859677	0.920952228303567	-0.2721059355890175	0.051708840809589415	2.	1.3333333333333333	-0.6831655248235285	-2.732662099294114	1.6888027072617853	-2.5303066201805033	0.2418775544460693
83.	3.	0.15414329559660883	-0.15414329559660883	0.6666666666666666	-0.08457127545072796	-0.06790123456790123	2.572147819560896	1.	-0.5332530602837207	-1.0665061205674413	0.11921102505591451	0.11921102505591451	0.9209522273405273	-0.2721059310221772	0.05170884082228345	2.	1.3333333333333333	-0.6831655240320856	-2.7326620961283425	1.68880270726187	-2.530306620052572	0.24187755423919147
84.	3.	0.1541434221680386	-0.1541434221680386	0.6666666666666666	-0.08457124349940495	-0.06790123456790123	2.5721478192511125	1.	-0.5332530677868574	-1.0665061355737149	0.11921102512881902	0.11921102512881902	0.9209522264327513	-0.27210592671558315	0.05170884083425105	2.	1.3333333333333333	-0.6831655232868697	-2.732662093147479	1.688802707261948	-2.53030661993472	0.24187755404366848
85.	3.	0.15414354443209063	-0.15414354443209063	0.6666666666666666	-0.08457121264178626	-0.06790123456790123	2.572147818958922	1.	-0.5332530748671843	-1.0665061497343686	0.11921102519760916	0.11921102519760916	0.9209522255764767	-0.27210592265163935	0.05170884084554153	2.	1.3333333333333333	-0.6831655225846803	-2.7326620903387213	1.6888027072620198	-2.5303066198260504	0.24187755385876045
86.	3.	0.15414366258195594	-0.15414366258195594	0.6666666666666666	-0.08457118282847478	-0.06790123456790123	2.5721478186831397	1.	-0.5332530815529734	-1.0665061631059467	0.11921102526256047	0.11921102526256047	0.9209522247682365	-0.2721059188141225	0.05170884085620036	2.	1.3333333333333333	-0.6831655219225724	-2.7326620876902896	1.6888027072620861	-2.530306619725754	0.24187755368378308
87.	3.	0.15414377680011782	-0.15414377680011782	0.6666666666666666	-0.0845711540128334	-0.06790123456790123	2.5721478184226716	1.	-0.5332530878703157	-1.0665061757406313	0.11921102532392717	0.11921102532392717	0.920952224004833	-0.27210591518806077	0.05170884086626947	2.	1.3333333333333333	-0.6831655212978334	-2.7326620851913335	1.6888027072621474	-2.530306619633103	0.24187755351810306
88.	3.	0.15414388725905612	-0.15414388725905612	0.6666666666666666	-0.08457112615080176	-0.06790123456790123	2.5721478181765085	1.	-0.5332530938433111	-1.0665061876866222	0.11921102538194409	0.11921102538194409	0.9209522232833142	-0.27210591175962473	0.051708840875787594	2.	1.3333333333333333	-0.683165520707962	-2.732662082831848	1.688802707262204	-2.530306619547437	0.2418775533611337
89.	3.	0.154143994121898	-0.154143994121898	0.6666666666666666	-0.08457109920072717	-0.06790123456790123	2.5721478179437183	1.	-0.5332530994942405	-1.066506198988481	0.11921102543682827	0.11921102543682827	0.9209522226009523	-0.27210590851602867	0.05170884088479051	2.	1.3333333333333333	-0.6831655201506505	-2.732662080602602	1.6888027072622565	-2.530306619468161	0.24187755321233106
90.	3.	0.1541440975430197	-0.1541440975430197	0.6666666666666666	-0.08457107312320836	-0.06790123456790123	2.572147817723438	1.	-0.5332531048437203	-1.0665062096874407	0.11921102548878054	0.11921102548878054	0.9209522219552245	-0.2721059054454418	0.051708840893311334	2.	1.3333333333333333	-0.6831655196237668	-2.7326620784950673	1.688802707262305	-2.5303066193947368	0.2418775530711905
91.	3.	0.15414419766860377	-0.15414419766860377	0.6666666666666666	-0.08457104788095082	-0.06790123456790123	2.5721478175148698	1.	-0.5332531099108442	-1.0665062198216884	0.11921102553798686	0.11921102553798686	0.9209522213437958	-0.27210590253690725	0.05170884090138071	2.	1.3333333333333333	-0.6831655191253403	-2.732662076501361	1.6888027072623502	-2.5303066193266748	0.2418775529372433
92.	3.	0.15414429463715537	-0.15414429463715537	0.6666666666666666	-0.08457102343863304	-0.06790123456790123	2.5721478173172736	1.	-0.5332531147133089	-1.0665062294266179	0.11921102558461957	0.11921102558461957	0.9209522207645028	-0.2721058997802694	0.051708840909027054	2.	1.3333333333333333	-0.6831655186535472	-2.732662074614189	1.688802707262392	-2.530306619263533	0.24187755281005394
93.	3.	0.1541443885799809	-0.1541443885799809	0.6666666666666666	-0.08457099976278241	-0.06790123456790123	2.572147817129965	1.	-0.533253119267531	-1.066506238535062	0.11921102562883854	0.11921102562883854	0.9209522202153398	-0.2721058971661074	0.051708840916276685	2.	1.3333333333333333	-0.6831655182066989	-2.7326620728267956	1.6888027072624305	-2.530306619204908	0.24187755268921735
94.	3.	0.15414447962163227	-0.15414447962163227	0.6666666666666666	-0.08457097682166025	-0.06790123456790123	2.5721478169523073	1.	-0.5332531235887511	-1.0665062471775022	0.11921102567079214	0.11921102567079214	0.9209522196944456	-0.2721058946856751	0.05170884092315406	2.	1.3333333333333333	-0.6831655177832302	-2.732662071132921	1.6888027072624667	-2.5303066191504353	0.24187755257435645
95.	3.	0.15414456788031955	-0.15414456788031955	0.6666666666666666	-0.084570954585155	-0.06790123456790123	2.5721478167837097	1.	-0.5332531276911293	-1.0665062553822586	0.11921102571061824	0.11921102571061824	0.9209522192000917	-0.2721058923308465	0.051708840929681886	2.	1.3333333333333333	-0.6831655173816892	-2.7326620695267567	1.6888027072625	-2.5303066190997816	0.24187755246512013
96.	3.	0.15414465346829428	-0.15414465346829428	0.6666666666666666	-0.08457093302468315	-0.06790123456790123	2.572147816623624	1.	-0.5332531315878315	-1.066506263175663	0.11921102574844501	0.11921102574844501	0.9209522187306719	-0.27210589009406566	0.05170884093588126	2.	1.3333333333333333	-0.6831655170007279	-2.7326620680029117	1.6888027072625313	-2.530306619052644	0.24187755236118103
97.	3.	0.15414473649220647	-0.15414473649220647	0.6666666666666666	-0.08457091211309699	-0.06790123456790123	2.572147816471539	1.	-0.5332531352911091	-1.0665062705822181	0.11921102578439169	0.11921102578439169	0.9209522182846918	-0.2721058879683019	0.05170884094177182	2.	1.3333333333333333	-0.6831655166390943	-2.7326620665563772	1.6888027072625604	-2.530306619008747	0.24187755226223384
98.	3.	0.15414481705343636	-0.15414481705343636	0.6666666666666666	-0.08457089182459893	-0.06790123456790123	2.5721478163269795	1.	-0.5332531388123701	-1.0665062776247403	0.11921102581856932	0.11921102581856932	0.920952217860761	-0.2721058859470081	0.05170884094737184	2.	1.3333333333333333	-0.683165516295624	-2.732662065182496	1.6888027072625873	-2.5303066189678374	0.24187755216799361
99.	3.	0.15414489524840397	-0.15414489524840397	0.6666666666666666	-0.08457087213466156	-0.06790123456790123	2.5721478161895037	1.	-0.5332531421622456	-1.0665062843244912	0.11921102585108134	0.11921102585108134	0.920952217457584	-0.2721058840240833	0.05170884095269836	2.	1.3333333333333333	-0.6831655159692339	-2.7326620638769357	1.6888027072626126	-2.5303066189296857	0.24187755207819417
100.	3.	0.1541449711688573	-0.1541449711688573	0.6666666666666666	-0.08457085301995347	-0.06790123456790123	2.5721478160586986	1.	-0.5332531453506488	-1.0665062907012977	0.11921102588202423	0.11921102588202423	0.9209522170739535	-0.2721058821938382	0.051708840957767246	2.	1.3333333333333333	-0.6831655156589153	-2.732662062635661	1.6888027072626361	-2.5303066188940813	0.24187755199258676
125.	3.	0.15414632781580553	-0.15414632781580553	0.6666666666666666	-0.0845705118710286	-0.06790123456790123	2.5721478141626286	1.	-0.5332531917125529	-1.0665063834251058	0.11921102633169274	0.11921102633169274	0.9209522115107615	-0.27210585557928063	0.051708841031354404	2.	1.3333333333333333	-0.6831655111923773	-2.7326620447695094	1.6888027072629197	-2.5303066184655534	0.24187755072912612
158.	3.	0.15414724290306486	-0.15414724290306486	0.6666666666666666	-0.0845702822138261	-0.06790123456790123	2.5721478133512514	1.	-0.533253211674118	-1.066506423348236	0.11921102652507858	0.11921102652507858	0.920952209128181	-0.2721058441189939	0.05170884106293848	2.	1.3333333333333333	-0.6831655093080623	-2.732662037232249	1.6888027072629979	-2.530306618347199	0.2418775501690014
200.	3.	0.15414782508953315	-0.15414782508953315	0.6666666666666666	-0.08457013630059733	-0.06790123456790123	2.5721478130285074	1.	-0.5332532196545208	-1.0665064393090415	0.11921102660231886	0.11921102660231886	0.9209522081798178	-0.272105839536933	0.05170884107553281	2.	1.3333333333333333	-0.6831655085675824	-2.7326620342703296	1.6888027072630176	-2.5303066183173777	0.24187754993959823
251.	3.	0.15414818117468784	-0.15414818117468784	0.6666666666666666	-0.08457004713291429	-0.06790123456790123	2.572147812904476	1.	-0.5332532227336403	-1.0665064454672806	0.11921102663209876	0.11921102663209876	0.9209522078151658	-0.272105837768901	0.05170884108038228	2.	1.3333333333333333	-0.6831655082857926	-2.7326620331431704	1.6888027072630225	-2.530306618310113	0.24187754984939114
316.	3.	0.15414841133859228	-0.15414841133859228	0.6666666666666666	-0.08456998952978724	-0.06790123456790123	2.572147812853694	1.	-0.5332532239982315	-1.066506447996463	0.11921102664432229	0.11921102664432229	0.9209522076658058	-0.27210583704273633	0.05170884108237081	2.	1.3333333333333333	-0.6831655081713167	-2.732662032685267	1.6888027072630236	-2.530306618308213	0.24187754981179313
398.	3.	0.15414855758117788	-0.15414855758117788	0.6666666666666666	-0.08456995294333502	-0.06790123456790123	2.5721478128333413	1.	-0.5332532245063328	-1.0665064490126657	0.11921102664923132	0.11921102664923132	0.9209522076059238	-0.2721058367509584	0.05170884108316877	2.	1.3333333333333333	-0.6831655081257271	-2.7326620325029083	1.688802707263024	-2.53030661830773	0.24187754979650739
501.	3.	0.15414865000661435	-0.15414865000661435	0.6666666666666666	-0.08456992982633149	-0.06790123456790123	2.572147812825228	1.	-0.5332532247092746	-1.0665064494185492	0.11921102665119132	0.11921102665119132	0.9209522075820473	-0.2721058366344151	0.05170884108348716	2.	1.3333333333333333	-0.6831655081076469	-2.7326620324305875	1.688802707263024	-2.5303066183076077	0.24187754979034484
630.	3.	0.15414870833243974	-0.15414870833243974	0.6666666666666666	-0.08456991524048992	-0.06790123456790123	2.572147812821994	1.	-0.5332532247902974	-1.0665064495805947	0.11921102665197361	0.11921102665197361	0.9209522075725278	-0.27210583658788506	0.051708841083614177	2.	1.3333333333333333	-0.6831655081004692	-2.7326620324018767	1.688802707263024	-2.5303066183075766	0.24187754978786635


==> anc/DNMR_coeffs_J/fit_DNMR.plt <==
set terminal pdf

set fit quiet
set fit errorvariables
set logscale xy

#Creates needed folders
system "mkdir -p coeff_fits"
system "mkdir -p coeff_plots"

#Sets the input files and points that the starting values are based on
CoeffFile='coeffs_DNMR_to_infinity.dat'
N=system("tail -n1 ".CoeffFile." | cut -f1")
nlines=system("cat ".CoeffFile." | wc -l")
N=floor(N+0.5)
N1=nlines-15;
ParamFile='params_DNMR.dat'

#delete previous fit files and plots
system "rm -f coeff_fits/*_fit.log"
system "rm -f coeff_plots/*_loglogplot.pdf"

do for [i=1:22] {

#Take the necessary numbers to provide estimates for a,b,c
stats CoeffFile every ::N1::N1 u (YN1=column(i+1)) nooutput
stats CoeffFile every ::(nlines-1)::(nlines-1) u (YN=column(i+1)) nooutput

#Take the name of the coefficients, set output
stats ParamFile every ::i::i u (CoeffName=stringcolumn(1), Varb=$2, Varc=$3, StartFit=$4) nooutput
set fit logfile "./coeff_fits/".CoeffName."_fit.log"

#Distinguish if coefficient has to be fitted
if(YN1!=YN){

#Set initial values, make sure b has right sign
a=YN;
if(YN>YN1){
	b=-abs(Varb);}
else{
	b=abs(Varb);}
c=Varc;
	
#Fitting
fit [StartFit:] a+b/x**c CoeffFile u 1:(column(1+i)) via a,b,c;
if(abs(a_err/a) > 0.001 || abs(b_err/b) > 0.1 || abs(c_err/c) > 0.1){
	print CoeffName,": ACHTUNG, high variance", " std_b: ", b_err/b, " std_c: ", c_err/c
	print "\tb=",b,"; c=",c
}
print CoeffName," = ",a," std_dev(rel.) = ", a_err/a 

#Plotting
set output "./coeff_plots/".CoeffName."_loglogplot.pdf"
set format y '10^{%T}'
plot [:1] CoeffFile u (1./$1):(abs(((column(i+1))-a)/a)) w lp ps 1.5 pt 6 lw 5 t 'Numerical', \
abs(b*x**c/a) w l lw 3 lt 7 t 'Fit'
}
else{
print "Seems like an exact coefficient: ", CoeffName," = ", YN
}
}


==> anc/DNMR_coeffs_J/params_DNMR.dat <==
"NameCoeff"	"Varb"	"Varc"	"StartFit"
"tau_Pi"	0.3	2	35
"ell_PiV_Bulk"	0.4	3	35
"tau_PiV_Bulk"	0.4	3	35
"delta_PiPi_Bulk"	0.4	3	35
"lambda_PiV_Bulk"	0.4	3	35
"lambda_Pipi_Bulk"	0.4	3	35
"tau_V"	0.3	2	35
"delta_VV"	0.4	3	35
"ell_VPi_Bulk"	0.4	3	35
"tau_VPi_Bulk"	0.4	3	35
"ell_Vpi_Shear"	0.4	3	35
"tau_Vpi_Shear"	0.4	3	35
"lambda_VV"	0.4	3	35
"lambda_VPi_Bulk"	0.4	3	35
"lambda_Vpi_Shear"	0.4	3	35
"tau_pi"	0.3	2	35
"delta_pipi_Shear"	0.4	3	35
"ell_piV_Shear"	0.4	3	35
"tau_piV_Shear"	0.4	3	35
"tau_pipi"	0.4	3	35
"lambda_piPi_Shear"	0.4	3	35
"lambda_piV_Shear"	-0.01	2.0	40

==> anc/DNMR_coeffs_K/coeff_fits/eta_1_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 561 8.4012225832e-22  -7.95e-02  2.52e-16   -4.364713e-01  -3.742984e+00   5.640230e+00

After 561 iterations the fit converged.
final sum of squares of residuals : 8.40122e-22
rel. change during last iteration : -7.95062e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.43987e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18327e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.436471        +/- 5.69e-13     (1.304e-10%)
b               = -3.74298         +/- 0.04203      (1.123%)
c               = 5.64023          +/- 0.003143     (0.05573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c              -0.606 -1.000  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_2_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 497 9.3346929410e-23  -7.66e-02  8.40e-08    1.454904e-01   1.247662e+00   5.640230e+00

After 497 iterations the fit converged.
final sum of squares of residuals : 9.33469e-23
rel. change during last iteration : -7.66411e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.14662e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.31475e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.14549          +/- 1.897e-13    (1.304e-10%)
b               = 1.24766          +/- 0.01401      (1.123%)
c               = 5.64023          +/- 0.003143     (0.05573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c               0.606  1.000  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_3_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 673 5.6971177689e-23  -2.10e-01  1.67e-16    2.886677e-01   2.328910e+00   5.762326e+00

After 673 iterations the fit converged.
final sum of squares of residuals : 5.69712e-23
rel. change during last iteration : -2.10486e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.95774e-13
variance of residuals (reduced chisquare) = WSSR/ndf   : 8.02411e-25

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.288668         +/- 1.463e-13    (5.07e-11%)
b               = 2.32891          +/- 0.01732      (0.7437%)
c               = 5.76233          +/- 0.002083     (0.03614%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.587  1.000 
c               0.596  1.000  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_4_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 604 3.3604916223e-21  -4.45e-01  5.04e-15   -8.729426e-01  -7.485998e+00   5.640231e+00

After 604 iterations the fit converged.
final sum of squares of residuals : 3.36049e-21
rel. change during last iteration : -4.45032e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.87974e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.73309e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.872943        +/- 1.138e-12    (1.304e-10%)
b               = -7.486           +/- 0.08408      (1.123%)
c               = 5.64023          +/- 0.003144     (0.05574%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c              -0.606 -1.000  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_5_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  18 2.7223677497e-18  -4.39e-03  6.63e-12   -1.146591e-02  -5.887326e-03   3.258231e+00

After 18 iterations the fit converged.
final sum of squares of residuals : 2.72237e-18
rel. change during last iteration : -4.38774e-08

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.95814e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.83432e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0114659       +/- 4.983e-11    (4.346e-07%)
b               = -0.00588733      +/- 0.0002819    (4.789%)
c               = 3.25823          +/- 0.01336      (0.4101%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.784  1.000 
c              -0.800 -0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_6_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 624 2.1003078055e-20  -2.02e-01  1.26e-15   -2.182357e+00  -1.871511e+01   5.640233e+00

After 624 iterations the fit converged.
final sum of squares of residuals : 2.10031e-20
rel. change during last iteration : -2.02392e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.71994e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.95818e-22

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -2.18236         +/- 2.845e-12    (1.304e-10%)
b               = -18.7151         +/- 0.2102       (1.123%)
c               = 5.64023          +/- 0.003144     (0.05574%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c              -0.606 -1.000  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_7_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  58 4.7572583255e-18  -3.28e-01  7.77e-13   -1.345352e-01  -1.626702e+00   3.951840e+00

After 58 iterations the fit converged.
final sum of squares of residuals : 4.75726e-18
rel. change during last iteration : -3.27999e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.58851e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.70036e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.134535        +/- 5.556e-11    (4.13e-08%)
b               = -1.6267          +/- 0.005321     (0.3271%)
c               = 3.95184          +/- 0.0009121    (0.02308%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.733  1.000 
c              -0.745 -0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_8_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 141 2.9732864323e-19  -1.04e-02  1.94e-12    3.363379e-02   4.066755e-01   3.951840e+00

After 141 iterations the fit converged.
final sum of squares of residuals : 2.97329e-19
rel. change during last iteration : -1.0393e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.47127e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.18773e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0336338        +/- 1.389e-11    (4.13e-08%)
b               = 0.406675         +/- 0.00133      (0.3271%)
c               = 3.95184          +/- 0.0009121    (0.02308%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.733  1.000 
c               0.745  0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/eta_9_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:48 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 561 8.4012225832e-22  -7.95e-02  2.52e-16    4.364713e-01   3.742984e+00   5.640230e+00

After 561 iterations the fit converged.
final sum of squares of residuals : 8.40122e-22
rel. change during last iteration : -7.95062e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.43987e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18327e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.436471         +/- 5.69e-13     (1.304e-10%)
b               = 3.74298          +/- 0.04203      (1.123%)
c               = 5.64023          +/- 0.003143     (0.05573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c               0.606  1.000  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/kappa_1_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  15 2.2468824899e-19  -8.00e-03  2.90e-17    5.029220e-02   1.801297e-01   3.885140e+00

After 15 iterations the fit converged.
final sum of squares of residuals : 2.24688e-19
rel. change during last iteration : -8.00472e-08

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 5.6255e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.16462e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0502922        +/- 1.225e-11    (2.436e-08%)
b               = 0.18013          +/- 0.0008966    (0.4977%)
c               = 3.88514          +/- 0.001388     (0.03573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.738  1.000 
c               0.751  0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/kappa_3_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  45 8.4699178081e-19  -1.63e-02  1.16e-12    2.011489e-02   9.950945e-02   3.760258e+00

After 45 iterations the fit converged.
final sum of squares of residuals : 8.46992e-19
rel. change during last iteration : -1.63277e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.09222e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.19295e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0201149        +/- 2.447e-11    (1.217e-07%)
b               = 0.0995094        +/- 0.00108      (1.086%)
c               = 3.76026          +/- 0.003028     (0.08052%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.748  1.000 
c               0.761  0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/kappa_4_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  18 1.2996547719e-13  -8.39e-01  4.42e-09   -7.660006e-02  -1.251656e-01   1.964028e+00

After 18 iterations the fit converged.
final sum of squares of residuals : 1.29965e-13
rel. change during last iteration : -8.38545e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.27843e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.8305e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0766001       +/- 1.689e-08    (2.205e-05%)
b               = -0.125166        +/- 0.0003818    (0.305%)
c               = 1.96403          +/- 0.0008633    (0.04396%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.844  1.000 
c              -0.869 -0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/kappa_5_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 123 7.6229260001e-18  -8.13e-05  3.48e-10   -6.034468e-02  -2.985283e-01   3.760258e+00

After 123 iterations the fit converged.
final sum of squares of residuals : 7.62293e-18
rel. change during last iteration : -8.13362e-10

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.27666e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.07365e-19

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0603447       +/- 7.341e-11    (1.217e-07%)
b               = -0.298528        +/- 0.003241     (1.086%)
c               = 3.76026          +/- 0.003028     (0.08052%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.748  1.000 
c              -0.761 -0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/kappa_6_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  48 5.5663872880e-18  -2.25e-02  1.41e-12   -2.439480e-01   2.400405e-01   3.752472e+00

After 48 iterations the fit converged.
final sum of squares of residuals : 5.56639e-18
rel. change during last iteration : -2.24971e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.8e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.83998e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.243948        +/- 6.284e-11    (2.576e-08%)
b               = 0.240041         +/- 0.002688     (1.12%)
c               = 3.75247          +/- 0.003123     (0.08323%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.748  1.000 
c               0.762  0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/kappa_7_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:47 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 290 4.5659567764e-15  -3.04e-04  1.12e-10    1.934299e-02   2.520436e-02   1.965610e+00

After 290 iterations the fit converged.
final sum of squares of residuals : 4.56596e-15
rel. change during last iteration : -3.03796e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.0193e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.43093e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.019343         +/- 3.164e-09    (1.636e-05%)
b               = 0.0252044        +/- 7.202e-05    (0.2857%)
c               = 1.96561          +/- 0.0008087    (0.04114%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.844  1.000 
c               0.869  0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_1_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 138 1.9980409190e-14  -2.97e-02  5.72e-10   -9.870444e-03  -9.531659e-03   1.860889e+00

After 138 iterations the fit converged.
final sum of squares of residuals : 1.99804e-14
rel. change during last iteration : -2.97336e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.67754e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.81414e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.00987044      +/- 6.931e-09    (7.022e-05%)
b               = -0.00953166      +/- 9.897e-05    (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c              -0.872 -0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_2_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 231 2.3315835818e-16  -1.63e-02  4.61e-11    7.977724e-02  -4.078501e-02   2.809410e+00

After 231 iterations the fit converged.
final sum of squares of residuals : 2.33158e-16
rel. change during last iteration : -1.62626e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.81216e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.28392e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0797772        +/- 5.266e-10    (6.601e-07%)
b               = -0.040785        +/- 0.0004576    (1.122%)
c               = 2.80941          +/- 0.003138     (0.1117%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.812  1.000 
c              -0.829 -0.999  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_3_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 172 3.5520727453e-14  -3.59e-02  7.61e-10   -1.316059e-02  -1.270888e-02   1.860889e+00

After 172 iterations the fit converged.
final sum of squares of residuals : 3.55207e-14
rel. change during last iteration : -3.58676e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.23672e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.00292e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0131606       +/- 9.242e-09    (7.022e-05%)
b               = -0.0127089       +/- 0.000132     (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c              -0.872 -0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_4_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 373 9.9745134758e-16  -6.64e-01  4.72e-10   -3.215730e-04  -4.498678e-03   1.907626e+00

After 373 iterations the fit converged.
final sum of squares of residuals : 9.97451e-16
rel. change during last iteration : -6.64095e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.74815e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.40486e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.000321573     +/- 1.517e-09    (0.0004716%)
b               = -0.00449868      +/- 2.668e-05    (0.593%)
c               = 1.90763          +/- 0.001681     (0.08811%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.845  1.000 
c              -0.871 -0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_5_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 200 4.9951022915e-13  -6.65e-04  2.85e-10    4.935222e-02   4.765830e-02   1.860889e+00

After 200 iterations the fit converged.
final sum of squares of residuals : 4.9951e-13
rel. change during last iteration : -6.64587e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.3877e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.03536e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0493522        +/- 3.466e-08    (7.022e-05%)
b               = 0.0476583        +/- 0.0004949    (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c               0.872  0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_6_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 280 3.1935739017e-14  -1.13e-01  9.79e-10   -1.693714e-02   1.645453e-02   1.886961e+00

After 280 iterations the fit converged.
final sum of squares of residuals : 3.19357e-14
rel. change during last iteration : -1.12747e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.12085e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.49799e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0169371       +/- 8.661e-09    (5.113e-05%)
b               = 0.0164545        +/- 0.0001389    (0.8444%)
c               = 1.88696          +/- 0.002395     (0.1269%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.845  1.000 
c               0.871  0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_7_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 280 3.1935739017e-14  -1.13e-01  9.79e-10    1.693714e-02  -1.645453e-02   1.886961e+00

After 280 iterations the fit converged.
final sum of squares of residuals : 3.19357e-14
rel. change during last iteration : -1.12747e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.12085e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.49799e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0169371        +/- 8.661e-09    (5.113e-05%)
b               = -0.0164545       +/- 0.0001389    (0.8444%)
c               = 1.88696          +/- 0.002395     (0.1269%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.845  1.000 
c              -0.871 -0.998  1.000 


==> anc/DNMR_coeffs_K/coeff_fits/zeta_8_fit.log <==


*******************************************************************************
Sun Sep 10 13:59:46 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 138 1.9980409190e-14  -2.97e-02  5.72e-10   -9.870444e-03  -9.531659e-03   1.860889e+00

After 138 iterations the fit converged.
final sum of squares of residuals : 1.99804e-14
rel. change during last iteration : -2.97336e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.67754e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.81414e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.00987044      +/- 6.931e-09    (7.022e-05%)
b               = -0.00953166      +/- 9.897e-05    (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c              -0.872 -0.998  1.000 


==> anc/DNMR_coeffs_K/coeffs_K_DNMR_to100.dat <==
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.
1.	-0.009259259259259259	0.08484848484848485	-0.012345679012345678	-0.0024976775833892313	0.046296296296296294	-0.01498606550033539	0.01498606550033539	-0.009259259259259259	0.0722584389074207	0.	0.021700478006571253	-0.09288587193006591	-0.06510143401971376	-0.23695260841391183	0.022917269987327432	-0.4462809917355372	0.1487603305785124	0.4462809917355372	-0.8925619834710744	-0.024522652636912452	-2.231404958677686	-0.19618122109529962	0.049045305273824905	0.4462809917355372
2.	-0.010082304526748971	0.079031560743623	-0.013443072702331962	-0.0010751600584709988	0.050411522633744855	-0.01571065840531911	0.01571065840531911	-0.010082304526748971	0.05328985595706859	0.	0.02074616294126092	-0.0883699257678699	-0.06223848882378275	-0.24202670483575275	0.021823217741826162	-0.43885600084785537	0.1462853336159518	0.2920558978939878	-0.8777120016957107	-0.012062227800389912	-2.194280004239277	-0.15276479751944694	0.038191199379861734	0.43885600084785537
3.	-0.01016803840877915	0.07931770153992376	-0.013557384545038865	-0.0007127204481966235	0.05084019204389575	-0.0160971741023028	0.0160971741023028	-0.01016803840877915	0.05129725889244716	0.	0.020413242230562685	-0.08439965959210231	-0.06123972669168806	-0.24314839848186542	0.020962580364533002	-0.43719886963130206	0.14573295654376736	0.28942724274419607	-0.8743977392626041	-0.011407942715123088	-2.1859943481565103	-0.14148374798063887	0.03537093699515972	0.43719886963130206
4.	-0.010141583382324123	0.07948047339352526	-0.013522111176432164	-0.0005639484876689637	0.05070791691162062	-0.016324202345801602	0.016324202345801602	-0.010141583382324123	0.05071978377205041	0.	0.020272448259244694	-0.0819887944338182	-0.06081734477773408	-0.2435462384542179	0.020452248538612577	-0.43673926658366874	0.1455797555278896	0.288898343373812	-0.8734785331673375	-0.011399851116489104	-2.183696332918344	-0.13767399757400625	0.03441849939350156	0.43673926658366874
5.	-0.010100431118949638	0.07957624280894315	-0.01346724149193285	-0.00048780342364006935	0.05050215559474819	-0.016469884238615368	0.016469884238615368	-0.010100431118949638	0.05050369627392522	0.	0.020205438161248382	-0.08050063399166112	-0.06061631448374515	-0.24372212825384781	0.0201412144305819	-0.4365849052222486	0.14552830174074952	0.28875324301482524	-0.8731698104444972	-0.011427142669352743	-2.182924526111243	-0.1361355724809775	0.03403389312024437	0.4365849052222486
6.	-0.01006310480296371	0.07963539210345975	-0.01341747307061828	-0.00044332144259014795	0.05031552401481855	-0.01656918114809859	0.01656918114809859	-0.01006310480296371	0.05040840509583213	0.	0.020170466805101185	-0.07953691108078755	-0.060511400415303555	-0.2438108043059837	0.019941475577177747	-0.4365249058503935	0.14550830195013117	0.2887042629785852	-0.873049811700787	-0.011444935455515967	-2.1826245292519673	-0.13542816619531514	0.033857041548828785	0.4365249058503935
7.	-0.010032398075828411	0.07967363195556341	-0.013376530767771214	-0.000414930650594032	0.050161990379142055	-0.016639939222564855	0.016639939222564855	-0.010032398075828411	0.05036120840512663	0.	0.020150832573449056	-0.07888338772724958	-0.06045249772034717	-0.2438597278901351	0.019806844060139727	-0.4364988040229361	0.14549960134097872	0.28868507216709777	-0.8729976080458722	-0.01145469162081425	-2.1824940201146807	-0.13506931927293048	0.03376732981823262	0.4364988040229361
8.	-0.01000771710978942	0.07969935720324237	-0.01334362281305256	-0.0003956245732239003	0.0500385855489471	-0.01669213841669273	0.01669213841669273	-0.01000771710978942	0.05033570940652899	0.	0.02013914089684304	-0.07842233007306916	-0.060417422690529125	-0.2438885928421664	0.01971229419398244	-0.4364863928229134	0.14549546427430446	0.28867665743315035	-0.8729727856458268	-0.011459923409805757	-2.182431964114567	-0.1348727820699398	0.03371819551748495	0.4364863928229134
9.	-0.009987903057053557	0.07971726242058742	-0.013317204076071409	-0.0003818571298902421	0.049939515285267785	-0.016731739476688448	0.016731739476688448	-0.009987903057053557	0.05032096860668302	0.	0.02013183482668731	-0.0780860477269228	-0.06039550448006193	-0.24390654144377338	0.019643576510722023	-0.43648005193255607	0.14549335064418537	0.2886726279433541	-0.8729601038651121	-0.011462752914384337	-2.1824002596627805	-0.1347583202932069	0.03368958007330172	0.43648005193255607
10.	-0.009971892131951723	0.07973009262013393	-0.01329585617593563	-0.00037167000774894477	0.04985946065975861	-0.016762487359921693	0.016762487359921693	-0.009971892131951723	0.05031197223709078	0.	0.020127082277419314	-0.07783380436998474	-0.060381246832257936	-0.24391818675950364	0.019592177329480813	-0.43647661487982103	0.14549220495994034	0.2886705565776276	-0.8729532297596421	-0.011464304359025521	-2.1823830743991053	-0.13468822065220626	0.033672055163051565	0.43647661487982103
11.	-0.00995883466939931	0.07973951906097548	-0.013278446225865747	-0.0003639063907289306	0.049794173346996554	-0.016786832571443953	0.016786832571443953	-0.00995883466939931	0.05030623218319236	0.	0.020123884176977105	-0.07764005082185252	-0.06037165253093132	-0.2439260135121379	0.019552786999765925	-0.43647465714524647	0.14549155238174882	0.28866942781846744	-0.8729493142904929	-0.01146516408319089	-2.1823732857262326	-0.13464345278191692	0.03366086319547923	0.43647465714524647
12.	-0.009948079886564756	0.07974659634443684	-0.013264106515419673	-0.00035784532516581905	0.04974039943282378	-0.016806433538206534	0.016806433538206534	-0.009948079886564756	0.050302431353393705	0.	0.020121668810116858	-0.07748817059097055	-0.06036500643035057	-0.24393143283857535	0.01952196788021748	-0.4364734940357914	0.14549116467859713	0.28866878191607087	-0.8729469880715828	-0.011465641972345413	-2.182367470178957	-0.13461383159917567	0.03365345789979392	0.4364734940357914
13.	-0.009939134822674637	0.07975201126011056	-0.013252179763566182	-0.00035301747676875594	0.04969567411337318	-0.016822445093901003	0.016822445093901003	-0.009939134822674637	0.050299834201774314	0.	0.020120095259449654	-0.07736700868073272	-0.06036028577834896	-0.2439352822706984	0.019497420788036474	-0.43647277751215346	0.1454909258373845	0.28866839664137506	-0.8729455550243069	-0.011465905304407492	-2.1823638875607676	-0.13459362875303912	0.03364840718825978	0.43647277751215346
14.	-0.009931625646164526	0.07975622367172885	-0.013242167528219368	-0.0003491060650523001	0.049658128230822635	-0.016835691355148303	0.016835691355148303	-0.009931625646164526	0.0502980109859964	0.	0.020118952872889045	-0.07726886602185133	-0.06035685861866714	-0.24393807782932192	0.019477563778948076	-0.436472321970311	0.14549077399010366	0.28866815846494426	-0.872944643940622	-0.011466046399168525	-2.182361609851555	-0.13457948298447234	0.033644870746118084	0.436472321970311
15.	-0.009925267049913955	0.07975954916346947	-0.013233689399885274	-0.0003458906642358825	0.049626335249569775	-0.016846773115972505	0.016846773115972505	-0.009925267049913955	0.05029670074810556	0.	0.020118107389170182	-0.07718829784185235	-0.06035432216751055	-0.24394014784228635	0.019461281046204506	-0.43647202423068043	0.14549067474356014	0.2886680065739717	-0.8729440484613609	-0.011466117262946966	-2.182360121153402	-0.13456934841225618	0.033642337103064045	0.43647202423068043
16.	-0.009919839397256745	0.07976220909438833	-0.01322645252967566	-0.00034321385424121366	0.049599196986283726	-0.01685613666128132	0.01685613666128132	-0.009919839397256745	0.05029573964161454	0.	0.020117470869812762	-0.07712136993681008	-0.06035241260943829	-0.24394170715396687	0.01944776816132457	-0.4364718248104282	0.14549060827014274	0.2886679070284032	-0.8729436496208564	-0.01146614771603115	-2.182359124052141	-0.13456193933471727	0.03364048483367932	0.4364718248104282
17.	-0.00991517199329847	0.07976436179507378	-0.01322022932439796	-0.0003409606578404593	0.04957585996649235	-0.016864119065833134	0.016864119065833134	-0.00991517199329847	0.050295021746242195	0.	0.02011698430819509	-0.07706518480341057	-0.06035095292458527	-0.2439428998615323	0.01943643382232113	-0.43647168829962535	0.1454905627665418	0.2886678401930786	-0.8729433765992507	-0.01146615510373663	-2.1823584414981267	-0.13455642471685345	0.03363910617921336	0.43647168829962535
18.	-0.009911130893991591	0.07976612251867027	-0.013214841191988787	-0.00033904543587390425	0.04955565446995795	-0.016870978732004247	0.016870978732004247	-0.009911130893991591	0.05029447680413711	0.	0.020116607248254342	-0.07701757177463134	-0.06034982174476303	-0.24394382475134727	0.019426835804577137	-0.43647159300882366	0.1454905310029412	0.2886677943425165	-0.8729431860176473	-0.011466149620485658	-2.182357965044118	-0.1345522538313933	0.033638063457848325	0.43647159300882366
19.	-0.009907609997118894	0.07976757650003033	-0.013210146662825191	-0.0003374032918569814	0.04953804998559447	-0.016876916416793505	0.016876916416793505	-0.009907609997118894	0.050294057135353974	0.	0.020116311410709322	-0.07697687962329998	-0.06034893423212796	-0.24394455088570619	0.019418638206801862	-0.43647152530910854	0.14549050843636951	0.2886677622743062	-0.8729430506182171	-0.011466137292667846	-2.1823576265455427	-0.13454905348677443	0.03363726337169361	0.43647152530910854
20.	-0.009904524490237666	0.0797687876853851	-0.01320603265365022	-0.0003359842900630712	0.049522622451188325	-0.016882089987294974	0.016882089987294974	-0.009904524490237666	0.050293729714187815	0.	0.0201160766798345	-0.0769418348052282	-0.0603482300395035	-0.2439451274046172	0.019411582297012543	-0.4364714764373725	0.14549049214579085	0.2886677394511828	-0.872942952874745	-0.011466121683159875	-2.1823573821868627	-0.13454656568220405	0.03363664142055101	0.4364714764373725
21.	-0.009901805993050674	0.0797698046804111	-0.013202407990734232	-0.0003347494782126112	0.049509029965253366	-0.01688662495377678	0.01688662495377678	-0.009901805993050674	0.0502934712408033	0.	0.02011588851844284	-0.07691144271087469	-0.060347665555328514	-0.24394558983452627	0.019405466245863506	-0.43647144064064675	0.1454904802135489	0.2886677229490605	-0.8729428812812935	-0.011466104882712956	-2.182357203203234	-0.13454460879815378	0.033636152199538444	0.43647144064064675
22.	-0.009899398924137333	0.07977066487419912	-0.013199198565516443	-0.00033366809644242053	0.049496994620686664	-0.01689062210613385	0.01689062210613385	-0.009899398924137333	0.05029326500140661	0.	0.02011573626815786	-0.07688491768100827	-0.06034720880447358	-0.24394596423477877	0.019400130789833228	-0.4364714140699567	0.14549047135665225	0.28866771084426257	-0.8729428281399134	-0.011466088095572211	-2.1823570703497834	-0.13454305286833126	0.033635763217082816	0.4364714140699567
23.	-0.009897257758768903	0.07977139734443005	-0.013196343678358539	-0.0003327155833951475	0.04948628879384452	-0.016894163129075164	0.016894163129075164	-0.009897257758768903	0.050293098824044445	0.	0.02011561201063532	-0.07686163262238806	-0.06034683603190596	-0.24394626997521393	0.019395448926604678	-0.43647139410527386	0.14549046470175797	0.28866770184731205	-0.8729427882105477	-0.011466071990029098	-2.1823569705263695	-0.13454180348757927	0.03363545087189482	0.43647139410527386
24.	-0.009895344940600941	0.0797720249341003	-0.013193793254134589	-0.0003318721286066012	0.04947672470300471	-0.016897314784785473	0.016897314784785473	-0.009895344940600941	0.0502929637212678	0.	0.02011550979141674	-0.07684108220904184	-0.060346529374250224	-0.24394652162931685	0.019391318400091718	-0.43647137893462173	0.14549045964487392	0.28866769507891704	-0.8729427578692435	-0.011466056910577886	-2.182356894673109	-0.13454079113630077	0.03363519778407519	0.43647137893462173
25.	-0.009893629277346817	0.07977256575616377	-0.013191505703129089	-0.00033112160602981545	0.04946814638673408	-0.016900132065760118	0.016900132065760118	-0.009893629277346817	0.050292852972551795	0.	0.020115425082551017	-0.07682285564890902	-0.060346275247653056	-0.24394673028518887	0.019387656146292006	-0.4364713672864399	0.14549045576214664	0.28866768992999486	-0.8729427345728799	-0.011466043007413666	-2.1823568364321995	-0.1345399639724903	0.033634990993122574	0.4364713672864399
26.	-0.009892084697822155	0.07977303429732657	-0.013189446263762873	-0.0003304507778101074	0.049460423489110776	-0.016902660597550075	0.016902660597550075	-0.009892084697822155	0.05029276149372191	0.	0.0201153544051016	-0.07680661628300171	-0.06034606321530481	-0.243946904466707	0.019384394137620664	-0.4364713582562993	0.14549045275209976	0.2886676859724876	-0.8729427165125986	-0.011466030315938685	-2.1823567912814963	-0.13453928288574893	0.03363482072143723	0.4364713582562993
27.	-0.009890689281148144	0.07977344223716529	-0.013187585708197525	-0.0003298486925389282	0.04945344640574072	-0.016904938488523785	0.016904938488523785	-0.009890689281148144	0.05029268539702171	0.	0.020115295060395083	-0.0767920861303326	-0.06034588518118525	-0.24394705078954904	0.019381476238145536	-0.4364713511928198	0.1454904503976066	0.2886676829015122	-0.8729427023856396	-0.011466018805708328	-2.1823567559640993	-0.13453871805251896	0.03363467951312974	0.4364713511928198
28.	-0.009889424492653976	0.07977379906252821	-0.013185899323538634	-0.00032930622536668264	0.049447122463269884	-0.01690699776736806	0.01690699776736806	-0.009889424492653976	0.05029262167988091	0.	0.02011524493629838	-0.07677903405718767	-0.06034573480889514	-0.24394717443425326	0.01937885579869721	-0.43647134562139733	0.14549044854046578	0.28866768049721037	-0.8729426912427947	-0.01146600841053002	-2.1823567281069867	-0.1345382465036297	0.03363456162590742	0.43647134562139733
29.	-0.009888274578041253	0.07977411253299786	-0.013184366104055004	-0.0003288157228880849	0.04944137289020626	-0.01690886551002743	0.01690886551002743	-0.009888274578041253	0.050292568001877445	0.	0.02011520236595913	-0.07676726663287788	-0.06034560709787739	-0.24394727949130912	0.019376493799767403	-0.4364713411924723	0.14549044706415742	0.28866767859920206	-0.8729426823849445	-0.011465999046859817	-2.1823567059623614	-0.13453785038460536	0.03363446259615134	0.4364713411924723
30.	-0.009887226079671291	0.07977438903681411	-0.013182968106228389	-0.0003283707263030368	0.049436130398356454	-0.016910564730417	0.016910564730417	-0.009887226079671291	0.050292522522979305	0.	0.020115166023688832	-0.0767566209980552	-0.060345498071066504	-0.24394736921562085	0.01937435740434881	-0.43647133764597373	0.14549044588199125	0.2886676770892334	-0.8729426752919475	-0.011465990624900025	-2.1823566882298686	-0.13453751569658612	0.03363437892414653	0.43647133764597373
31.	-0.009886267447793867	0.07977463386541432	-0.013181689930391823	-0.00032796575368207557	0.049431337238969336	-0.01691211508981958	0.01691211508981958	-0.009886267447793867	0.050292483784916873	0.	0.02011513484744853	-0.07674695925573821	-0.0603454045423456	-0.24394744621603953	0.01937241882063735	-0.4364713347865741	0.14549044492885804	0.28866767587923403	-0.8729426695731483	-0.011465983055135607	-2.1823566739328704	-0.13453723137495252	0.03363430784373813	0.4364713347865741
32.	-0.009885388726113378	0.07977485142693336	-0.013180518301484503	-0.00032759612730328655	0.04942694363056689	-0.016913533465931316	0.016913533465931316	-0.009885388726113378	0.05029245062327808	0.	0.0201151079805952	-0.0767381640251358	-0.0603453239417856	-0.24394751259786537	0.019370654401146197	-0.4364713324662668	0.14549044415542225	0.288667674902995	-0.8729426649325336	-0.01146597625202394	-2.1823566623313337	-0.13453698860807373	0.03363424715201843	0.4364713324662668
33.	-0.009884581295956707	0.0797750454135112	-0.013179441727942276	-0.00032725783567658394	0.049422906479783535	-0.016914834412399726	0.016914834412399726	-0.009884581295956707	0.05029242210173429	0.	0.02011508472771543	-0.07673013489115811	-0.06034525418314629	-0.24394757007093887	0.01936904392377471	-0.4364713305719645	0.14549044352398818	0.2886676741103025	-0.872942661143929	-0.011465970135917615	-2.1823566528598226	-0.13453678032870273	0.03363419508217568	0.4364713305719645
34.	-0.009883837666938238	0.07977521893335117	-0.013178450222584319	-0.00032694742249348053	0.049419188334691194	-0.01691603053228015	0.01691603053228015	-0.009883837666938238	0.05029239746237581	0.	0.020115064520861196	-0.07672278554949873	-0.06034519356258358	-0.2439476200323119	0.019367570014071984	-0.4364713290165812	0.14549044300552708	0.28866767346275735	-0.8729426580331624	-0.011465964633902584	-2.182356645082906	-0.13453660083080263	0.03363415020770066	0.4364713290165812
35.	-0.009883151304746261	0.07977537461566575	-0.013177535072995015	-0.0003266618966455699	0.049415756523731307	-0.016917132783348526	0.016917132783348526	-0.009883151304746261	0.05029237608788966	0.	0.02011504689353556	-0.07671604149602984	-0.06034514068060668	-0.24394766362997228	0.019366217677913078	-0.43647132773255604	0.14549044257751867	0.28866767293076595	-0.8729426554651121	-0.011465959679983493	-2.18235663866278	-0.13453644547839602	0.033634111369599005	0.43647132773255604
36.	-0.009882516488740518	0.07977551469461351	-0.013176688651654025	-0.00032639865885328333	0.04941258244370259	-0.016918150729112083	0.016918150729112083	-0.009882516488740518	0.05029235747252365	0.	0.02011503146050147	-0.07670983814522488	-0.060345094381504406	-0.2439477018123259	0.01936497392114527	-0.4364713266671083	0.14549044222236945	0.2886676724913524	-0.8729426533342166	-0.011465955214889073	-2.1823566333355418	-0.13453631048255163	0.03363407762063791	0.4364713266671083
37.	-0.009881928193625008	0.07977564107684129	-0.01317590425816668	-0.0003261554414827505	0.04940964096812504	-0.0169190927462763	0.0169190927462763	-0.009881928193625008	0.05029234119962604	0.	0.020115017902000733	-0.07670411928904677	-0.060345053706002204	-0.24394773536688816	0.0193638274382095	-0.43647132577873093	0.14549044192624364	0.2886676721265548	-0.8729426515574619	-0.011465951185669263	-2.182356628893655	-0.13453619272926193	0.03363404818231548	0.43647132577873093
38.	-0.009881381990668134	0.07977575539614738	-0.013175175987557514	-0.00032593025890348317	0.049406909953340676	-0.016919966197087712	0.016919966197087712	-0.009881381990668134	0.05029232692414713	0.	0.02011500595133851	-0.07669883582776268	-0.06034501785401553	-0.24394776495073686	0.019362768355820237	-0.43647132503457703	0.14549044167819233	0.28866767182223824	-0.8729426500691541	-0.011465947545190957	-2.182356625172885	-0.13453608964564273	0.03363402241141068	0.43647132503457703
39.	-0.00988087396487521	0.0797758590579633	-0.013174498619833611	-0.00032572136632396645	0.04940436982437604	-0.016920777573184713	0.016920777573184713	-0.00988087396487521	0.05029231435891401	0.	0.020114995385054353	-0.07669394471926785	-0.06034498615516306	-0.2439477911146307	0.01936178802086444	-0.4364713244084982	0.14549044146949938	0.2886676715672099	-0.8729426488169963	-0.011465944251597958	-2.182356622042491	-0.13453599909521485	0.03363399977380371	0.4364713244084982
40.	-0.009880400645243165	0.07977595327573844	-0.013173867526990887	-0.00032552722548646076	0.04940200322621583	-0.016921532616212733	0.016921532616212733	-0.009880400645243165	0.05029230326379568	0.	0.02011498601509478	-0.07668940810500963	-0.06034495804528434	-0.24394781432222448	0.01936087882402088	-0.4364713238795605	0.14549044129318683	0.2886676713525543	-0.872942647759121	-0.011465941267774163	-2.1823566193978023	-0.1345359192954178	0.03363397982385445	0.4364713238795605
41.	-0.009879958945793884	0.07977603910084848	-0.013173278594391845	-0.0003253464759425522	0.04939979472896942	-0.016922236419394374	0.016922236419394374	-0.009879958945793884	0.05029229343709782	0.	0.020114977682544576	-0.07668519257942276	-0.060344933047633734	-0.24394783496546385	0.01936003405239347	-0.4364713234309144	0.14549044114363813	0.2886676711711298	-0.8729426468618288	-0.011465938560832296	-2.182356617154572	-0.13453584875223815	0.03363396218805954	0.4364713234309144
42.	-0.009879546115527842	0.07977611744729589	-0.013172728154037123	-0.00032517791089344347	0.04939773057763921	-0.016922893513413834	0.016922893513413834	-0.009879546115527842	0.05029228470868876	0.	0.02011497025257944	-0.07668126857659517	-0.06034491075773832	-0.24394785337698532	0.019359247765834923	-0.43647132304892794	0.1454904410163093	0.28866767101718493	-0.8729426460978559	-0.011465936101639793	-2.1823566152446396	-0.13453578620809956	0.03363394655202489	0.43647132304892794
43.	-0.009879159695791789	0.07977618911220072	-0.013172212927722386	-0.00032502045678280426	0.04939579847895895	-0.01692350793932313	0.01692350793932313	-0.009879159695791789	0.050292276934478214	0.	0.020114963610381245	-0.07667760985317007	-0.06034489083114373	-0.24394786984015543	0.01935851469271026	-0.4364713227225187	0.14549044090750624	0.2886676708860644	-0.8729426454450374	-0.0114659338643869	-2.1823566136125936	-0.13453573060009497	0.03363393265002374	0.4364713227225187
44.	-0.009878797483833714	0.07977625479287188	-0.013171729978444952	-0.00032487315598931065	0.04939398741916857	-0.01692408331066303	0.01692408331066303	-0.009878797483833714	0.05029226999195925	0.	0.020114957657816186	-0.07667419305062373	-0.06034487297344855	-0.2439478845972376	0.019357830141687984	-0.4364713224426345	0.1454904408142115	0.2886676707739814	-0.872942644885269	-0.011465931826197977	-2.182356612213172	-0.134535681026331	0.03363392025658275	0.4364713224426345
45.	-0.009878457501541605	0.07977631510108758	-0.01317127666872214	-0.00032473515209127885	0.04939228750770802	-0.016924622866583663	0.016924622866583663	-0.009878457501541605	0.05029226377659087	0.	0.02011495231072073	-0.07667099732330664	-0.06034485693216218	-0.2439478978560673	0.019357189926805473	-0.4364713222018485	0.1454904407339495	0.28866767067784166	-0.872942644403697	-0.011465929966784694	-2.1823566110092423	-0.13453563671867347	0.03363390917966837	0.4364713222018485
46.	-0.009878137968541647	0.07977637057508785	-0.013170850624722194	-0.0003246056772748837	0.04939068984270823	-0.016925129517424246	0.016925129517424246	-0.009878137968541647	0.050292258198848645	0.	0.020114947496674286	-0.07666800402120436	-0.06034484249002286	-0.24394790979553183	0.01935659030357573	-0.4364713219940415	0.1454904406646805	0.2886676705951053	-0.872942643988083	-0.011465928268138458	-2.1823566099702076	-0.1345355970205696	0.0336338992551424	0.4364713219940415
47.	-0.009877837278975767	0.07977642168968346	-0.013170449705301021	-0.00032448404153625105	0.049389186394878826	-0.016925605883950513	0.016925605883950513	-0.009877837278975767	0.050292253181809056	0.	0.020114943153163537	-0.07666519641841625	-0.06034482945949061	-0.2439479205700882	0.019356027914315958	-0.4364713218141509	0.14549044060471697	0.28866767052367864	-0.8729426436283018	-0.011465926714258803	-2.1823566090707542	-0.1345355613689196	0.0336338903422299	0.4364713218141509
48.	-0.009877553981395375	0.07977646886480745	-0.013170071975193832	-0.00032436962339071364	0.049387769906976874	-0.01692605433123838	0.01692605433123838	-0.009877553981395375	0.05029224865916244	0.	0.020114939226063337	-0.07666255947998085	-0.06034481767819001	-0.24394793031350298	0.019355499741208836	-0.4364713216579718	0.14549044055265725	0.2886676704618289	-0.8729426433159436	-0.01146592529091427	-2.182356608289859	-0.13453552927919216	0.03363388231979804	0.4364713216579718
49.	-0.009877286761303082	0.0797765124727741	-0.013169715681737443	-0.00032426186185313693	0.04938643380651541	-0.01692647699802245	0.01692647699802245	-0.009877286761303082	0.05029224457357158	0.	0.02011493566837473	-0.07666007966098647	-0.06034480700512419	-0.24394793914195997	0.01935500306587224	-0.43647132152199863	0.14549044050733287	0.2886676704081163	-0.8729426430439973	-0.01146592398543229	-2.182356607609993	-0.1345355003331528	0.0336338750832882	0.43647132152199863
50.	-0.009877034425951765	0.07977655284446114	-0.013169379234602352	-0.0003241602494940895	0.04938517212975882	-0.016926875822189727	0.016926875822189727	-0.009877034425951765	0.0502922408753105	0.	0.020114932439172575	-0.07665774473296155	-0.06034479731751772	-0.2439479471566529	0.019354535434426823	-0.43647132140329825	0.1454904404677661	0.2886676703613401	-0.8729426428065965	-0.01146592278651483	-2.1823566070164913	-0.1345354741687051	0.03363386854217627	0.43647132140329825
51.	-0.009876795891073912	0.07977659027459137	-0.013169061188098548	-0.0003240643264097765	0.049383979455369556	-0.01692725256298641	0.01692725256298641	-0.009876795891073912	0.05029223752113121	0.	0.020114929502724824	-0.07665554363339509	-0.060344788508174464	-0.2439479544459555	0.019354094627223983	-0.436471321299408	0.145490440433136	0.28866767032049523	-0.872942642598816	-0.01146592168407673	-2.18235660649704	-0.13453545047144877	0.03363386261786219	0.436471321299408
52.	-0.00987657016926646	0.0797766250262589	-0.013168760225688613	-0.0003239736749706543	0.0493828508463323	-0.01692760882041307	0.01692760882041307	-0.00987657016926646	0.05029223447331686	0.	0.020114926827752906	-0.07665346633493379	-0.06034478048325872	-0.24394796108724445	0.019353678632537338	-0.43647132120825316	0.14549044040275105	0.28866767028473744	-0.8729426424165063	-0.011465920669104004	-2.1823566060412656	-0.1345354289676385	0.03363385724190963	0.43647132120825316
53.	-0.009876356359799521	0.07977665733481908	-0.01316847514639936	-0.00032388791523573315	0.049381781798997604	-0.01692794605220772	0.01692794605220772	-0.009876356359799521	0.05029223169888774	0.	0.02011492438680854	-0.07665150373137164	-0.060344773160425615	-0.24394796714843608	0.019353285623636036	-0.4364713211280804	0.1454904403760268	0.28866767025335544	-0.8729426422561608	-0.011465919733529626	-2.182356605640402	-0.13453540941828984	0.03363385235457246	0.4364713211280804
54.	-0.009876153639653157	0.0797766874112413	-0.013168204852870877	-0.0003238067009377129	0.04938076819826579	-0.01692826558875351	0.01692826558875351	-0.009876153639653157	0.050292229168933264	0.	0.020114922155746923	-0.07664964753801427	-0.06034476646724077	-0.2439479726892854	0.019352913938752242	-0.43647132105740327	0.14549044035246775	0.2886676702257478	-0.8729426421148065	-0.011465918870124613	-2.1823566052870165	-0.13453539161422867	0.03363384790355717	0.43647132105740327
55.	-0.00987596125561617	0.07977671544500652	-0.013167948340821559	-0.0003237297159590587	0.04937980627808085	-0.01692856864619583	0.01692856864619583	-0.00987596125561617	0.05029222685804815	0.	0.02011492011328009	-0.07664789020438492	-0.06034476033984027	-0.2439479777624879	0.019352562063533002	-0.436471320994958	0.14549044033165268	0.28866767020140455	-0.872942641989916	-0.011465918072402477	-2.1823566049747902	-0.13453537537191929	0.03363384384297982	0.436471320994958
56.	-0.009875778517305589	0.0797767416066179	-0.013167704689740786	-0.00032365667123149814	0.049378892586527945	-0.016928856338010362	0.016928856338010362	-0.009875778517305589	0.05029222474385491	0.	0.02011491824059705	-0.0766462248375563	-0.060344754721791155	-0.24394798241461696	0.01935222861563067	-0.43647132093966684	0.14549044031322228	0.2886676701798919	-0.8729426418793337	-0.011465917334535338	-2.182356604698334	-0.1345353605299376	0.0336338401324844	0.43647132093966684
57.	-0.009875604790986424	0.07977676604978179	-0.013167473054648564	-0.000323587302001706	0.04937802395493212	-0.016929129685227647	0.016929129685227647	-0.009875604790986424	0.050292222806598376	0.	0.020114916521039812	-0.07664464513465676	-0.060344749563119436	-0.2439479866869233	0.019351912331139313	-0.43647132089060825	0.14549044029686942	0.28866767016083994	-0.8729426417812165	-0.011465916651280229	-2.182356604453041	-0.1345353469459805	0.03363383673649512	0.43647132089060825
58.	-0.009875439494088587	0.07977678891330682	-0.013167252658784784	-0.00032352136541451143	0.04937719747044294	-0.016929389625489503	0.016929389625489503	-0.009875439494088587	0.050292221028800224	0.	0.020114914939826315	-0.0766431453233175	-0.06034474481947894	-0.24394799061601902	0.019351612052628763	-0.43647132084699203	0.14549044028233069	0.2886676701439321	-0.8729426416939841	-0.011465916017914286	-2.1823566042349603	-0.13453533449432226	0.033633833623580564	0.43647132084699203
59.	-0.009875282090332643	0.07977681032276165	-0.01316704278711019	-0.00032345863837212534	0.049376410451663216	-0.016929637021087334	0.016929637021087334	-0.009875282090332643	0.05029221939496396	0.	0.02011491348381284	-0.0766417201090118	-0.06034474045143851	-0.24394799423446428	0.019351326718564925	-0.43647132080813905	0.14549044026937968	0.28866767012889705	-0.8729426416162781	-0.0114659154301777	-2.182356604040695	-0.13453532306364535	0.03363383076591134	0.43647132080813905
60.	-0.00987513208538836	0.07977683039192512	-0.013166842780517813	-0.00032339891563390005	0.0493756604269418	-0.016929872666111	0.016929872666111	-0.00987513208538836	0.05029221789132216	0.	0.02011491214128972	-0.07664036462838983	-0.060344736423869165	-0.24394799757127172	0.01935105535393591	-0.4364713207734639	0.14549044025782132	0.28866767011550143	-0.8729426415469278	-0.011465914884223431	-2.1823566038673197	-0.13453531255518494	0.033633828138796236	0.4364713207734639
61.	-0.009874989023000637	0.07977684922405774	-0.013166652030667516	-0.0003233420081261876	0.049374945115003184	-0.01693009729281898	0.01693009729281898	-0.009874989023000637	0.05029221650561946	0.	0.020114910901805318	-0.07663907440784197	-0.06034473270541595	-0.2439480006523415	0.019350797061929458	-0.4364713207424611	0.14549044024748703	0.28866767010354405	-0.8729426414849222	-0.011465914376572883	-2.1823566037123054	-0.134535302881138	0.0336338257202845	0.4364713207424611
62.	-0.009874852481526166	0.07977686691301877	-0.013166469975368222	-0.0003232877414361344	0.049374262407630834	-0.016930311577325233	0.016930311577325233	-0.009874852481526166	0.05029221522692564	0.	0.020114909756013856	-0.07663784532663201	-0.060344729268041575	-0.24394800350083706	0.019350551016529174	-0.4364713207146927	0.14549044023823088	0.2886676700928511	-0.8729426414293854	-0.011465913904076707	-2.182356603573463	-0.1345352939632954	0.03363382349082385	0.4364713207146927
63.	-0.009874722070831888	0.0797768835442499	-0.013166296094442517	-0.0003232359544668606	0.049373610354159436	-0.016930516144685253	0.016930516144685253	-0.009874722070831888	0.0502922140454744	0.	0.020114908695543745	-0.07663667358403346	-0.06034472608663123	-0.24394800613751066	0.01935031645591544	-0.43647132068977873	0.14549044022992624	0.28866767008327215	-0.8729426413795575	-0.011465913463880189	-2.182356603448894	-0.13453528573186313	0.03363382143296578	0.43647132068977873
64.	-0.009874597429512678	0.07977689919564293	-0.013166129906016904	-0.0003231864982345409	0.04937298714756339	-0.016930711573452703	0.016930711573452703	-0.009874597429512678	0.05029221295252382	0.	0.020114907712883195	-0.07663555566998019	-0.06034472313864958	-0.24394800858098606	0.01935009267657268	-0.4364713206673888	0.14549044022246294	0.2886676700746764	-0.8729426413347776	-0.011465913053392573	-2.1823566033369444	-0.13453527812444377	0.03363381953111094	0.4364713206673888
65.	-0.009874478222391323	0.07977691393830667	-0.01316597096318843	-0.0003231392347905119	0.04937239111195661	-0.016930898399768777	0.016930898399768777	-0.009874478222391323	0.05029221194023535	0.	0.020114906801280794	-0.07663448833880848	-0.06034472040384238	-0.24394801084800435	0.019349879028017856	-0.4364713206472349	0.14549044021574495	0.28866767006695027	-0.8729426412944697	-0.011465912670259891	-2.1823566032361743	-0.1345352710851546	0.03363381777128865	0.4364713206472349
66.	-0.009874364138268504	0.07977692783724631	-0.013165818851024672	-0.0003230940362537574	0.04937182069134252	-0.016931077121038134	0.016931077121038134	-0.009874364138268504	0.050292211001568686	0.	0.02011490595465879	-0.076633468585724	-0.06034471786397636	-0.24394801295363847	0.01934967490807656	-0.4364713206290653	0.14549044020968843	0.28866767005999466	-0.8729426412581306	-0.011465912312340848	-2.1823566031453265	-0.134535264563862	0.0336338161409655	0.4364713206290653
67.	-0.00987425488789467	0.07977694095196584	-0.01316567318385956	-0.00032305078394102854	0.04937127443947335	-0.016931248199238552	0.016931248199238552	-0.00987425488789467	0.0502922101301902	0.	0.020114905167537344	-0.0766324936256756	-0.060344715502612035	-0.24394801491148024	0.01934947975864259	-0.43647132061265986	0.14549044020421997	0.2886676700537229	-0.8729426412253197	-0.011465911977685381	-2.1823566030632993	-0.13453525851551587	0.03363381462887897	0.43647132061265986
68.	-0.009874150202139135	0.07977695333700373	-0.01316553360285218	-0.0003230093675834891	0.04937075101069568	-0.0169314120639054	0.0169314120639054	-0.009874150202139135	0.050292209320392994	0.	0.020114904434968266	-0.07663156087435863	-0.0603447133049048	-0.24394801673380473	0.019349293061865377	-0.43647132059782556	0.1454904401992752	0.2886676700480593	-0.8729426411956511	-0.01146591166451561	-2.182356602989128	-0.13453525289956905	0.03363381322489226	0.43647132059782556
69.	-0.009874049830334805	0.07977696504240962	-0.013165399773779741	-0.00032296968462017776	0.04937024915167403	-0.01693156911482692	0.01693156911482692	-0.009874049830334805	0.050292208567027034	0.	0.020114903752476848	-0.07663066793110603	-0.060344711257430544	-0.24394801843171376	0.019349114336716575	-0.43647132058439275	0.1454904401947976	0.28866767004293736	-0.8729426411687855	-0.011465911371208847	-2.182356602921964	-0.13453524767947073	0.03363381191986768	0.43647132058439275
70.	-0.009873953538779554	0.07977697611416952	-0.013165271385039406	-0.00032293163955979086	0.049369767693897774	-0.016931719724481892	0.016931719724481892	-0.009873953538779554	0.05029220786543787	0.	0.020114903116010812	-0.0766298125634561	-0.06034470934803243	-0.2439480200152625	0.019348943135893384	-0.4364713205722121	0.14549044019073737	0.28866767003829874	-0.8729426411444242	-0.011465911096282458	-2.1823566028610606	-0.13453524282222248	0.03363381070555562	0.4364713205722121
71.	-0.009873861109377526	0.07977698659458561	-0.0131651481458367	-0.00032289514340333165	0.04936930554688763	-0.016931864240247466	0.016931864240247466	-0.009873861109377526	0.05029220721141291	0.	0.02011490252189532	-0.07662899269321166	-0.06034470756568596	-0.24394802149357062	0.019348779043021395	-0.436471320561152	0.14549044018705068	0.2886676700340919	-0.872942641122304	-0.01146591083838035	-2.18235660280576	-0.13453523829798958	0.033633809574497395	0.436471320561152
72.	-0.00987377233840566	0.07977699652261594	-0.01316502978454088	-0.0003228601131210756	0.0493688616920283	-0.01693200298640156	0.01693200298640156	-0.00987377233840566	0.050292206601134086	0.	0.02011490196679334	-0.07662820638382818	-0.060344705900380026	-0.24394802287492057	0.019348621670124303	-0.4364713205510962	0.14549044018369872	0.28866767003027155	-0.8729426411021924	-0.011465910596260877	-2.182356602755481	-0.13453523407975898	0.033633808519939745	0.4364713205510962
73.	-0.009873687035392419	0.07977700593417882	-0.013164916047189891	-0.0003228264711780846	0.04936843517696209	-0.01693213626594139	0.01693213626594139	-0.009873687035392419	0.050292206031136204	0.	0.02011490144767062	-0.07662745182898824	-0.06034470434301186	-0.24394802416684414	0.01934847065533177	-0.43647132054194177	0.14549044018064725	0.2886676700267977	-0.8729426410838835	-0.011465910368786032	-2.1823566027097088	-0.13453523014303873	0.03363380753575968	0.43647132054194177
74.	-0.009873605022097191	0.079777014862426	-0.013164806696129589	-0.0003227941451031832	0.04936802511048596	-0.0169322643622372	0.0169322643622372	-0.009873605022097191	0.05029220549827013	0.	0.020114900961764683	-0.07662672734223641	-0.060344702885294046	-0.24394802537619933	0.01934832566080022	-0.43647132053359755	0.14549044017786583	0.28866767002363486	-0.8729426410671951	-0.011465910154911753	-2.1823566026679875	-0.1345352264655926	0.03363380661639815	0.43647132053359755
75.	-0.009873526131580218	0.07977702333798811	-0.013164701508773623	-0.00032276306709690274	0.04936763065790109	-0.01693238754053798	0.01693238754053798	-0.009873526131580218	0.05029220499967031	0.	0.020114900506557367	-0.07662603134756368	-0.060344701519672105	-0.24394802650923836	0.019348186370824208	-0.4364713205259826	0.14549044017532753	0.28866767002075155	-0.8729426410519652	-0.011465909953679236	-2.182356602629913	-0.1345352230272059	0.03363380575680148	0.4364713205259826
76.	-0.009873450207353932	0.07977703138919551	-0.01316460027647191	-0.0003227331736744145	0.04936725103676966	-0.01693250604934416	0.01693250604934416	-0.009873450207353932	0.0502922045327259	0.	0.020114900079750444	-0.0766253623708432	-0.06034470023925133	-0.24394802757166797	0.019348052490118728	-0.43647132051902504	0.14549044017300833	0.28866767001812	-0.8729426410380501	-0.011465909764207126	-2.182356602595125	-0.13453521980947827	0.03363380495236957	0.43647132051902504
77.	-0.009873377102607724	0.07977703904227733	-0.013164502803476964	-0.00032270440533992665	0.04936688551303861	-0.01693262012166056	0.01693262012166056	-0.009873377102607724	0.050292204095055255	0.	0.02011489967924393	-0.07662471903203073	-0.06034469903773179	-0.24394802856870326	0.01934792374225493	-0.43647132051266074	0.14549044017088691	0.2886676700157153	-0.8729426410253215	-0.011465909585684496	-2.1823566025633037	-0.13453521679563993	0.03363380419890998	0.43647132051266074
78.	-0.009873306679498917	0.07977704632154109	-0.013164408905998556	-0.0003226767062894128	0.04936653339749458	-0.016932729976141304	0.016932729976141304	-0.009873306679498917	0.05029220368448321	0.	0.020114899303116784	-0.07662410003805255	-0.060344697909350355	-0.24394802950511535	0.019347799868233866	-0.43647132050683257	0.1454904401689442	0.2886676700135154	-0.8729426410136651	-0.01146590941736454	-2.182356602534163	-0.13453521397038876	0.03363380349259719	0.43647132050683257
79.	-0.009873238808503618	0.07977705324953491	-0.013164318411338157	-0.00032265002413888735	0.04936619404251809	-0.01693283581813732	0.01693283581813732	-0.009873238808503618	0.05029220329902086	0.	0.0201148989496097	-0.07662350417631267	-0.0603446968488291	-0.24394803038527418	0.019347680625184476	-0.4364713205014896	0.1454904401671632	0.2886676700115006	-0.8729426410029792	-0.011465909258558874	-2.1823566025074483	-0.13453521131974536	0.03363380282993634	0.4364713205014896
80.	-0.009873173367821687	0.07977705984719435	-0.013164231157095583	-0.0003226243096757478	0.04936586683910844	-0.016932937840655676	0.016932937840655676	-0.009873173367821687	0.050292202936847545	0.	0.020114898617109713	-0.07662293030875836	-0.060344695851329136	-0.24394803121318664	0.019347565785173614	-0.4364713204965862	0.14549044016552873	0.28866767000965343	-0.8729426409931724	-0.011465909108632405	-2.182356602482931	-0.13453520883092393	0.03363380220773098	0.4364713204965862
81.	-0.009873110242830777	0.07977706613397537	-0.013164146990441036	-0.00032259951663097077	0.04936555121415388	-0.01693303622523922	0.01693303622523922	-0.009873110242830777	0.05029220259629481	0.	0.020114898304136465	-0.0766223773664498	-0.0603446949124094	-0.24394803199253046	0.019347455134117255	-0.4364713204920815	0.14549044016402718	0.28866767000795795	-0.872942640984163	-0.011465908966998698	-2.1823566024604073	-0.13453520649221748	0.03363380162305437	0.4364713204920815
82.	-0.00987304932558484	0.07977707212797484	-0.013164065767446454	-0.00032257560147018574	0.04936524662792421	-0.016933131142773946	0.016933131142773946	-0.00987304932558484	0.05029220227583201	0.	0.020114898009329894	-0.07662184434458567	-0.06034469402798968	-0.24394803272668492	0.019347348470783114	-0.43647132048793885	0.14549044016264628	0.28866767000640026	-0.8729426409758777	-0.011465908833115785	-2.1823566024396945	-0.13453520429289478	0.033633801073223696	0.43647132048793885
83.	-0.00987299051435304	0.0797770778460401	-0.01316398735247072	-0.0003225525232018587	0.0493649525717652	-0.016933222754230804	0.016933222754230804	-0.00987299051435304	0.05029220197405345	0.	0.020114897731439173	-0.07662133029794124	-0.06034469319431751	-0.2439480334187581	0.019347245605876084	-0.43647132048412546	0.14549044016137513	0.28866767000496757	-0.8729426409682509	-0.011465908706482376	-2.182356602420627	-0.13453520222310883	0.03363380055577721	0.43647132048412546
84.	-0.00987293371319536	0.07977708330386842	-0.013163911617593815	-0.00032253024320100097	0.04936466856597681	-0.016933311211347977	0.016933311211347977	-0.00987293371319536	0.050292201689666874	0.	0.02011489746931281	-0.07662083433668057	-0.06034469240793844	-0.24394803407161156	0.019347146361198678	-0.43647132048061166	0.14549044016020388	0.2886676700036486	-0.8729426409612233	-0.011465908586634422	-2.182356602403058	-0.1345352002738144	0.0336338000684536	0.43647132048061166
85.	-0.009872878831571652	0.07977708851609756	-0.013163838442095536	-0.0003225087250469832	0.04936439415785826	-0.016933396657259008	0.016933396657259008	-0.009872878831571652	0.05029220142148311	0.	0.020114897221889742	-0.07662035562250795	-0.060344691665669234	-0.2439480346878824	0.01934705056887954	-0.43647132047737086	0.14549044015912363	0.2886676700024332	-0.8729426409547417	-0.011465908473142009	-2.1823566023868546	-0.13453519843669437	0.03363379960917359	0.43647132047737086
86.	-0.009872825783981097	0.07977709349638834	-0.013163767711974797	-0.00032248793437417904	0.049364128919905485	-0.016933479227071658	0.016933479227071658	-0.009872825783981097	0.05029220116840678	0.	0.02011489698819129	-0.07661989336512769	-0.06034469096457387	-0.2439480352700031	0.019346958070663795	-0.43647132047437914	0.1454904401581264	0.2886676700013121	-0.8729426409487583	-0.011465908365606521	-2.182356602371896	-0.13453519670409358	0.033633799176023396	0.43647132047437914
87.	-0.009872774489629454	0.07977709825749975	-0.013163699319505938	-0.00032246783873428976	0.049363872448147265	-0.01693355904840183	0.01693355904840183	-0.009872774489629454	0.05029220092942796	0.	0.020114896767313938	-0.07661944681898435	-0.06034469030194182	-0.2439480358202196	0.019346868717259658	-0.43647132047161485	0.14549044015720494	0.2886676700002771	-0.8729426409432297	-0.011465908263658094	-2.1823566023580745	-0.13453519506895925	0.03363379876723981	0.43647132047161485
88.	-0.009872724872121642	0.07977710281135776	-0.013163633162828854	-0.00032244840746931743	0.049363624360608205	-0.016933636241866508	0.016933636241866508	-0.009872724872121642	0.050292200703614606	0.	0.02011489655842281	-0.07661901528025827	-0.06034468967526844	-0.24394803634060727	0.019346782367736216	-0.43647132046905845	0.14549044015635282	0.28866766999932064	-0.8729426409381169	-0.011465908166953264	-2.1823566023452923	-0.13453519352478743	0.03363379838119686	0.43647132046905845
89.	-0.009872676859177492	0.07977710716911803	-0.013163569145569988	-0.0003224296115942552	0.04936338429588746	-0.016933710921539297	0.016933710921539297	-0.009872676859177492	0.050292200490105805	0.	0.02011489636074578	-0.07661859808409371	-0.060344689082237335	-0.24394803683308577	0.0193466988889679	-0.4364713204666922	0.14549044015556406	0.28866766999843607	-0.8729426409333844	-0.011465908075172851	-2.182356602333461	-0.13453519206557482	0.033633798016393705	0.4364713204666922
90.	-0.009872630382368696	0.07977711134122333	-0.013163507176491594	-0.0003224114236886534	0.04936315191184348	-0.01693378319537174	0.01693378319537174	-0.009872630382368696	0.050292200288105604	0.	0.020114896173568115	-0.07661819460203954	-0.06034468852070435	-0.24394803729943215	0.019346618155121533	-0.43647132046450016	0.1454904401548334	0.2886676699976172	-0.8729426409290003	-0.01146590798802003	-2.1823566023225007	-0.13453519068577513	0.03363379767144378	0.43647132046450016
91.	-0.00987258537687515	0.07977711533745618	-0.013163447169166868	-0.000322393817796302	0.049362926884375755	-0.0169338531655833	0.0169338531655833	-0.00987258537687515	0.050292200096877494	0.	0.020114895996227684	-0.07661780423968366	-0.06034468798868306	-0.2439480377412928	0.019346540047182267	-0.43647132046246784	0.14549044015415594	0.2886676699968586	-0.8729426409249357	-0.011465907905218557	-2.182356602312339	-0.13453518938025977	0.03363379734506494	0.43647132046246784
92.	-0.009872541781259101	0.079777119166987	-0.0131633890416788	-0.00032237676933234255	0.0493627089062955	-0.016933920929022718	0.016933920929022718	-0.009872541781259101	0.05029219991573937	0.	0.02011489582811056	-0.07661742643446497	-0.06034468748433168	-0.24394803816019442	0.019346464452515106	-0.436471320460582	0.14549044015352733	0.28866766999615523	-0.872942640921164	-0.011465907826511173	-2.18235660230291	-0.1345351881442824	0.0336337970360706	0.436471320460582
93.	-0.009872499537255592	0.07977712283841834	-0.01316333271634079	-0.0003223602549971858	0.04936249768627796	-0.016933986577503047	0.016933986577503047	-0.009872499537255592	0.05029219974405899	0.	0.020114895668647045	-0.07661706065364754	-0.06034468700594114	-0.24394803855755373	0.019346391264458918	-0.4364713204588308	0.1454904401529436	0.2886676699955025	-0.8729426409176616	-0.011465907751658122	-2.182356602294154	-0.13453518697344657	0.033633796743361644	0.4364713204588308
94.	-0.00987245858957792	0.07977712635982549	-0.013163278119437226	-0.00032234425269667225	0.0493622929478896	-0.01693405019811254	0.01693405019811254	-0.00987245858957792	0.05029219958124987	0.	0.020114895517308086	-0.07661670639244356	-0.06034468655192426	-0.24394803893468656	0.01934632038195033	-0.43647132045720327	0.1454904401524011	0.2886676699948963	-0.8729426409144065	-0.011465907680435814	-2.1823566022860166	-0.13453518586367672	0.03363379646591918	0.43647132045720327
95.	-0.00987241888573684	0.07977712973879379	-0.013163225180982454	-0.0003223287414679623	0.0493620944286842	-0.01693411187350342	0.01693411187350342	-0.00987241888573684	0.05029219942676751	0.	0.020114895373601976	-0.07661636317227254	-0.060344686120805936	-0.2439480392928159	0.0193462517091749	-0.4364713204556896	0.14549044015189655	0.2886676699943329	-0.8729426409113792	-0.011465907612635596	-2.182356602278448	-0.13453518481119148	0.03363379620279787	0.4364713204556896
96.	-0.009872380375872463	0.07977713298245298	-0.013163173834496618	-0.0003223137014106904	0.04936190187936232	-0.016934171682160243	0.016934171682160243	-0.009872380375872463	0.050292199280106024	0.	0.020114895237071388	-0.07661603053914579	-0.060344685711214166	-0.2439480396330793	0.019346185155243435	-0.4364713204542808	0.14549044015142693	0.28866766999380883	-0.8729426409085616	-0.011465907548062626	-2.182356602271404	-0.1345351838124799	0.03363379595311997	0.4364713204542808
97.	-0.009872343012597805	0.0797771360975088	-0.013163124016797074	-0.00032229911362296115	0.049361715062989024	-0.016934229698649512	0.016934229698649512	-0.009872343012597805	0.050292199140795	0.	0.020114895107290635	-0.07661570806216583	-0.06034468532187191	-0.2439480399565357	0.01934612063389129	-0.4364713204529685	0.1454904401509895	0.28866766999332105	-0.872942640905937	-0.011465907486534841	-2.1823566022648424	-0.1345351828642794	0.03363379571606985	0.4364713204529685
98.	-0.009872306750853092	0.07977713909027212	-0.013163075667804123	-0.00032228496014180037	0.04936153375426546	-0.016934285993852032	0.016934285993852032	-0.009872306750853092	0.050292199008396744	0.	0.020114894983863214	-0.0766153953321315	-0.06034468495158964	-0.24394804026417152	0.019346058063198945	-0.43647132045174536	0.1454904401505818	0.2886676699928667	-0.8729426409034907	-0.01146590742788201	-2.182356602258727	-0.13453518196355602	0.033633795490889004	0.43647132045174536
99.	-0.00987227154776998	0.07977714196668578	-0.013163028730359974	-0.0003222712238877114	0.049361357738849906	-0.01693434063517935	0.01693434063517935	-0.00987227154776998	0.05029219888250365	0.	0.02011489486641952	-0.07661509196024047	-0.060344684599258555	-0.24394804055690628	0.019345997365331997	-0.4364713204506045	0.1454904401502015	0.28866766999244314	-0.872942640901209	-0.01146590737194487	-2.1823566022530225	-0.13453518110748616	0.03363379527687154	0.4364713204506045
100.	-0.009872237362544929	0.07977714473234945	-0.013162983150059903	-0.0003222578886130151	0.04936118681272464	-0.016934393686775507	0.016934393686775507	-0.009872237362544929	0.05029219876273587	0.	0.0201148947546148	-0.07661479757688114	-0.0603446842638444	-0.24394804083559776	0.019345938466299187	-0.4364713204495396	0.14549044014984652	0.288667669992048	-0.8729426408990792	-0.011465907318574328	-2.182356602247698	-0.13453518029344025	0.03363379507336006	0.4364713204495396

==> anc/DNMR_coeffs_K/coeffs_K_DNMR_to_infinity.dat <==
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.
1.	-0.009259259259259259	0.08484848484848485	-0.012345679012345678	-0.0024976775833892313	0.046296296296296294	-0.01498606550033539	0.01498606550033539	-0.009259259259259259	0.0722584389074207	0.	0.021700478006571253	-0.09288587193006591	-0.06510143401971376	-0.23695260841391183	0.022917269987327432	-0.4462809917355372	0.1487603305785124	0.4462809917355372	-0.8925619834710744	-0.024522652636912452	-2.231404958677686	-0.19618122109529962	0.049045305273824905	0.4462809917355372
2.	-0.010082304526748971	0.079031560743623	-0.013443072702331962	-0.0010751600584709988	0.050411522633744855	-0.01571065840531911	0.01571065840531911	-0.010082304526748971	0.05328985595706859	0.	0.02074616294126092	-0.0883699257678699	-0.06223848882378275	-0.24202670483575275	0.021823217741826162	-0.43885600084785537	0.1462853336159518	0.2920558978939878	-0.8777120016957107	-0.012062227800389912	-2.194280004239277	-0.15276479751944694	0.038191199379861734	0.43885600084785537
3.	-0.01016803840877915	0.07931770153992376	-0.013557384545038865	-0.0007127204481966235	0.05084019204389575	-0.0160971741023028	0.0160971741023028	-0.01016803840877915	0.05129725889244716	0.	0.020413242230562685	-0.08439965959210231	-0.06123972669168806	-0.24314839848186542	0.020962580364533002	-0.43719886963130206	0.14573295654376736	0.28942724274419607	-0.8743977392626041	-0.011407942715123088	-2.1859943481565103	-0.14148374798063887	0.03537093699515972	0.43719886963130206
4.	-0.010141583382324123	0.07948047339352526	-0.013522111176432164	-0.0005639484876689637	0.05070791691162062	-0.016324202345801602	0.016324202345801602	-0.010141583382324123	0.05071978377205041	0.	0.020272448259244694	-0.0819887944338182	-0.06081734477773408	-0.2435462384542179	0.020452248538612577	-0.43673926658366874	0.1455797555278896	0.288898343373812	-0.8734785331673375	-0.011399851116489104	-2.183696332918344	-0.13767399757400625	0.03441849939350156	0.43673926658366874
5.	-0.010100431118949638	0.07957624280894315	-0.01346724149193285	-0.00048780342364006935	0.05050215559474819	-0.016469884238615368	0.016469884238615368	-0.010100431118949638	0.05050369627392522	0.	0.020205438161248382	-0.08050063399166112	-0.06061631448374515	-0.24372212825384781	0.0201412144305819	-0.4365849052222486	0.14552830174074952	0.28875324301482524	-0.8731698104444972	-0.011427142669352743	-2.182924526111243	-0.1361355724809775	0.03403389312024437	0.4365849052222486
6.	-0.01006310480296371	0.07963539210345975	-0.01341747307061828	-0.00044332144259014795	0.05031552401481855	-0.01656918114809859	0.01656918114809859	-0.01006310480296371	0.05040840509583213	0.	0.020170466805101185	-0.07953691108078755	-0.060511400415303555	-0.2438108043059837	0.019941475577177747	-0.4365249058503935	0.14550830195013117	0.2887042629785852	-0.873049811700787	-0.011444935455515967	-2.1826245292519673	-0.13542816619531514	0.033857041548828785	0.4365249058503935
7.	-0.010032398075828411	0.07967363195556341	-0.013376530767771214	-0.000414930650594032	0.050161990379142055	-0.016639939222564855	0.016639939222564855	-0.010032398075828411	0.05036120840512663	0.	0.020150832573449056	-0.07888338772724958	-0.06045249772034717	-0.2438597278901351	0.019806844060139727	-0.4364988040229361	0.14549960134097872	0.28868507216709777	-0.8729976080458722	-0.01145469162081425	-2.1824940201146807	-0.13506931927293048	0.03376732981823262	0.4364988040229361
8.	-0.01000771710978942	0.07969935720324237	-0.01334362281305256	-0.0003956245732239003	0.0500385855489471	-0.01669213841669273	0.01669213841669273	-0.01000771710978942	0.05033570940652899	0.	0.02013914089684304	-0.07842233007306916	-0.060417422690529125	-0.2438885928421664	0.01971229419398244	-0.4364863928229134	0.14549546427430446	0.28867665743315035	-0.8729727856458268	-0.011459923409805757	-2.182431964114567	-0.1348727820699398	0.03371819551748495	0.4364863928229134
9.	-0.009987903057053557	0.07971726242058742	-0.013317204076071409	-0.0003818571298902421	0.049939515285267785	-0.016731739476688448	0.016731739476688448	-0.009987903057053557	0.05032096860668302	0.	0.02013183482668731	-0.0780860477269228	-0.06039550448006193	-0.24390654144377338	0.019643576510722023	-0.43648005193255607	0.14549335064418537	0.2886726279433541	-0.8729601038651121	-0.011462752914384337	-2.1824002596627805	-0.1347583202932069	0.03368958007330172	0.43648005193255607
10.	-0.009971892131951723	0.07973009262013393	-0.01329585617593563	-0.00037167000774894477	0.04985946065975861	-0.016762487359921693	0.016762487359921693	-0.009971892131951723	0.05031197223709078	0.	0.020127082277419314	-0.07783380436998474	-0.060381246832257936	-0.24391818675950364	0.019592177329480813	-0.43647661487982103	0.14549220495994034	0.2886705565776276	-0.8729532297596421	-0.011464304359025521	-2.1823830743991053	-0.13468822065220626	0.033672055163051565	0.43647661487982103
11.	-0.00995883466939931	0.07973951906097548	-0.013278446225865747	-0.0003639063907289306	0.049794173346996554	-0.016786832571443953	0.016786832571443953	-0.00995883466939931	0.05030623218319236	0.	0.020123884176977105	-0.07764005082185252	-0.06037165253093132	-0.2439260135121379	0.019552786999765925	-0.43647465714524647	0.14549155238174882	0.28866942781846744	-0.8729493142904929	-0.01146516408319089	-2.1823732857262326	-0.13464345278191692	0.03366086319547923	0.43647465714524647
12.	-0.009948079886564756	0.07974659634443684	-0.013264106515419673	-0.00035784532516581905	0.04974039943282378	-0.016806433538206534	0.016806433538206534	-0.009948079886564756	0.050302431353393705	0.	0.020121668810116858	-0.07748817059097055	-0.06036500643035057	-0.24393143283857535	0.01952196788021748	-0.4364734940357914	0.14549116467859713	0.28866878191607087	-0.8729469880715828	-0.011465641972345413	-2.182367470178957	-0.13461383159917567	0.03365345789979392	0.4364734940357914
13.	-0.009939134822674637	0.07975201126011056	-0.013252179763566182	-0.00035301747676875594	0.04969567411337318	-0.016822445093901003	0.016822445093901003	-0.009939134822674637	0.050299834201774314	0.	0.020120095259449654	-0.07736700868073272	-0.06036028577834896	-0.2439352822706984	0.019497420788036474	-0.43647277751215346	0.1454909258373845	0.28866839664137506	-0.8729455550243069	-0.011465905304407492	-2.1823638875607676	-0.13459362875303912	0.03364840718825978	0.43647277751215346
14.	-0.009931625646164526	0.07975622367172885	-0.013242167528219368	-0.0003491060650523001	0.049658128230822635	-0.016835691355148303	0.016835691355148303	-0.009931625646164526	0.0502980109859964	0.	0.020118952872889045	-0.07726886602185133	-0.06035685861866714	-0.24393807782932192	0.019477563778948076	-0.436472321970311	0.14549077399010366	0.28866815846494426	-0.872944643940622	-0.011466046399168525	-2.182361609851555	-0.13457948298447234	0.033644870746118084	0.436472321970311
15.	-0.009925267049913955	0.07975954916346947	-0.013233689399885274	-0.0003458906642358825	0.049626335249569775	-0.016846773115972505	0.016846773115972505	-0.009925267049913955	0.05029670074810556	0.	0.020118107389170182	-0.07718829784185235	-0.06035432216751055	-0.24394014784228635	0.019461281046204506	-0.43647202423068043	0.14549067474356014	0.2886680065739717	-0.8729440484613609	-0.011466117262946966	-2.182360121153402	-0.13456934841225618	0.033642337103064045	0.43647202423068043
16.	-0.009919839397256745	0.07976220909438833	-0.01322645252967566	-0.00034321385424121366	0.049599196986283726	-0.01685613666128132	0.01685613666128132	-0.009919839397256745	0.05029573964161454	0.	0.020117470869812762	-0.07712136993681008	-0.06035241260943829	-0.24394170715396687	0.01944776816132457	-0.4364718248104282	0.14549060827014274	0.2886679070284032	-0.8729436496208564	-0.01146614771603115	-2.182359124052141	-0.13456193933471727	0.03364048483367932	0.4364718248104282
17.	-0.00991517199329847	0.07976436179507378	-0.01322022932439796	-0.0003409606578404593	0.04957585996649235	-0.016864119065833134	0.016864119065833134	-0.00991517199329847	0.050295021746242195	0.	0.02011698430819509	-0.07706518480341057	-0.06035095292458527	-0.2439428998615323	0.01943643382232113	-0.43647168829962535	0.1454905627665418	0.2886678401930786	-0.8729433765992507	-0.01146615510373663	-2.1823584414981267	-0.13455642471685345	0.03363910617921336	0.43647168829962535
18.	-0.009911130893991591	0.07976612251867027	-0.013214841191988787	-0.00033904543587390425	0.04955565446995795	-0.016870978732004247	0.016870978732004247	-0.009911130893991591	0.05029447680413711	0.	0.020116607248254342	-0.07701757177463134	-0.06034982174476303	-0.24394382475134727	0.019426835804577137	-0.43647159300882366	0.1454905310029412	0.2886677943425165	-0.8729431860176473	-0.011466149620485658	-2.182357965044118	-0.1345522538313933	0.033638063457848325	0.43647159300882366
19.	-0.009907609997118894	0.07976757650003033	-0.013210146662825191	-0.0003374032918569814	0.04953804998559447	-0.016876916416793505	0.016876916416793505	-0.009907609997118894	0.050294057135353974	0.	0.020116311410709322	-0.07697687962329998	-0.06034893423212796	-0.24394455088570619	0.019418638206801862	-0.43647152530910854	0.14549050843636951	0.2886677622743062	-0.8729430506182171	-0.011466137292667846	-2.1823576265455427	-0.13454905348677443	0.03363726337169361	0.43647152530910854
20.	-0.009904524490237666	0.0797687876853851	-0.01320603265365022	-0.0003359842900630712	0.049522622451188325	-0.016882089987294974	0.016882089987294974	-0.009904524490237666	0.050293729714187815	0.	0.0201160766798345	-0.0769418348052282	-0.0603482300395035	-0.2439451274046172	0.019411582297012543	-0.4364714764373725	0.14549049214579085	0.2886677394511828	-0.872942952874745	-0.011466121683159875	-2.1823573821868627	-0.13454656568220405	0.03363664142055101	0.4364714764373725
21.	-0.009901805993050674	0.0797698046804111	-0.013202407990734232	-0.0003347494782126112	0.049509029965253366	-0.01688662495377678	0.01688662495377678	-0.009901805993050674	0.0502934712408033	0.	0.02011588851844284	-0.07691144271087469	-0.060347665555328514	-0.24394558983452627	0.019405466245863506	-0.43647144064064675	0.1454904802135489	0.2886677229490605	-0.8729428812812935	-0.011466104882712956	-2.182357203203234	-0.13454460879815378	0.033636152199538444	0.43647144064064675
22.	-0.009899398924137333	0.07977066487419912	-0.013199198565516443	-0.00033366809644242053	0.049496994620686664	-0.01689062210613385	0.01689062210613385	-0.009899398924137333	0.05029326500140661	0.	0.02011573626815786	-0.07688491768100827	-0.06034720880447358	-0.24394596423477877	0.019400130789833228	-0.4364714140699567	0.14549047135665225	0.28866771084426257	-0.8729428281399134	-0.011466088095572211	-2.1823570703497834	-0.13454305286833126	0.033635763217082816	0.4364714140699567
23.	-0.009897257758768903	0.07977139734443005	-0.013196343678358539	-0.0003327155833951475	0.04948628879384452	-0.016894163129075164	0.016894163129075164	-0.009897257758768903	0.050293098824044445	0.	0.02011561201063532	-0.07686163262238806	-0.06034683603190596	-0.24394626997521393	0.019395448926604678	-0.43647139410527386	0.14549046470175797	0.28866770184731205	-0.8729427882105477	-0.011466071990029098	-2.1823569705263695	-0.13454180348757927	0.03363545087189482	0.43647139410527386
24.	-0.009895344940600941	0.0797720249341003	-0.013193793254134589	-0.0003318721286066012	0.04947672470300471	-0.016897314784785473	0.016897314784785473	-0.009895344940600941	0.0502929637212678	0.	0.02011550979141674	-0.07684108220904184	-0.060346529374250224	-0.24394652162931685	0.019391318400091718	-0.43647137893462173	0.14549045964487392	0.28866769507891704	-0.8729427578692435	-0.011466056910577886	-2.182356894673109	-0.13454079113630077	0.03363519778407519	0.43647137893462173
25.	-0.009893629277346817	0.07977256575616377	-0.013191505703129089	-0.00033112160602981545	0.04946814638673408	-0.016900132065760118	0.016900132065760118	-0.009893629277346817	0.050292852972551795	0.	0.020115425082551017	-0.07682285564890902	-0.060346275247653056	-0.24394673028518887	0.019387656146292006	-0.4364713672864399	0.14549045576214664	0.28866768992999486	-0.8729427345728799	-0.011466043007413666	-2.1823568364321995	-0.1345399639724903	0.033634990993122574	0.4364713672864399
26.	-0.009892084697822155	0.07977303429732657	-0.013189446263762873	-0.0003304507778101074	0.049460423489110776	-0.016902660597550075	0.016902660597550075	-0.009892084697822155	0.05029276149372191	0.	0.0201153544051016	-0.07680661628300171	-0.06034606321530481	-0.243946904466707	0.019384394137620664	-0.4364713582562993	0.14549045275209976	0.2886676859724876	-0.8729427165125986	-0.011466030315938685	-2.1823567912814963	-0.13453928288574893	0.03363482072143723	0.4364713582562993
27.	-0.009890689281148144	0.07977344223716529	-0.013187585708197525	-0.0003298486925389282	0.04945344640574072	-0.016904938488523785	0.016904938488523785	-0.009890689281148144	0.05029268539702171	0.	0.020115295060395083	-0.0767920861303326	-0.06034588518118525	-0.24394705078954904	0.019381476238145536	-0.4364713511928198	0.1454904503976066	0.2886676829015122	-0.8729427023856396	-0.011466018805708328	-2.1823567559640993	-0.13453871805251896	0.03363467951312974	0.4364713511928198
28.	-0.009889424492653976	0.07977379906252821	-0.013185899323538634	-0.00032930622536668264	0.049447122463269884	-0.01690699776736806	0.01690699776736806	-0.009889424492653976	0.05029262167988091	0.	0.02011524493629838	-0.07677903405718767	-0.06034573480889514	-0.24394717443425326	0.01937885579869721	-0.43647134562139733	0.14549044854046578	0.28866768049721037	-0.8729426912427947	-0.01146600841053002	-2.1823567281069867	-0.1345382465036297	0.03363456162590742	0.43647134562139733
29.	-0.009888274578041253	0.07977411253299786	-0.013184366104055004	-0.0003288157228880849	0.04944137289020626	-0.01690886551002743	0.01690886551002743	-0.009888274578041253	0.050292568001877445	0.	0.02011520236595913	-0.07676726663287788	-0.06034560709787739	-0.24394727949130912	0.019376493799767403	-0.4364713411924723	0.14549044706415742	0.28866767859920206	-0.8729426823849445	-0.011465999046859817	-2.1823567059623614	-0.13453785038460536	0.03363446259615134	0.4364713411924723
30.	-0.009887226079671291	0.07977438903681411	-0.013182968106228389	-0.0003283707263030368	0.049436130398356454	-0.016910564730417	0.016910564730417	-0.009887226079671291	0.050292522522979305	0.	0.020115166023688832	-0.0767566209980552	-0.060345498071066504	-0.24394736921562085	0.01937435740434881	-0.43647133764597373	0.14549044588199125	0.2886676770892334	-0.8729426752919475	-0.011465990624900025	-2.1823566882298686	-0.13453751569658612	0.03363437892414653	0.43647133764597373
31.	-0.009886267447793867	0.07977463386541432	-0.013181689930391823	-0.00032796575368207557	0.049431337238969336	-0.01691211508981958	0.01691211508981958	-0.009886267447793867	0.050292483784916873	0.	0.02011513484744853	-0.07674695925573821	-0.0603454045423456	-0.24394744621603953	0.01937241882063735	-0.4364713347865741	0.14549044492885804	0.28866767587923403	-0.8729426695731483	-0.011465983055135607	-2.1823566739328704	-0.13453723137495252	0.03363430784373813	0.4364713347865741
32.	-0.009885388726113378	0.07977485142693336	-0.013180518301484503	-0.00032759612730328655	0.04942694363056689	-0.016913533465931316	0.016913533465931316	-0.009885388726113378	0.05029245062327808	0.	0.0201151079805952	-0.0767381640251358	-0.0603453239417856	-0.24394751259786537	0.019370654401146197	-0.4364713324662668	0.14549044415542225	0.288667674902995	-0.8729426649325336	-0.01146597625202394	-2.1823566623313337	-0.13453698860807373	0.03363424715201843	0.4364713324662668
33.	-0.009884581295956707	0.0797750454135112	-0.013179441727942276	-0.00032725783567658394	0.049422906479783535	-0.016914834412399726	0.016914834412399726	-0.009884581295956707	0.05029242210173429	0.	0.02011508472771543	-0.07673013489115811	-0.06034525418314629	-0.24394757007093887	0.01936904392377471	-0.4364713305719645	0.14549044352398818	0.2886676741103025	-0.872942661143929	-0.011465970135917615	-2.1823566528598226	-0.13453678032870273	0.03363419508217568	0.4364713305719645
34.	-0.009883837666938238	0.07977521893335117	-0.013178450222584319	-0.00032694742249348053	0.049419188334691194	-0.01691603053228015	0.01691603053228015	-0.009883837666938238	0.05029239746237581	0.	0.020115064520861196	-0.07672278554949873	-0.06034519356258358	-0.2439476200323119	0.019367570014071984	-0.4364713290165812	0.14549044300552708	0.28866767346275735	-0.8729426580331624	-0.011465964633902584	-2.182356645082906	-0.13453660083080263	0.03363415020770066	0.4364713290165812
35.	-0.009883151304746261	0.07977537461566575	-0.013177535072995015	-0.0003266618966455699	0.049415756523731307	-0.016917132783348526	0.016917132783348526	-0.009883151304746261	0.05029237608788966	0.	0.02011504689353556	-0.07671604149602984	-0.06034514068060668	-0.24394766362997228	0.019366217677913078	-0.43647132773255604	0.14549044257751867	0.28866767293076595	-0.8729426554651121	-0.011465959679983493	-2.18235663866278	-0.13453644547839602	0.033634111369599005	0.43647132773255604
36.	-0.009882516488740518	0.07977551469461351	-0.013176688651654025	-0.00032639865885328333	0.04941258244370259	-0.016918150729112083	0.016918150729112083	-0.009882516488740518	0.05029235747252365	0.	0.02011503146050147	-0.07670983814522488	-0.060345094381504406	-0.2439477018123259	0.01936497392114527	-0.4364713266671083	0.14549044222236945	0.2886676724913524	-0.8729426533342166	-0.011465955214889073	-2.1823566333355418	-0.13453631048255163	0.03363407762063791	0.4364713266671083
37.	-0.009881928193625008	0.07977564107684129	-0.01317590425816668	-0.0003261554414827505	0.04940964096812504	-0.0169190927462763	0.0169190927462763	-0.009881928193625008	0.05029234119962604	0.	0.020115017902000733	-0.07670411928904677	-0.060345053706002204	-0.24394773536688816	0.0193638274382095	-0.43647132577873093	0.14549044192624364	0.2886676721265548	-0.8729426515574619	-0.011465951185669263	-2.182356628893655	-0.13453619272926193	0.03363404818231548	0.43647132577873093
38.	-0.009881381990668134	0.07977575539614738	-0.013175175987557514	-0.00032593025890348317	0.049406909953340676	-0.016919966197087712	0.016919966197087712	-0.009881381990668134	0.05029232692414713	0.	0.02011500595133851	-0.07669883582776268	-0.06034501785401553	-0.24394776495073686	0.019362768355820237	-0.43647132503457703	0.14549044167819233	0.28866767182223824	-0.8729426500691541	-0.011465947545190957	-2.182356625172885	-0.13453608964564273	0.03363402241141068	0.43647132503457703
39.	-0.00988087396487521	0.0797758590579633	-0.013174498619833611	-0.00032572136632396645	0.04940436982437604	-0.016920777573184713	0.016920777573184713	-0.00988087396487521	0.05029231435891401	0.	0.020114995385054353	-0.07669394471926785	-0.06034498615516306	-0.2439477911146307	0.01936178802086444	-0.4364713244084982	0.14549044146949938	0.2886676715672099	-0.8729426488169963	-0.011465944251597958	-2.182356622042491	-0.13453599909521485	0.03363399977380371	0.4364713244084982
40.	-0.009880400645243165	0.07977595327573844	-0.013173867526990887	-0.00032552722548646076	0.04940200322621583	-0.016921532616212733	0.016921532616212733	-0.009880400645243165	0.05029230326379568	0.	0.02011498601509478	-0.07668940810500963	-0.06034495804528434	-0.24394781432222448	0.01936087882402088	-0.4364713238795605	0.14549044129318683	0.2886676713525543	-0.872942647759121	-0.011465941267774163	-2.1823566193978023	-0.1345359192954178	0.03363397982385445	0.4364713238795605
41.	-0.009879958945793884	0.07977603910084848	-0.013173278594391845	-0.0003253464759425522	0.04939979472896942	-0.016922236419394374	0.016922236419394374	-0.009879958945793884	0.05029229343709782	0.	0.020114977682544576	-0.07668519257942276	-0.060344933047633734	-0.24394783496546385	0.01936003405239347	-0.4364713234309144	0.14549044114363813	0.2886676711711298	-0.8729426468618288	-0.011465938560832296	-2.182356617154572	-0.13453584875223815	0.03363396218805954	0.4364713234309144
42.	-0.009879546115527842	0.07977611744729589	-0.013172728154037123	-0.00032517791089344347	0.04939773057763921	-0.016922893513413834	0.016922893513413834	-0.009879546115527842	0.05029228470868876	0.	0.02011497025257944	-0.07668126857659517	-0.06034491075773832	-0.24394785337698532	0.019359247765834923	-0.43647132304892794	0.1454904410163093	0.28866767101718493	-0.8729426460978559	-0.011465936101639793	-2.1823566152446396	-0.13453578620809956	0.03363394655202489	0.43647132304892794
43.	-0.009879159695791789	0.07977618911220072	-0.013172212927722386	-0.00032502045678280426	0.04939579847895895	-0.01692350793932313	0.01692350793932313	-0.009879159695791789	0.050292276934478214	0.	0.020114963610381245	-0.07667760985317007	-0.06034489083114373	-0.24394786984015543	0.01935851469271026	-0.4364713227225187	0.14549044090750624	0.2886676708860644	-0.8729426454450374	-0.0114659338643869	-2.1823566136125936	-0.13453573060009497	0.03363393265002374	0.4364713227225187
44.	-0.009878797483833714	0.07977625479287188	-0.013171729978444952	-0.00032487315598931065	0.04939398741916857	-0.01692408331066303	0.01692408331066303	-0.009878797483833714	0.05029226999195925	0.	0.020114957657816186	-0.07667419305062373	-0.06034487297344855	-0.2439478845972376	0.019357830141687984	-0.4364713224426345	0.1454904408142115	0.2886676707739814	-0.872942644885269	-0.011465931826197977	-2.182356612213172	-0.134535681026331	0.03363392025658275	0.4364713224426345
45.	-0.009878457501541605	0.07977631510108758	-0.01317127666872214	-0.00032473515209127885	0.04939228750770802	-0.016924622866583663	0.016924622866583663	-0.009878457501541605	0.05029226377659087	0.	0.02011495231072073	-0.07667099732330664	-0.06034485693216218	-0.2439478978560673	0.019357189926805473	-0.4364713222018485	0.1454904407339495	0.28866767067784166	-0.872942644403697	-0.011465929966784694	-2.1823566110092423	-0.13453563671867347	0.03363390917966837	0.4364713222018485
46.	-0.009878137968541647	0.07977637057508785	-0.013170850624722194	-0.0003246056772748837	0.04939068984270823	-0.016925129517424246	0.016925129517424246	-0.009878137968541647	0.050292258198848645	0.	0.020114947496674286	-0.07666800402120436	-0.06034484249002286	-0.24394790979553183	0.01935659030357573	-0.4364713219940415	0.1454904406646805	0.2886676705951053	-0.872942643988083	-0.011465928268138458	-2.1823566099702076	-0.1345355970205696	0.0336338992551424	0.4364713219940415
47.	-0.009877837278975767	0.07977642168968346	-0.013170449705301021	-0.00032448404153625105	0.049389186394878826	-0.016925605883950513	0.016925605883950513	-0.009877837278975767	0.050292253181809056	0.	0.020114943153163537	-0.07666519641841625	-0.06034482945949061	-0.2439479205700882	0.019356027914315958	-0.4364713218141509	0.14549044060471697	0.28866767052367864	-0.8729426436283018	-0.011465926714258803	-2.1823566090707542	-0.1345355613689196	0.0336338903422299	0.4364713218141509
48.	-0.009877553981395375	0.07977646886480745	-0.013170071975193832	-0.00032436962339071364	0.049387769906976874	-0.01692605433123838	0.01692605433123838	-0.009877553981395375	0.05029224865916244	0.	0.020114939226063337	-0.07666255947998085	-0.06034481767819001	-0.24394793031350298	0.019355499741208836	-0.4364713216579718	0.14549044055265725	0.2886676704618289	-0.8729426433159436	-0.01146592529091427	-2.182356608289859	-0.13453552927919216	0.03363388231979804	0.4364713216579718
49.	-0.009877286761303082	0.0797765124727741	-0.013169715681737443	-0.00032426186185313693	0.04938643380651541	-0.01692647699802245	0.01692647699802245	-0.009877286761303082	0.05029224457357158	0.	0.02011493566837473	-0.07666007966098647	-0.06034480700512419	-0.24394793914195997	0.01935500306587224	-0.43647132152199863	0.14549044050733287	0.2886676704081163	-0.8729426430439973	-0.01146592398543229	-2.182356607609993	-0.1345355003331528	0.0336338750832882	0.43647132152199863
50.	-0.009877034425951765	0.07977655284446114	-0.013169379234602352	-0.0003241602494940895	0.04938517212975882	-0.016926875822189727	0.016926875822189727	-0.009877034425951765	0.0502922408753105	0.	0.020114932439172575	-0.07665774473296155	-0.06034479731751772	-0.2439479471566529	0.019354535434426823	-0.43647132140329825	0.1454904404677661	0.2886676703613401	-0.8729426428065965	-0.01146592278651483	-2.1823566070164913	-0.1345354741687051	0.03363386854217627	0.43647132140329825
51.	-0.009876795891073912	0.07977659027459137	-0.013169061188098548	-0.0003240643264097765	0.049383979455369556	-0.01692725256298641	0.01692725256298641	-0.009876795891073912	0.05029223752113121	0.	0.020114929502724824	-0.07665554363339509	-0.060344788508174464	-0.2439479544459555	0.019354094627223983	-0.436471321299408	0.145490440433136	0.28866767032049523	-0.872942642598816	-0.01146592168407673	-2.18235660649704	-0.13453545047144877	0.03363386261786219	0.436471321299408
52.	-0.00987657016926646	0.0797766250262589	-0.013168760225688613	-0.0003239736749706543	0.0493828508463323	-0.01692760882041307	0.01692760882041307	-0.00987657016926646	0.05029223447331686	0.	0.020114926827752906	-0.07665346633493379	-0.06034478048325872	-0.24394796108724445	0.019353678632537338	-0.43647132120825316	0.14549044040275105	0.28866767028473744	-0.8729426424165063	-0.011465920669104004	-2.1823566060412656	-0.1345354289676385	0.03363385724190963	0.43647132120825316
53.	-0.009876356359799521	0.07977665733481908	-0.01316847514639936	-0.00032388791523573315	0.049381781798997604	-0.01692794605220772	0.01692794605220772	-0.009876356359799521	0.05029223169888774	0.	0.02011492438680854	-0.07665150373137164	-0.060344773160425615	-0.24394796714843608	0.019353285623636036	-0.4364713211280804	0.1454904403760268	0.28866767025335544	-0.8729426422561608	-0.011465919733529626	-2.182356605640402	-0.13453540941828984	0.03363385235457246	0.4364713211280804
54.	-0.009876153639653157	0.0797766874112413	-0.013168204852870877	-0.0003238067009377129	0.04938076819826579	-0.01692826558875351	0.01692826558875351	-0.009876153639653157	0.050292229168933264	0.	0.020114922155746923	-0.07664964753801427	-0.06034476646724077	-0.2439479726892854	0.019352913938752242	-0.43647132105740327	0.14549044035246775	0.2886676702257478	-0.8729426421148065	-0.011465918870124613	-2.1823566052870165	-0.13453539161422867	0.03363384790355717	0.43647132105740327
55.	-0.00987596125561617	0.07977671544500652	-0.013167948340821559	-0.0003237297159590587	0.04937980627808085	-0.01692856864619583	0.01692856864619583	-0.00987596125561617	0.05029222685804815	0.	0.02011492011328009	-0.07664789020438492	-0.06034476033984027	-0.2439479777624879	0.019352562063533002	-0.436471320994958	0.14549044033165268	0.28866767020140455	-0.872942641989916	-0.011465918072402477	-2.1823566049747902	-0.13453537537191929	0.03363384384297982	0.436471320994958
56.	-0.009875778517305589	0.0797767416066179	-0.013167704689740786	-0.00032365667123149814	0.049378892586527945	-0.016928856338010362	0.016928856338010362	-0.009875778517305589	0.05029222474385491	0.	0.02011491824059705	-0.0766462248375563	-0.060344754721791155	-0.24394798241461696	0.01935222861563067	-0.43647132093966684	0.14549044031322228	0.2886676701798919	-0.8729426418793337	-0.011465917334535338	-2.182356604698334	-0.1345353605299376	0.0336338401324844	0.43647132093966684
57.	-0.009875604790986424	0.07977676604978179	-0.013167473054648564	-0.000323587302001706	0.04937802395493212	-0.016929129685227647	0.016929129685227647	-0.009875604790986424	0.050292222806598376	0.	0.020114916521039812	-0.07664464513465676	-0.060344749563119436	-0.2439479866869233	0.019351912331139313	-0.43647132089060825	0.14549044029686942	0.28866767016083994	-0.8729426417812165	-0.011465916651280229	-2.182356604453041	-0.1345353469459805	0.03363383673649512	0.43647132089060825
58.	-0.009875439494088587	0.07977678891330682	-0.013167252658784784	-0.00032352136541451143	0.04937719747044294	-0.016929389625489503	0.016929389625489503	-0.009875439494088587	0.050292221028800224	0.	0.020114914939826315	-0.0766431453233175	-0.06034474481947894	-0.24394799061601902	0.019351612052628763	-0.43647132084699203	0.14549044028233069	0.2886676701439321	-0.8729426416939841	-0.011465916017914286	-2.1823566042349603	-0.13453533449432226	0.033633833623580564	0.43647132084699203
59.	-0.009875282090332643	0.07977681032276165	-0.01316704278711019	-0.00032345863837212534	0.049376410451663216	-0.016929637021087334	0.016929637021087334	-0.009875282090332643	0.05029221939496396	0.	0.02011491348381284	-0.0766417201090118	-0.06034474045143851	-0.24394799423446428	0.019351326718564925	-0.43647132080813905	0.14549044026937968	0.28866767012889705	-0.8729426416162781	-0.0114659154301777	-2.182356604040695	-0.13453532306364535	0.03363383076591134	0.43647132080813905
60.	-0.00987513208538836	0.07977683039192512	-0.013166842780517813	-0.00032339891563390005	0.0493756604269418	-0.016929872666111	0.016929872666111	-0.00987513208538836	0.05029221789132216	0.	0.02011491214128972	-0.07664036462838983	-0.060344736423869165	-0.24394799757127172	0.01935105535393591	-0.4364713207734639	0.14549044025782132	0.28866767011550143	-0.8729426415469278	-0.011465914884223431	-2.1823566038673197	-0.13453531255518494	0.033633828138796236	0.4364713207734639
61.	-0.009874989023000637	0.07977684922405774	-0.013166652030667516	-0.0003233420081261876	0.049374945115003184	-0.01693009729281898	0.01693009729281898	-0.009874989023000637	0.05029221650561946	0.	0.020114910901805318	-0.07663907440784197	-0.06034473270541595	-0.2439480006523415	0.019350797061929458	-0.4364713207424611	0.14549044024748703	0.28866767010354405	-0.8729426414849222	-0.011465914376572883	-2.1823566037123054	-0.134535302881138	0.0336338257202845	0.4364713207424611
62.	-0.009874852481526166	0.07977686691301877	-0.013166469975368222	-0.0003232877414361344	0.049374262407630834	-0.016930311577325233	0.016930311577325233	-0.009874852481526166	0.05029221522692564	0.	0.020114909756013856	-0.07663784532663201	-0.060344729268041575	-0.24394800350083706	0.019350551016529174	-0.4364713207146927	0.14549044023823088	0.2886676700928511	-0.8729426414293854	-0.011465913904076707	-2.182356603573463	-0.1345352939632954	0.03363382349082385	0.4364713207146927
63.	-0.009874722070831888	0.0797768835442499	-0.013166296094442517	-0.0003232359544668606	0.049373610354159436	-0.016930516144685253	0.016930516144685253	-0.009874722070831888	0.0502922140454744	0.	0.020114908695543745	-0.07663667358403346	-0.06034472608663123	-0.24394800613751066	0.01935031645591544	-0.43647132068977873	0.14549044022992624	0.28866767008327215	-0.8729426413795575	-0.011465913463880189	-2.182356603448894	-0.13453528573186313	0.03363382143296578	0.43647132068977873
64.	-0.009874597429512678	0.07977689919564293	-0.013166129906016904	-0.0003231864982345409	0.04937298714756339	-0.016930711573452703	0.016930711573452703	-0.009874597429512678	0.05029221295252382	0.	0.020114907712883195	-0.07663555566998019	-0.06034472313864958	-0.24394800858098606	0.01935009267657268	-0.4364713206673888	0.14549044022246294	0.2886676700746764	-0.8729426413347776	-0.011465913053392573	-2.1823566033369444	-0.13453527812444377	0.03363381953111094	0.4364713206673888
65.	-0.009874478222391323	0.07977691393830667	-0.01316597096318843	-0.0003231392347905119	0.04937239111195661	-0.016930898399768777	0.016930898399768777	-0.009874478222391323	0.05029221194023535	0.	0.020114906801280794	-0.07663448833880848	-0.06034472040384238	-0.24394801084800435	0.019349879028017856	-0.4364713206472349	0.14549044021574495	0.28866767006695027	-0.8729426412944697	-0.011465912670259891	-2.1823566032361743	-0.1345352710851546	0.03363381777128865	0.4364713206472349
66.	-0.009874364138268504	0.07977692783724631	-0.013165818851024672	-0.0003230940362537574	0.04937182069134252	-0.016931077121038134	0.016931077121038134	-0.009874364138268504	0.050292211001568686	0.	0.02011490595465879	-0.076633468585724	-0.06034471786397636	-0.24394801295363847	0.01934967490807656	-0.4364713206290653	0.14549044020968843	0.28866767005999466	-0.8729426412581306	-0.011465912312340848	-2.1823566031453265	-0.134535264563862	0.0336338161409655	0.4364713206290653
67.	-0.00987425488789467	0.07977694095196584	-0.01316567318385956	-0.00032305078394102854	0.04937127443947335	-0.016931248199238552	0.016931248199238552	-0.00987425488789467	0.0502922101301902	0.	0.020114905167537344	-0.0766324936256756	-0.060344715502612035	-0.24394801491148024	0.01934947975864259	-0.43647132061265986	0.14549044020421997	0.2886676700537229	-0.8729426412253197	-0.011465911977685381	-2.1823566030632993	-0.13453525851551587	0.03363381462887897	0.43647132061265986
68.	-0.009874150202139135	0.07977695333700373	-0.01316553360285218	-0.0003230093675834891	0.04937075101069568	-0.0169314120639054	0.0169314120639054	-0.009874150202139135	0.050292209320392994	0.	0.020114904434968266	-0.07663156087435863	-0.0603447133049048	-0.24394801673380473	0.019349293061865377	-0.43647132059782556	0.1454904401992752	0.2886676700480593	-0.8729426411956511	-0.01146591166451561	-2.182356602989128	-0.13453525289956905	0.03363381322489226	0.43647132059782556
69.	-0.009874049830334805	0.07977696504240962	-0.013165399773779741	-0.00032296968462017776	0.04937024915167403	-0.01693156911482692	0.01693156911482692	-0.009874049830334805	0.050292208567027034	0.	0.020114903752476848	-0.07663066793110603	-0.060344711257430544	-0.24394801843171376	0.019349114336716575	-0.43647132058439275	0.1454904401947976	0.28866767004293736	-0.8729426411687855	-0.011465911371208847	-2.182356602921964	-0.13453524767947073	0.03363381191986768	0.43647132058439275
70.	-0.009873953538779554	0.07977697611416952	-0.013165271385039406	-0.00032293163955979086	0.049369767693897774	-0.016931719724481892	0.016931719724481892	-0.009873953538779554	0.05029220786543787	0.	0.020114903116010812	-0.0766298125634561	-0.06034470934803243	-0.2439480200152625	0.019348943135893384	-0.4364713205722121	0.14549044019073737	0.28866767003829874	-0.8729426411444242	-0.011465911096282458	-2.1823566028610606	-0.13453524282222248	0.03363381070555562	0.4364713205722121
71.	-0.009873861109377526	0.07977698659458561	-0.0131651481458367	-0.00032289514340333165	0.04936930554688763	-0.016931864240247466	0.016931864240247466	-0.009873861109377526	0.05029220721141291	0.	0.02011490252189532	-0.07662899269321166	-0.06034470756568596	-0.24394802149357062	0.019348779043021395	-0.436471320561152	0.14549044018705068	0.2886676700340919	-0.872942641122304	-0.01146591083838035	-2.18235660280576	-0.13453523829798958	0.033633809574497395	0.436471320561152
72.	-0.00987377233840566	0.07977699652261594	-0.01316502978454088	-0.0003228601131210756	0.0493688616920283	-0.01693200298640156	0.01693200298640156	-0.00987377233840566	0.050292206601134086	0.	0.02011490196679334	-0.07662820638382818	-0.060344705900380026	-0.24394802287492057	0.019348621670124303	-0.4364713205510962	0.14549044018369872	0.28866767003027155	-0.8729426411021924	-0.011465910596260877	-2.182356602755481	-0.13453523407975898	0.033633808519939745	0.4364713205510962
73.	-0.009873687035392419	0.07977700593417882	-0.013164916047189891	-0.0003228264711780846	0.04936843517696209	-0.01693213626594139	0.01693213626594139	-0.009873687035392419	0.050292206031136204	0.	0.02011490144767062	-0.07662745182898824	-0.06034470434301186	-0.24394802416684414	0.01934847065533177	-0.43647132054194177	0.14549044018064725	0.2886676700267977	-0.8729426410838835	-0.011465910368786032	-2.1823566027097088	-0.13453523014303873	0.03363380753575968	0.43647132054194177
74.	-0.009873605022097191	0.079777014862426	-0.013164806696129589	-0.0003227941451031832	0.04936802511048596	-0.0169322643622372	0.0169322643622372	-0.009873605022097191	0.05029220549827013	0.	0.020114900961764683	-0.07662672734223641	-0.060344702885294046	-0.24394802537619933	0.01934832566080022	-0.43647132053359755	0.14549044017786583	0.28866767002363486	-0.8729426410671951	-0.011465910154911753	-2.1823566026679875	-0.1345352264655926	0.03363380661639815	0.43647132053359755
75.	-0.009873526131580218	0.07977702333798811	-0.013164701508773623	-0.00032276306709690274	0.04936763065790109	-0.01693238754053798	0.01693238754053798	-0.009873526131580218	0.05029220499967031	0.	0.020114900506557367	-0.07662603134756368	-0.060344701519672105	-0.24394802650923836	0.019348186370824208	-0.4364713205259826	0.14549044017532753	0.28866767002075155	-0.8729426410519652	-0.011465909953679236	-2.182356602629913	-0.1345352230272059	0.03363380575680148	0.4364713205259826
76.	-0.009873450207353932	0.07977703138919551	-0.01316460027647191	-0.0003227331736744145	0.04936725103676966	-0.01693250604934416	0.01693250604934416	-0.009873450207353932	0.0502922045327259	0.	0.020114900079750444	-0.0766253623708432	-0.06034470023925133	-0.24394802757166797	0.019348052490118728	-0.43647132051902504	0.14549044017300833	0.28866767001812	-0.8729426410380501	-0.011465909764207126	-2.182356602595125	-0.13453521980947827	0.03363380495236957	0.43647132051902504
77.	-0.009873377102607724	0.07977703904227733	-0.013164502803476964	-0.00032270440533992665	0.04936688551303861	-0.01693262012166056	0.01693262012166056	-0.009873377102607724	0.050292204095055255	0.	0.02011489967924393	-0.07662471903203073	-0.06034469903773179	-0.24394802856870326	0.01934792374225493	-0.43647132051266074	0.14549044017088691	0.2886676700157153	-0.8729426410253215	-0.011465909585684496	-2.1823566025633037	-0.13453521679563993	0.03363380419890998	0.43647132051266074
78.	-0.009873306679498917	0.07977704632154109	-0.013164408905998556	-0.0003226767062894128	0.04936653339749458	-0.016932729976141304	0.016932729976141304	-0.009873306679498917	0.05029220368448321	0.	0.020114899303116784	-0.07662410003805255	-0.060344697909350355	-0.24394802950511535	0.019347799868233866	-0.43647132050683257	0.1454904401689442	0.2886676700135154	-0.8729426410136651	-0.01146590941736454	-2.182356602534163	-0.13453521397038876	0.03363380349259719	0.43647132050683257
79.	-0.009873238808503618	0.07977705324953491	-0.013164318411338157	-0.00032265002413888735	0.04936619404251809	-0.01693283581813732	0.01693283581813732	-0.009873238808503618	0.05029220329902086	0.	0.0201148989496097	-0.07662350417631267	-0.0603446968488291	-0.24394803038527418	0.019347680625184476	-0.4364713205014896	0.1454904401671632	0.2886676700115006	-0.8729426410029792	-0.011465909258558874	-2.1823566025074483	-0.13453521131974536	0.03363380282993634	0.4364713205014896
80.	-0.009873173367821687	0.07977705984719435	-0.013164231157095583	-0.0003226243096757478	0.04936586683910844	-0.016932937840655676	0.016932937840655676	-0.009873173367821687	0.050292202936847545	0.	0.020114898617109713	-0.07662293030875836	-0.060344695851329136	-0.24394803121318664	0.019347565785173614	-0.4364713204965862	0.14549044016552873	0.28866767000965343	-0.8729426409931724	-0.011465909108632405	-2.182356602482931	-0.13453520883092393	0.03363380220773098	0.4364713204965862
81.	-0.009873110242830777	0.07977706613397537	-0.013164146990441036	-0.00032259951663097077	0.04936555121415388	-0.01693303622523922	0.01693303622523922	-0.009873110242830777	0.05029220259629481	0.	0.020114898304136465	-0.0766223773664498	-0.0603446949124094	-0.24394803199253046	0.019347455134117255	-0.4364713204920815	0.14549044016402718	0.28866767000795795	-0.872942640984163	-0.011465908966998698	-2.1823566024604073	-0.13453520649221748	0.03363380162305437	0.4364713204920815
82.	-0.00987304932558484	0.07977707212797484	-0.013164065767446454	-0.00032257560147018574	0.04936524662792421	-0.016933131142773946	0.016933131142773946	-0.00987304932558484	0.05029220227583201	0.	0.020114898009329894	-0.07662184434458567	-0.06034469402798968	-0.24394803272668492	0.019347348470783114	-0.43647132048793885	0.14549044016264628	0.28866767000640026	-0.8729426409758777	-0.011465908833115785	-2.1823566024396945	-0.13453520429289478	0.033633801073223696	0.43647132048793885
83.	-0.00987299051435304	0.0797770778460401	-0.01316398735247072	-0.0003225525232018587	0.0493649525717652	-0.016933222754230804	0.016933222754230804	-0.00987299051435304	0.05029220197405345	0.	0.020114897731439173	-0.07662133029794124	-0.06034469319431751	-0.2439480334187581	0.019347245605876084	-0.43647132048412546	0.14549044016137513	0.28866767000496757	-0.8729426409682509	-0.011465908706482376	-2.182356602420627	-0.13453520222310883	0.03363380055577721	0.43647132048412546
84.	-0.00987293371319536	0.07977708330386842	-0.013163911617593815	-0.00032253024320100097	0.04936466856597681	-0.016933311211347977	0.016933311211347977	-0.00987293371319536	0.050292201689666874	0.	0.02011489746931281	-0.07662083433668057	-0.06034469240793844	-0.24394803407161156	0.019347146361198678	-0.43647132048061166	0.14549044016020388	0.2886676700036486	-0.8729426409612233	-0.011465908586634422	-2.182356602403058	-0.1345352002738144	0.0336338000684536	0.43647132048061166
85.	-0.009872878831571652	0.07977708851609756	-0.013163838442095536	-0.0003225087250469832	0.04936439415785826	-0.016933396657259008	0.016933396657259008	-0.009872878831571652	0.05029220142148311	0.	0.020114897221889742	-0.07662035562250795	-0.060344691665669234	-0.2439480346878824	0.01934705056887954	-0.43647132047737086	0.14549044015912363	0.2886676700024332	-0.8729426409547417	-0.011465908473142009	-2.1823566023868546	-0.13453519843669437	0.03363379960917359	0.43647132047737086
86.	-0.009872825783981097	0.07977709349638834	-0.013163767711974797	-0.00032248793437417904	0.049364128919905485	-0.016933479227071658	0.016933479227071658	-0.009872825783981097	0.05029220116840678	0.	0.02011489698819129	-0.07661989336512769	-0.06034469096457387	-0.2439480352700031	0.019346958070663795	-0.43647132047437914	0.1454904401581264	0.2886676700013121	-0.8729426409487583	-0.011465908365606521	-2.182356602371896	-0.13453519670409358	0.033633799176023396	0.43647132047437914
87.	-0.009872774489629454	0.07977709825749975	-0.013163699319505938	-0.00032246783873428976	0.049363872448147265	-0.01693355904840183	0.01693355904840183	-0.009872774489629454	0.05029220092942796	0.	0.020114896767313938	-0.07661944681898435	-0.06034469030194182	-0.2439480358202196	0.019346868717259658	-0.43647132047161485	0.14549044015720494	0.2886676700002771	-0.8729426409432297	-0.011465908263658094	-2.1823566023580745	-0.13453519506895925	0.03363379876723981	0.43647132047161485
88.	-0.009872724872121642	0.07977710281135776	-0.013163633162828854	-0.00032244840746931743	0.049363624360608205	-0.016933636241866508	0.016933636241866508	-0.009872724872121642	0.050292200703614606	0.	0.02011489655842281	-0.07661901528025827	-0.06034468967526844	-0.24394803634060727	0.019346782367736216	-0.43647132046905845	0.14549044015635282	0.28866766999932064	-0.8729426409381169	-0.011465908166953264	-2.1823566023452923	-0.13453519352478743	0.03363379838119686	0.43647132046905845
89.	-0.009872676859177492	0.07977710716911803	-0.013163569145569988	-0.0003224296115942552	0.04936338429588746	-0.016933710921539297	0.016933710921539297	-0.009872676859177492	0.050292200490105805	0.	0.02011489636074578	-0.07661859808409371	-0.060344689082237335	-0.24394803683308577	0.0193466988889679	-0.4364713204666922	0.14549044015556406	0.28866766999843607	-0.8729426409333844	-0.011465908075172851	-2.182356602333461	-0.13453519206557482	0.033633798016393705	0.4364713204666922
90.	-0.009872630382368696	0.07977711134122333	-0.013163507176491594	-0.0003224114236886534	0.04936315191184348	-0.01693378319537174	0.01693378319537174	-0.009872630382368696	0.050292200288105604	0.	0.020114896173568115	-0.07661819460203954	-0.06034468852070435	-0.24394803729943215	0.019346618155121533	-0.43647132046450016	0.1454904401548334	0.2886676699976172	-0.8729426409290003	-0.01146590798802003	-2.1823566023225007	-0.13453519068577513	0.03363379767144378	0.43647132046450016
91.	-0.00987258537687515	0.07977711533745618	-0.013163447169166868	-0.000322393817796302	0.049362926884375755	-0.0169338531655833	0.0169338531655833	-0.00987258537687515	0.050292200096877494	0.	0.020114895996227684	-0.07661780423968366	-0.06034468798868306	-0.2439480377412928	0.019346540047182267	-0.43647132046246784	0.14549044015415594	0.2886676699968586	-0.8729426409249357	-0.011465907905218557	-2.182356602312339	-0.13453518938025977	0.03363379734506494	0.43647132046246784
92.	-0.009872541781259101	0.079777119166987	-0.0131633890416788	-0.00032237676933234255	0.0493627089062955	-0.016933920929022718	0.016933920929022718	-0.009872541781259101	0.05029219991573937	0.	0.02011489582811056	-0.07661742643446497	-0.06034468748433168	-0.24394803816019442	0.019346464452515106	-0.436471320460582	0.14549044015352733	0.28866766999615523	-0.872942640921164	-0.011465907826511173	-2.18235660230291	-0.1345351881442824	0.0336337970360706	0.436471320460582
93.	-0.009872499537255592	0.07977712283841834	-0.01316333271634079	-0.0003223602549971858	0.04936249768627796	-0.016933986577503047	0.016933986577503047	-0.009872499537255592	0.05029219974405899	0.	0.020114895668647045	-0.07661706065364754	-0.06034468700594114	-0.24394803855755373	0.019346391264458918	-0.4364713204588308	0.1454904401529436	0.2886676699955025	-0.8729426409176616	-0.011465907751658122	-2.182356602294154	-0.13453518697344657	0.033633796743361644	0.4364713204588308
94.	-0.00987245858957792	0.07977712635982549	-0.013163278119437226	-0.00032234425269667225	0.0493622929478896	-0.01693405019811254	0.01693405019811254	-0.00987245858957792	0.05029219958124987	0.	0.020114895517308086	-0.07661670639244356	-0.06034468655192426	-0.24394803893468656	0.01934632038195033	-0.43647132045720327	0.1454904401524011	0.2886676699948963	-0.8729426409144065	-0.011465907680435814	-2.1823566022860166	-0.13453518586367672	0.03363379646591918	0.43647132045720327
95.	-0.00987241888573684	0.07977712973879379	-0.013163225180982454	-0.0003223287414679623	0.0493620944286842	-0.01693411187350342	0.01693411187350342	-0.00987241888573684	0.05029219942676751	0.	0.020114895373601976	-0.07661636317227254	-0.060344686120805936	-0.2439480392928159	0.0193462517091749	-0.4364713204556896	0.14549044015189655	0.2886676699943329	-0.8729426409113792	-0.011465907612635596	-2.182356602278448	-0.13453518481119148	0.03363379620279787	0.4364713204556896
96.	-0.009872380375872463	0.07977713298245298	-0.013163173834496618	-0.0003223137014106904	0.04936190187936232	-0.016934171682160243	0.016934171682160243	-0.009872380375872463	0.050292199280106024	0.	0.020114895237071388	-0.07661603053914579	-0.060344685711214166	-0.2439480396330793	0.019346185155243435	-0.4364713204542808	0.14549044015142693	0.28866766999380883	-0.8729426409085616	-0.011465907548062626	-2.182356602271404	-0.1345351838124799	0.03363379595311997	0.4364713204542808
97.	-0.009872343012597805	0.0797771360975088	-0.013163124016797074	-0.00032229911362296115	0.049361715062989024	-0.016934229698649512	0.016934229698649512	-0.009872343012597805	0.050292199140795	0.	0.020114895107290635	-0.07661570806216583	-0.06034468532187191	-0.2439480399565357	0.01934612063389129	-0.4364713204529685	0.1454904401509895	0.28866766999332105	-0.872942640905937	-0.011465907486534841	-2.1823566022648424	-0.1345351828642794	0.03363379571606985	0.4364713204529685
98.	-0.009872306750853092	0.07977713909027212	-0.013163075667804123	-0.00032228496014180037	0.04936153375426546	-0.016934285993852032	0.016934285993852032	-0.009872306750853092	0.050292199008396744	0.	0.020114894983863214	-0.0766153953321315	-0.06034468495158964	-0.24394804026417152	0.019346058063198945	-0.43647132045174536	0.1454904401505818	0.2886676699928667	-0.8729426409034907	-0.01146590742788201	-2.182356602258727	-0.13453518196355602	0.033633795490889004	0.43647132045174536
99.	-0.00987227154776998	0.07977714196668578	-0.013163028730359974	-0.0003222712238877114	0.049361357738849906	-0.01693434063517935	0.01693434063517935	-0.00987227154776998	0.05029219888250365	0.	0.02011489486641952	-0.07661509196024047	-0.060344684599258555	-0.24394804055690628	0.019345997365331997	-0.4364713204506045	0.1454904401502015	0.28866766999244314	-0.872942640901209	-0.01146590737194487	-2.1823566022530225	-0.13453518110748616	0.03363379527687154	0.4364713204506045
100.	-0.009872237362544929	0.07977714473234945	-0.013162983150059903	-0.0003222578886130151	0.04936118681272464	-0.016934393686775507	0.016934393686775507	-0.009872237362544929	0.05029219876273587	0.	0.0201148947546148	-0.07661479757688114	-0.0603446842638444	-0.24394804083559776	0.019345938466299187	-0.4364713204495396	0.14549044014984652	0.288667669992048	-0.8729426408990792	-0.011465907318574328	-2.182356602247698	-0.13453518029344025	0.03363379507336006	0.4364713204495396
125.	-0.009871625399389938	0.0797771893105011	-0.013162167199186583	-0.0003220198347226364	0.049358126996949685	-0.016935341627009503	0.016935341627009503	-0.009871625399389938	0.05029219702885333	0.	0.020114893125906093	-0.07660956628746082	-0.06034467937771828	-0.24394804489705846	0.019344891882673385	-0.4364713204367046	0.1454904401455682	0.2886676699873113	-0.8729426408734092	-0.01146590652504481	-2.182356602183523	-0.1345351685589117	0.033633792139727926	0.4364713204367046
158.	-0.009871211261759744	0.07977721341665298	-0.013161615015679659	-0.00032185952169326993	0.04935605630879872	-0.016935980974107135	0.016935980974107135	-0.009871211261759744	0.050292196288703336	0.	0.020114892422130153	-0.07660607310663485	-0.06034467726639046	-0.2439480466534202	0.019344193105753003	-0.436471320433149	0.145490440144383	0.28866766998601395	-0.872942640866298	-0.011465906168622362	-2.182356602165745	-0.13453516359298942	0.033633790898247355	0.436471320433149
200.	-0.009870947064691906	0.0797772256107622	-0.01316126275292254	-0.0003217576411073014	0.04935473532345953	-0.016936387708065447	0.016936387708065447	-0.009870947064691906	0.05029219599487653	0.	0.020114892139936936	-0.07660386905684749	-0.06034467641981081	-0.24394804735811734	0.019343752239356884	-0.43647132043225084	0.1454904401440836	0.2886676699856893	-0.8729426408645017	-0.011465906021272372	-2.182356602161254	-0.1345351616361788	0.0336337904090447	0.43647132043225084
251.	-0.009870785122658989	0.0797772315497909	-0.013161046830211985	-0.0003216953716825771	0.04935392561329494	-0.01693663647126234	0.01693663647126234	-0.009870785122658989	0.05029219588213089	0.	0.02011489203080392	-0.07660252971540643	-0.06034467609241176	-0.24394804763077998	0.01934348434924207	-0.43647132043203163	0.14549044014401055	0.28866766998561066	-0.8729426408640633	-0.011465905962948716	-2.182356602160158	-0.13453516088982592	0.03363379022245648	0.43647132043203163
316.	-0.009870680268332578	0.07977723461545956	-0.013160907024443438	-0.0003216551408075586	0.04935340134166289	-0.016936797261416843	0.016936797261416843	-0.009870680268332578	0.05029219583602383	0.	0.02011489198590199	-0.07660166838560331	-0.06034467595770598	-0.24394804774300713	0.01934331207430106	-0.43647132043197423	0.1454904401439914	0.2886676699855902	-0.8729426408639485	-0.011465905938525804	-2.182356602159871	-0.13453516058606801	0.033633790146517004	0.43647132043197423
398.	-0.009870613552972553	0.07977723616682689	-0.01316081807063007	-0.0003216295864733164	0.04935306776486277	-0.016936899423473074	0.016936899423473074	-0.009870613552972553	0.050292195817561676	0.	0.02011489196783457	-0.0766011233337015	-0.0603446759035037	-0.24394804778817797	0.019343203060307214	-0.4364713204319596	0.14549044014398652	0.288667669985585	-0.8729426408639192	-0.011465905928561768	-2.182356602159798	-0.13453516046491418	0.033633790116228544	0.4364713204319596
501.	-0.009870571341851604	0.07977723694724807	-0.013160761789135472	-0.00032161343931019624	0.04935285670925802	-0.01693696398936236	0.01693696398936236	-0.009870571341851604	0.050292195810207614	0.	0.020114891960609883	-0.07660077997174147	-0.06034467588182965	-0.24394804780624477	0.01934313438647027	-0.43647132043195586	0.1454904401439853	0.2886676699855837	-0.8729426408639117	-0.011465905924534172	-2.1823566021597793	-0.13453516041680735	0.03363379010420184	0.43647132043195586
630.	-0.009870544680496574	0.07977723733937013	-0.013160726240662099	-0.0003216032508244482	0.04935272340248287	-0.016937004733944466	0.016937004733944466	-0.009870544680496574	0.05029219580727785	0.	0.02011489195772285	-0.07660056384350505	-0.060344675873168545	-0.2439480478134657	0.01934309116024558	-0.43647132043195497	0.145490440143985	0.28866766998558335	-0.8729426408639099	-0.011465905922911104	-2.182356602159775	-0.1345351603976907	0.033633790099422675	0.43647132043195497


==> anc/DNMR_coeffs_K/fit_K_DNMR.plt <==
set terminal pdf

set fit quiet
set fit errorvariables
set logscale xy

#Creates needed folders
system "mkdir -p coeff_fits"
system "mkdir -p coeff_plots"

#Sets the input files and points that the starting values are based on
CoeffFile='coeffs_K_DNMR_to_infinity.dat'
N=system("tail -n1 ".CoeffFile." | cut -f1")
nlines=system("cat ".CoeffFile." | wc -l")
N=floor(N+0.5)
N1=nlines-15;
ParamFile='params_K_DNMR.dat'

#delete previous fit files and plots
system "rm -f coeff_fits/*_fit.log"
system "rm -f coeff_plots/*_loglogplot.pdf"

do for [i=1:24] {

#Take the necessary numbers to provide estimates for a,b,c
stats CoeffFile every ::N1::N1 u (YN1=column(i+1)) nooutput
stats CoeffFile every ::(nlines-1)::(nlines-1) u (YN=column(i+1)) nooutput

#Take the name of the coefficients, set output
stats ParamFile every ::i::i u (CoeffName=stringcolumn(1), Varb=$2, Varc=$3, StartFit=$4) nooutput
set fit logfile "./coeff_fits/".CoeffName."_fit.log"

#Distinguish if coefficient has to be fitted
if(YN1!=YN){

#Set initial values, make sure b has right sign
a=YN;
if(YN>YN1){
	b=-abs(Varb);}
else{
	b=abs(Varb);}
c=Varc;
	
#Fitting
fit [StartFit:] a+b/x**c CoeffFile u 1:(column(1+i)) via a,b,c;
if(abs(a_err/a) > 0.001 || abs(b_err/b) > 0.1 || abs(c_err/c) > 0.1){
	print CoeffName,": ACHTUNG, high variance", " std_b: ", b_err/b, " std_c: ", c_err/c
	print "\tb=",b,"; c=",c
}
print CoeffName," = ",a," std_dev(rel.) = ", a_err/a 

#Plotting
set output "./coeff_plots/".CoeffName."_loglogplot.pdf"
set format y '10^{%T}'
plot [:1] CoeffFile u (1./$1):(abs(((column(i+1))-a)/a)) w lp ps 1.5 pt 6 lw 5 t 'Numerical', \
abs(b*x**c/a) w l lw 3 lt 7 t 'Fit'
}
else{
print "Seems like an exact coefficient: ", CoeffName," = ", YN
}
}


==> anc/DNMR_coeffs_K/params_K_DNMR.dat <==
"NameCoeff"	"Varb"	"Varc"	"StartFit"
"zeta_1"	0.3	2	35
"zeta_2"	0.4	3	35
"zeta_3"	0.3	2	35
"zeta_4"	0.3	2	35
"zeta_5"	0.3	2	35
"zeta_6"	0.3	2	35
"zeta_7"	0.3	2	35
"zeta_8"	0.3	2	35
"kappa_1"	0.3	2	35
"kappa_2"	0.3	2	35
"kappa_3"	0.3	2	35
"kappa_4"	0.3	2	35
"kappa_5"	0.3	2	35
"kappa_6"	0.3	2	35
"kappa_7"	0.3	2	35
"eta_1"	0.3	2	35
"eta_2"	0.3	2	35
"eta_3"	0.3	2	35
"eta_4"	0.3	2	35
"eta_5"	0.3	2	35
"eta_6"	0.3	2	35
"eta_7"	0.3	2	35
"eta_8"	0.3	2	35
"eta_9"	0.3	2	35

==> anc/IReD_coeffs/coeff_fits/ell_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 452 2.4159623012e-15  -2.59e-01  3.87e-10    6.707743e-02   1.494790e-01   1.948529e+00

After 452 iterations the fit converged.
final sum of squares of residuals : 2.41596e-15
rel. change during last iteration : -2.59304e-06

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.84313e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.34559e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0670774        +/- 3.251e-09    (4.847e-06%)
b               = 0.149479         +/- 0.000471     (0.3151%)
c               = 1.94853          +/- 0.0007103    (0.03645%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.923  1.000 
c               0.936  0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/ell_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  99 3.2881477890e-16  -2.78e-04  1.85e-11   -3.206219e-01   5.502979e-01   2.008330e+00

After 99 iterations the fit converged.
final sum of squares of residuals : 3.28815e-16
rel. change during last iteration : -2.78128e-09

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.78672e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.19238e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.320622        +/- 1.161e-09    (3.622e-07%)
b               = 0.550298         +/- 0.0002325    (0.04224%)
c               = 2.00833          +/- 9.503e-05    (0.004732%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.922  1.000 
c               0.934  0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/ell_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  13 5.8833636517e-23  -1.97e-01  1.64e-15    2.837076e-02   2.001762e-01   3.897928e+00

After 13 iterations the fit converged.
final sum of squares of residuals : 5.88336e-23
rel. change during last iteration : -1.96915e-06

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.55778e-13
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.712e-25

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0283708        +/- 2.421e-13    (8.534e-10%)
b               = 0.200176         +/- 0.000916     (0.4576%)
c               = 3.89793          +/- 0.001003     (0.02572%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.876  1.000 
c               0.884  1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/ell_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 292 2.3613849851e-25   0.00e+00  3.29e-10   -5.695992e-01   2.240999e+00   4.005041e+00

After 292 iterations the fit converged.
final sum of squares of residuals : 2.36138e-25
rel. change during last iteration : 0

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.78812e-14
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.29261e-27

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.569599        +/- 1.488e-14    (2.612e-12%)
b               = 2.241            +/- 9.693e-05    (0.004325%)
c               = 4.00504          +/- 9.473e-06    (0.0002365%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.872  1.000 
c               0.880  1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/lambda_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 137 4.7262960139e-18  -1.66e-01  6.72e-11   -1.163823e-01   3.921537e-02   2.010988e+00

After 137 iterations the fit converged.
final sum of squares of residuals : 4.7263e-18
rel. change during last iteration : -1.65986e-06

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.14211e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.58864e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.116382        +/- 1.39e-10     (1.194e-07%)
b               = 0.0392154        +/- 2.823e-05    (0.072%)
c               = 2.01099          +/- 0.0001619    (0.008053%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.922  1.000 
c               0.934  0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/lambda_Pipi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 419 1.1317421549e-17  -6.70e-02  2.97e-11   -5.136655e-02  -2.380009e-03   1.865428e+00

After 419 iterations the fit converged.
final sum of squares of residuals : 1.13174e-17
rel. change during last iteration : -6.69915e-07

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.31478e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.09878e-19

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0513665       +/- 2.333e-10    (4.543e-07%)
b               = -0.00238001      +/- 2.152e-05    (0.9041%)
c               = 1.86543          +/- 0.002045     (0.1096%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.925  1.000 
c              -0.937 -0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/lambda_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  69 5.3627787100e-15  -2.84e-03  9.45e-11   -1.636701e-01   1.951729e-01   1.943783e+00

After 69 iterations the fit converged.
final sum of squares of residuals : 5.36278e-15
rel. change during last iteration : -2.83706e-08

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.21566e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.20658e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.16367         +/- 4.857e-09    (2.968e-06%)
b               = 0.195173         +/- 0.0006857    (0.3513%)
c               = 1.94378          +/- 0.0007921    (0.04075%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.923  1.000 
c               0.936  0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/lambda_VV_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  30 1.3186673885e-22  -4.62e-02  5.19e-10    8.986179e-01  -9.663601e-01   3.958136e+00

After 30 iterations the fit converged.
final sum of squares of residuals : 1.31867e-22
rel. change during last iteration : -4.62129e-07

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.13149e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.28026e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.898618         +/- 3.563e-13    (3.965e-11%)
b               = -0.96636         +/- 0.00183      (0.1894%)
c               = 3.95814          +/- 0.0004148    (0.01048%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.874  1.000 
c              -0.882 -1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/lambda_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  15 3.4369604594e-24  -6.44e-02  4.00e-17    6.927255e-02   4.161704e-02   3.889652e+00

After 15 iterations the fit converged.
final sum of squares of residuals : 3.43696e-24
rel. change during last iteration : -6.44468e-07

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.82671e-13
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.33685e-26

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0692726        +/- 5.867e-14    (8.469e-11%)
b               = 0.041617         +/- 0.0002128    (0.5113%)
c               = 3.88965          +/- 0.00112      (0.0288%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.877  1.000 
c               0.884  1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/lambda_piPi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [150.000 : *]
        #datapoints = 56
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  10 2.9208308598e-15  -8.19e-05  8.05e-08   -1.393787e+00   1.968613e+00   1.975241e+00

After 10 iterations the fit converged.
final sum of squares of residuals : 2.92083e-15
rel. change during last iteration : -8.18888e-10

degrees of freedom    (FIT_NDF)                        : 53
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.42361e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.511e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -1.39379         +/- 7.18e-09     (5.151e-07%)
b               = 1.96861          +/- 0.002793     (0.1419%)
c               = 1.97524          +/- 0.0002936    (0.01487%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.855  1.000 
c               0.872  0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/lambda_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [150.000 : *]
        #datapoints = 56
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  27 1.5201482027e-23  -4.79e-01  1.18e-10    2.050306e-01  -2.223833e-01   3.790293e+00

After 27 iterations the fit converged.
final sum of squares of residuals : 1.52015e-23
rel. change during last iteration : -4.79444e-06

degrees of freedom    (FIT_NDF)                        : 53
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 5.35556e-13
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.8682e-25

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.205031         +/- 3.042e-13    (1.484e-10%)
b               = -0.222383        +/- 0.002304     (1.036%)
c               = 3.79029          +/- 0.002106     (0.05557%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.800  1.000 
c              -0.813 -1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 452 2.4159623012e-15  -2.59e-01  3.87e-10   -6.707743e-02  -1.494790e-01   1.948529e+00

After 452 iterations the fit converged.
final sum of squares of residuals : 2.41596e-15
rel. change during last iteration : -2.59304e-06

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.84313e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.34559e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0670774       +/- 3.251e-09    (4.847e-06%)
b               = -0.149479        +/- 0.000471     (0.3151%)
c               = 1.94853          +/- 0.0007103    (0.03645%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.923  1.000 
c              -0.936 -0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_Pi_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  55 6.8120785392e-14  -4.12e-02  1.23e-09    2.127807e+00  -4.939087e-02   1.740164e+00

After 55 iterations the fit converged.
final sum of squares of residuals : 6.81208e-14
rel. change during last iteration : -4.12095e-07

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.57171e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.61367e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 2.12781          +/- 1.955e-08    (9.19e-07%)
b               = -0.0493909       +/- 0.0009083    (1.839%)
c               = 1.74016          +/- 0.004183     (0.2404%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.927  1.000 
c              -0.940 -0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 205 1.3152591141e-15  -3.50e-04  3.70e-11   -6.412439e-01   1.100596e+00   2.008330e+00

After 205 iterations the fit converged.
final sum of squares of residuals : 1.31526e-15
rel. change during last iteration : -3.50135e-09

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.57344e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.27695e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.641244        +/- 2.322e-09    (3.622e-07%)
b               = 1.1006           +/- 0.0004649    (0.04224%)
c               = 2.00833          +/- 9.503e-05    (0.004732%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.922  1.000 
c               0.934  0.999  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_V_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  83 1.6475446064e-20  -7.96e-01  1.20e-11    2.083818e+00  -3.326810e+00   3.901270e+00

After 83 iterations the fit converged.
final sum of squares of residuals : 1.64754e-20
rel. change during last iteration : -7.96381e-06

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.26474e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.59956e-22

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 2.08382          +/- 4.048e-12    (1.943e-10%)
b               = -3.32681         +/- 0.01558      (0.4683%)
c               = 3.90127          +/- 0.001026     (0.0263%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.876  1.000 
c              -0.884 -1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  13 5.8833636517e-23  -1.97e-01  1.64e-15    2.837076e-02   2.001762e-01   3.897928e+00

After 13 iterations the fit converged.
final sum of squares of residuals : 5.88336e-23
rel. change during last iteration : -1.96915e-06

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.55778e-13
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.712e-25

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0283708        +/- 2.421e-13    (8.534e-10%)
b               = 0.200176         +/- 0.000916     (0.4576%)
c               = 3.89793          +/- 0.001003     (0.02572%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.876  1.000 
c               0.884  1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [150.000 : *]
        #datapoints = 56
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

1217 2.2904241117e-25   0.00e+00  1.32e-17   -2.278397e+00   8.955582e+00   4.004856e+00

After 1217 iterations the fit converged.
final sum of squares of residuals : 2.29042e-25
rel. change during last iteration : 0

degrees of freedom    (FIT_NDF)                        : 53
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.57385e-14
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.32155e-27

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -2.2784          +/- 3.63e-14     (1.593e-12%)
b               = 8.95558          +/- 0.0008624    (0.00963%)
c               = 4.00486          +/- 1.957e-05    (0.0004887%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.802  1.000 
c               0.813  1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_pi_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [100.000 : *]
        #datapoints = 106
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 748 4.0606615096e-28   0.00e+00  9.56e-10    1.655663e+00  -6.730180e+00   5.860783e+00

After 748 iterations the fit converged.
final sum of squares of residuals : 4.06066e-28
rel. change during last iteration : 0

degrees of freedom    (FIT_NDF)                        : 103
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.98555e-15
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.94239e-30

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 1.65566          +/- 2.905e-16    (1.754e-14%)
b               = -6.73018         +/- 0.01411      (0.2096%)
c               = 5.86078          +/- 0.0004564    (0.007787%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.498  1.000 
c              -0.515 -1.000  1.000 


==> anc/IReD_coeffs/coeff_fits/tau_pipi_fit.log <==


*******************************************************************************
Sun Sep 10 05:44:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [20.0000 : *]
        #datapoints = 186
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  23 6.2448668919e-20  -2.14e-02  9.78e-13    1.694509e+00   4.545759e-02   5.003750e+00

After 23 iterations the fit converged.
final sum of squares of residuals : 6.24487e-20
rel. change during last iteration : -2.13834e-07

degrees of freedom    (FIT_NDF)                        : 183
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.84729e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.4125e-22

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 1.69451          +/- 1.47e-12     (8.678e-11%)
b               = 0.0454576        +/- 0.001068     (2.349%)
c               = 5.00375          +/- 0.007695     (0.1538%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.305  1.000 
c               0.313  0.999  1.000 


==> anc/IReD_coeffs/coeffs_IReD_to100.dat <==
0.	3.	0.1111111111111111	-0.1111111111111111	0.6666666666666666	-0.05555555555555555	-0.03888888888888889	2.25	1.	0.	0.	0.05	0.05	0.6	0.	0.05	1.6666666666666667	1.3333333333333333	0.	0.	1.4285714285714286	0.	0.
1.	2.3333333333333335	0.08163265306122448	-0.08163265306122448	0.6666666666666666	-0.09693877551020408	-0.047619047619047616	2.075892857142857	1.	-0.18064516129032257	-0.36129032258064514	0.03064516129032258	0.03064516129032258	0.8580645161290322	-0.13548387096774195	0.06774193548387097	1.6493506493506493	1.3333333333333333	-0.47244094488188976	-1.889763779527559	1.68503937007874	-1.3228346456692914	0.23622047244094488
2.	2.203252032520325	0.07525176814268143	-0.07525176814268143	0.6666666666666666	-0.10814979243542436	-0.05003861081555601	2.076060827759197	1.	-0.24930816799200653	-0.49861633598401306	0.029064257925831383	0.029064257925831383	0.8884651689635643	-0.15250233680362102	0.06906004208887771	1.6540306987181017	1.3333333333333333	-0.5434195904111764	-2.1736783616447055	1.6935732944623245	-1.3261021617129245	0.21580197614339938
3.	2.1624293785310735	0.07259303444081827	-0.07259303444081827	0.6666666666666666	-0.11210799671717793	-0.050803876550336025	2.079439150423018	1.	-0.27884829371264847	-0.5576965874252969	0.02867689227911442	0.02867689227911442	0.8950145747856889	-0.15694995834369127	0.06924042031307638	1.655155155155155	1.3333333333333333	-0.5601389210762153	-2.2405556843048613	1.6943583698107225	-1.3331910692312101	0.20889565854049075
4.	2.1459983498349833	0.07110952667329566	-0.07110952667329566	0.6666666666666666	-0.11384151489972814	-0.05109760834453553	2.0813279636580844	1.	-0.29366558904304	-0.58733117808608	0.028530457150373646	0.028530457150373646	0.8970395843910979	-0.15888317425861864	0.06927279864716643	1.6554743341622704	1.3333333333333333	-0.5654678770936773	-2.261871508374709	1.694477525465223	-1.3443467119438377	0.20660841479173783
5.	2.1382654127481713	0.07016729662962982	-0.07016729662962982	0.6666666666666666	-0.11472460539755029	-0.05122769674110468	2.082328367610985	1.	-0.30198127523440593	-0.6039625504688119	0.028462860385185588	0.028462860385185588	0.8978229398357742	-0.1599953985050106	0.06927831980102367	1.6555827597805708	1.3333333333333333	-0.5675418912702314	-2.2701675650809254	1.6945015012642393	-1.354174037003706	0.20574848420067227
6.	2.134212454212454	0.06952423074970682	-0.06952423074970682	0.6666666666666666	-0.11522590824804513	-0.051291555954656814	2.082880484358374	1.	-0.3070517691233249	-0.6141035382466498	0.02842773579421994	0.02842773579421994	0.8981756656399752	-0.16073253360977902	0.06927828264975971	1.6556251913594981	1.3333333333333333	-0.5684713017942623	-2.2738852071770492	1.6945071582664648	-1.3618683823833022	0.20538616932121562
7.	2.131914754032177	0.06906384441224689	-0.06906384441224689	0.6666666666666666	-0.11553428607313222	-0.05132534740467051	2.083201257917208	1.	-0.3103451897536361	-0.6206903795072722	0.028407926434069475	0.028407926434069475	0.8983529144524098	-0.16125935535755725	0.06927722548753533	1.6556437342767558	1.3333333333333333	-0.5689337748306376	-2.2757350993225502	1.6945085734059206	-1.367741491039493	0.20521880459508215
8.	2.130532139724796	0.06872236609720733	-0.06872236609720733	0.6666666666666666	-0.1157360290623647	-0.05134424501348256	2.0833967279858703	1.	-0.3125929747150248	-0.6251859494300496	0.028396043390409707	0.028396043390409707	0.8984497024344765	-0.16165337243345268	0.06927617519509367	1.655652579843115	1.3333333333333333	-0.5691832785664995	-2.276733114265998	1.6945088951790515	-1.3722340532309067	0.2051355751349755
9.	2.12966047688658	0.06846192700931211	-0.06846192700931211	0.6666666666666666	-0.11587456339268211	-0.05135525013525863	2.0835209193512667	1.	-0.31418932624397544	-0.6283786524879509	0.0283885583317355	0.0283885583317355	0.8985061118817425	-0.16195731217955756	0.06927532965590318	1.6556571100429145	1.3333333333333333	-0.5693268235784227	-2.2773072943136907	1.6945089262398547	-1.3757094832029169	0.20509163989870177
10.	2.1290900918801374	0.06825871925551542	-0.06825871925551542	0.6666666666666666	-0.11597347757736262	-0.05136184479618889	2.0836027209300236	1.	-0.3153605507909681	-0.6307211015819362	0.028383651574457318	0.028383651574457318	0.8985407588237171	-0.1621972388668114	0.06927468741101524	1.6556595702717698	1.3333333333333333	-0.5694138454041566	-2.2776553816166265	1.6945088872650962	-1.3784358899607614	0.20506728627229
11.	2.1287053964612186	0.068097111551591	-0.068097111551591	0.6666666666666666	-0.11604639975152477	-0.05136586842290507	2.083658306551402	1.	-0.3162434753787389	-0.6324869507574779	0.028380325901932724	0.028380325901932724	0.8985629776864246	-0.16239014253369335	0.0692742072390029	1.6556609737382004	1.3333333333333333	-0.5694689422563048	-2.2778757690252194	1.6945088397808958	-1.3806054002516739	0.2050532307707564
12.	2.128439419446884	0.06796647836960189	-0.06796647836960189	0.6666666666666666	-0.11610161364135234	-0.05136834181277547	2.083697113803511	1.	-0.3169244789721148	-0.6338489579442296	0.028378007016091687	0.028378007016091687	0.8985777508155349	-0.16254761905116605	0.06927384825435547	1.6556618085888577	1.3333333333333333	-0.5695051266247404	-2.2780205064989616	1.6945087993386663	-1.3823553832527775	0.20504484159707953
13.	2.128251713393771	0.06785938590700608	-0.06785938590700608	0.6666666666666666	-0.11614437294226566	-0.051369855029313606	2.0837248554940335	1.	-0.3174601224873586	-0.6349202449747172	0.028376350133123854	0.028376350133123854	0.8985878795785514	-0.16267785567623452	0.06927357811144541	1.6556623234254413	1.3333333333333333	-0.5695296450365042	-2.2781185801460166	1.6945087681707203	-1.3837848523289187	0.20503969196444952
14.	2.128116976080634	0.06777050462199014	-0.06777050462199014	0.6666666666666666	-0.1161781318855226	-0.051370760950677004	2.083745103861857	1.	-0.31788861969115356	-0.6357772393823071	0.028375140781979197	0.028375140781979197	0.8985950098975588	-0.16278678796164858	0.06927337292379274	1.6556626510293038	1.3333333333333333	-0.5695467134268484	-2.2781868537073935	1.6945087450024374	-1.3849660440491265	0.20503645603767992
15.	2.1280188955279846	0.06769593202166574	-0.06769593202166574	0.6666666666666666	-0.11620523289401231	-0.05137127671379714	2.0837601578692304	1.	-0.31823649785150404	-0.6364729957030081	0.028374241391399414	0.028374241391399414	0.8986001459729532	-0.16287881284339858	0.06927321545538946	1.6556628653110148	1.3333333333333333	-0.5695588787796945	-2.278235515118778	1.6945087279870454	-1.3859523740397954	0.20503438282990027
16.	2.127946677859304	0.06763275723127798	-0.06763275723127798	0.6666666666666666	-0.11622730759023518	-0.05137153916726116	2.083771535429035	1.	-0.318522612953037	-0.637045225906074	0.028373561313203555	0.028373561313203555	0.8986039208329251	-0.16295724722091776	0.06927309333185078	1.6556630089267648	1.3333333333333333	-0.5695677311475567	-2.2782709245902266	1.6945087155061833	-1.3867838814859113	0.205033033396286
17.	2.127893016166521	0.06757877323569714	-0.06757877323569714	0.6666666666666666	-0.11624551944654668	-0.05137163630377319	2.0837802619711407	1.	-0.31876065066271736	-0.6375213013254347	0.02837303938256928	0.02837303938256928	0.8986067451048158	-0.16302463282377788	0.06927299764139724	1.6556631072936439	1.3333333333333333	-0.5695742922232178	-2.278297168892871	1.694508706314565	-1.3874909766499248	0.20503214403550427
18.	2.127852864031273	0.06753228210706176	-0.06753228210706176	0.6666666666666666	-0.11626071543543968	-0.05137162564831021	2.083787044622091	1.	-0.31896072963145733	-0.6379214592629147	0.028372633446762673	0.028372633446762673	0.898608891962176	-0.16308294441853743	0.0692729219207491	1.6556631759930247	1.3333333333333333	-0.5695792354799739	-2.2783169419198956	1.6945086995000767	-1.3880970466732616	0.20503155245652438
19.	2.1278226739304085	0.06749196035669255	-0.06749196035669255	0.6666666666666666	-0.11627352354687345	-0.05137154531665639	2.08379238014442	1.	-0.31913045592695216	-0.6382609118539043	0.028372313899671125	0.028372313899671125	0.8986105472634314	-0.1631337352369635	0.0692728614407047	1.6556632248227616	1.3333333333333333	-0.5695830150807494	-2.2783320603229975	1.6945086944075995	-1.388620289400455	0.20503115663128343
20.	2.127799912431502	0.06745676408180964	-0.06745676408180964	0.6666666666666666	-0.1162844171033256	-0.05137142082966691	2.0837966234389835	1.	-0.31927563249970414	-0.6385512649994083	0.028372059588800933	0.028372059588800933	0.8986118400285963	-0.16317824053082786	0.06927281270740211	1.6556632600866779	1.3333333333333333	-0.5695859436182596	-2.2783437744730386	1.6945086905694648	-1.3890750203326647	0.2050308911993042
21.	2.1277827446630075	0.06742586100520928	-0.06742586100520928	0.6666666666666666	-0.1162937581477683	-0.05137126940344346	2.0838000319695786	1.	-0.3194007464263165	-0.638801492852633	0.02837185516536243	0.02837185516536243	0.8986128614576269	-0.16321745256159417	0.06927277311411667	1.6556632859255713	1.3333333333333333	-0.5695882402493466	-2.2783529609973865	1.6945086876515814	-1.3894726159043878	0.205030713587136
22.	2.127769824821605	0.06739858103181022	-0.06739858103181022	0.6666666666666666	-0.11630182731538338	-0.05137110270232805	2.0838027951463687	1.	-0.31950930978800984	-0.6390186195760197	0.028371689333462728	0.028371689333462728	0.8986136770820389	-0.1632521757213914	0.06927274069699621	1.6556633051112133	1.3333333333333333	-0.5695900612147089	-2.2783602448588356	1.6945086854142428	-1.38982220267891	0.2050305956530537
23.	2.127760154555699	0.06737437977219561	-0.06737437977219561	0.6666666666666666	-0.11630884478116843	-0.05137092863562574	2.083805054114254	1.	-0.319604102191707	-0.639208204383414	0.02837155367179251	0.02837155367179251	0.8986143346966096	-0.163283067596224	0.0692727139624705	1.6556633195312345	1.3333333333333333	-0.5695915196109541	-2.2783660784438164	1.6945086836843741	-1.390131166851581	0.2050305185522899
24.	2.127752985656894	0.06735281128747657	-0.06735281128747657	0.6666666666666666	-0.1163149851967327	-0.0513707525479674	2.083806915301721	1.	-0.3196873459764441	-0.6393746919528882	0.028371441827124776	0.028371441827124776	0.8986148696380077	-0.16331066993043777	0.06927269176427145	1.6556633304916364	1.3333333333333333	-0.5695926984531633	-2.278370793812653	1.6945086823360855	-1.3904055351387634	0.20503046952165027
25.	2.1277477521945927	0.06733350748472573	-0.06733350748472573	0.6666666666666666	-0.1163203885043994	-0.05137057801851846	2.083808459839946	1.	-0.31976083457556154	-0.6395216691511231	0.02837134895369886	0.02837134895369886	0.8986153083604975	-0.16333543223640892	0.06927267321501182	1.6556633389092557	1.3333333333333333	-0.569593659460661	-2.278374637842644	1.6945086812770858	-1.3906502625393664	0.20503043983142602
26.	2.127744022536841	0.06731616237132847	-0.06731616237132847	0.6666666666666666	-0.1163251678763675	-0.05137040740391428	2.0838097502036574	1.	-0.3198260277777231	-0.6396520555554462	0.028371271317936386	0.028371271317936386	0.8986156708976912	-0.1633577299807066	0.06927265762202645	1.655663345436441	1.3333333333333333	-0.569594449064125	-2.2783777962565	1.6945086804391687	-1.3908694519129527	0.20503042346043793
27.	2.1277414650044575	0.06730051990185348	-0.06730051990185348	0.6666666666666666	-0.11632941561833031	-0.051370242210923685	2.083810834954627	1.	-0.3198841232665045	-0.639768246533009	0.028371206016040422	0.028371206016040422	0.8986159725828491	-0.16337787872498083	0.06927264444039262	1.6556633505431677	1.3333333333333333	-0.5695951025754411	-2.2783804103017644	1.6945086797715208	-1.3910665231078536	0.2050304162266862
28.	2.127739823000763	0.06728636451058931	-0.06728636451058931	0.6666666666666666	-0.11633320761155881	-0.05137008335454009	2.08381175217111	1.	-0.3199361109381746	-0.6398722218763492	0.028371150769766717	0.028371150769766717	0.8986162252677024	-0.1633961452177056	0.06927263323822219	1.655663354571969	1.3333333333333333	-0.5695956471229627	-2.278382588491851	1.6945086792359856	-1.3912443443850844	0.20503041520953416
29.	2.127738896811098	0.06727351367248881	-0.06727351367248881	0.6666666666666666	-0.11633660669194401	-0.05136993133809435	2.0838125319553487	1.	-0.3199828145651557	-0.6399656291303114	0.0283711037770448	0.0283711037770448	0.8986164381970562	-0.16341275616514975	0.06927262367079735	1.655663357775196	1.3333333333333333	-0.5695961037446442	-2.278384414978577	1.6945086788036916	-1.391405335395462	0.20503041836111358
30.	2.1277385301524236	0.06726181201080154	-0.06726181201080154	0.6666666666666666	-0.11633966524653411	-0.05136978637974667	2.0838131982863493	1.	-0.320024924056887	-0.640049848113774	0.028371063601558194	0.028371063601558194	0.8986166186438551	-0.16342790521991177	0.06927261546113583	1.655663360340645	1.3333333333333333	-0.5695964888987283	-2.278385955594913	1.6945086784526278	-1.3915515485010974	0.20503042424216536
31.	2.1277386001428047	0.06725112659462891	-0.06725112659462891	0.6666666666666666	-0.1163424272276326	-0.051369648501765654	2.0838137704024082	1.	-0.3200630206612383	-0.6401260413224766	0.02837102909031357	0.02837102909031357	0.898616772375423	-0.16344175858888155	0.06927260838527005	1.6556633624093935	1.3333333333333333	-0.5695968155663584	-2.2783872622654338	1.6945086781658933	-1.3916847334708011	0.20503043184070505
32.	2.1277390097580446	0.06724134315959353	-0.06724134315959353	0.6666666666666666	-0.1163449297288637	-0.051369517593768545	2.0838142638422963	1.	-0.3200975968140491	-0.6401951936280982	0.028370999311533265	0.028370999311533265	0.8986169039992928	-0.1634544595634174	0.06927260226101123	1.6556633640883647	1.3333333333333333	-0.5695970940648194	-2.2783883762592776	1.6945086779304217	-1.3918063893080388	0.20503044044643395
33.	2.1277396821142434	0.0672323630502608	-0.0672323630502608	0.6666666666666666	-0.11634720422861247	-0.051369393457609665	2.0838146912361872	1.	-0.32012907189435236	-0.6402581437887047	0.028370973507452955	0.028370973507452955	0.898617017222202	-0.16346613220186168	0.06927259693931066	1.655663365459271	1.3333333333333333	-0.56959733265326	-2.27838933061304	1.6945086777360434	-1.3919178060444914	0.20503044956305772
34.	2.127740556102653	0.0672241007310364	-0.0672241007310364	0.6666666666666666	-0.11634927757859043	-0.05136927583925252	2.0838150629113965	1.	-0.32015780482060424	-0.6403156096412085	0.02837095105815388	0.02837095105815388	0.898617115045814	-0.16347688434072394	0.06927259229757089	1.6556633665850498	1.3333333333333333	-0.5695975379880179	-2.2783901519520717	1.6945086775747933	-1.3920200986520785	0.20503045884662655
35.	2.127741583034314	0.06721648174792431	-0.06721648174792431	0.6666666666666666	-0.11635117279544412	-0.05136916445136099	2.0838153873598615	1.	-0.32018410419002746	-0.6403682083800549	0.02837093145363635	0.02837093145363635	0.8986171999158797	-0.163486810070678	0.06927258823443251	1.6556633675145362	1.3333333333333333	-0.5695977154678614	-2.2783908618714457	1.6945086774403948	-1.3921142347221067	0.20503046806189548
36.	2.1277427240445252	0.06720944105020588	-0.06720944105020588	0.6666666666666666	-0.11635290969894717	-0.05136905898924376	2.0838156716015503	1.	-0.3202082364927174	-0.6404164729854348	0.028370914272099916	0.028370914272099916	0.8986172738368263	-0.16349599178325386	0.06927258466568458	1.6556633682858877	1.3333333333333333	-0.5695978694979017	-2.278391477991607	1.6945086773278735	-1.3922010571833965	0.20503047705126287
37.	2.127743948073212	0.06720292160122172	-0.06720292160122172	0.6666666666666666	-0.1163545054297951	-0.051368959142022635	2.083815921468903	1.	-0.3202304328063939	-0.6404608656127878	0.02837089916293464	0.02837089916293464	0.8986173384604497	-0.16350450187113216	0.06927258152103717	1.6556633689291165	1.3333333333333333	-0.5695980036928894	-2.2783920147715575	1.6945086772332638	-1.3922813030474188	0.20503048571255453
38.	2.1277452302847335	0.06719687322273216	-0.06719687322273216	0.6666666666666666	-0.11635597487224614	-0.051368864600361275	2.0838161418309205	1.	-0.32025089428406467	-0.6405017885681293	0.028370885833314933	0.028370885833314933	0.8986173951550523	-0.16351240414737725	0.06927257874155952	1.655663369467977	1.3333333333333333	-0.5695981210349577	-2.2783924841398306	1.6945086771533893	-1.3923556189531152	0.20503049398306922
39.	2.1277465508251483	0.06719125162904377	-0.06719125162904377	0.6666666666666666	-0.11635733100105755	-0.051368775061714035	2.083816336770794	1.	-0.32026979667660765	-0.6405395933532153	0.028370874037567807	0.028370874037567807	0.8986174450597006	-0.1635197550354166	0.06927257627763499	1.6556633699213807	1.3333333333333333	-0.5695982239968613	-2.2783928959874453	1.694508677085691	-1.3924245741194707	0.20503050182808405
40.	2.127747893840184	0.0671860176161196	-0.0671860176161196	0.6666666666666666	-0.11635858516781027	-0.051368690233787755	2.0838165097275314	1.	-0.32028729407912154	-0.6405745881582431	0.02837086356869195	0.02837086356869195	0.8986174891270773	-0.16352660457108184	0.06927257408731986	1.6556633703044714	1.3333333333333333	-0.5695983146388897	-2.2783932585555586	1.694508677028098	-1.3924886711872664	0.20503050923255386
41.	2.1277492466957386	0.0671811363778995	-0.0671811363778995	0.6666666666666666	-0.11635974733841611	-0.05136860983671832	2.0838166636095132	1.	-0.3203035220493869	-0.6406070440987738	0.02837085425155485	0.02837085425155485	0.8986175281575283	-0.16353299724984502	0.06927257213501989	1.655663370629439	1.3333333333333333	-0.5695983946855459	-2.2783935787421834	1.6945086769789266	-1.392548355333378	0.20503051619510904
42.	2.1277505993565704	0.06717657692753234	-0.06717657692753234	0.6666666666666666	-0.11636082629108405	-0.051368533604326555	2.0838168008860154	1.	-0.3203186002156801	-0.6406372004313602	0.02837084593740712	0.02837084593740712	0.8986175628262736	-0.16353897274595916	0.06927257039041737	1.6556633709061461	1.3333333333333333	-0.5695984655865762	-2.278393862346305	1.6945086769368012	-1.3926040219645468	0.2050305227237145
43.	2.127751943889155	0.06717231160552263	-0.06717231160552263	0.6666666666666666	-0.11636182978208681	-0.05136846128471917	2.0838169236613577	1.	-0.3203326344671582	-0.6406652689343164	0.028370838499436547	0.028370838499436547	0.8986175937052683	-0.16354456652514393	0.06927256882759765	1.655663371142613	1.3333333333333333	-0.5695985285658152	-2.2783941142632607	1.6945086769005928	-1.392656023237675	0.20503052883253353
44.	2.1277532740624663	0.06716831566019389	-0.06716831566019389	0.6666666666666666	-0.1163627646851719	-0.05136839264042847	2.0838170337352584	1.	-0.32034571880134455	-0.6406914376026891	0.02837083182914754	0.02837083182914754	0.8986176212808613	-0.1635498103684322	0.0692725674243346	1.6556633713453905	1.3333333333333333	-0.5695985846604849	-2.2783943386419394	1.6945086768693733	-1.3927046736064657	0.20503053453966832
45.	2.127754585026329	0.06716456688857145	-0.06716456688857145	0.6666666666666666	-0.11636363710929559	-0.05136832744823242	2.0838171326521913	1.	-0.32035793688862213	-0.6407158737772443	0.0283708258333991	0.0283708258333991	0.8986176459681289	-0.16355473282158436	0.06927256616150367	1.6556633715198539	1.3333333333333333	-0.5695986347529791	-2.2783945390119165	1.6945086768423727	-1.3927502545568267	0.20503053986553965
46.	2.1277558730514734	0.06716104532794437	-0.06716104532794437	0.6666666666666666	-0.11636445249844488	-0.05136826549875787	2.083817221741925	1.	-0.32036936340213956	-0.6407387268042791	0.02837082043197089	0.02837082043197089	0.898617668122563	-0.16355935958190365	0.06927256502259782	1.6556633716704328	1.3333333333333333	-0.5695986795966896	-2.2783947183867586	1.694508676818953	-1.3927930186636504	0.20503054483173327
47.	2.127757135318876	0.0671577329900971	-0.0671577329900971	0.6666666666666666	-0.11636521571659357	-0.051368206595942344	2.083817302152964	1.	-0.32038006515242545	-0.6407601303048509	0.028370815555554985	0.028370815555554985	0.8986176880496488	-0.16356371383221213	0.06927256399332662	1.6556633718007923	1.3333333333333333	-0.5695987198370921	-2.2783948793483684	1.6945086767985829	-1.3928331930777087	0.2050305494601875
48.	2.1277583697486016	0.06715461363159783	-0.06715461363159783	0.6666666666666666	-0.11636593112026763	-0.05136815055640855	2.08381737488024	1.	-0.32039010205876484	-0.6407802041175297	0.028370811144091873	0.028370811144091873	0.8986177060127427	-0.16356781653007002	0.06927256306128306	1.6556633719139757	1.3333333333333333	-0.569598756029036	-2.278395024116144	1.694508676780817	-1.392870982532238	0.20503055377262996
49.	2.1277595748604186	0.06715167255466103	-0.06715167255466103	0.6666666666666666	-0.1163666026207421	-0.051368097208790924	2.0838174407881365	1.	-0.32039952798359916	-0.6407990559671983	0.02837080714538664	0.02837080714538664	0.8986177222395831	-0.16357168665895727	0.06927256221566541	1.6556633720125222	1.3333333333333333	-0.5695987886509829	-2.2783951546039316	1.694508676765283	-1.3929065719432567	0.20503055779019608
50.	2.1277607496600637	0.06714889643402151	-0.06714889643402151	0.6666666666666666	-0.11636723373752685	-0.05136804639304219	2.083817500629701	1.	-0.32040839145155975	-0.6408167829031195	0.0283708035139538	0.0283708035139538	0.8986177369276902	-0.16357534144702368	0.06927256144704472	1.6556633720985552	1.3333333333333333	-0.5695988181167798	-2.2783952724671193	1.6945086767516655	-1.3929401286650878	0.20503056153317992
51.	2.1277618935462637	0.06714627316600971	-0.06714627316600971	0.6666666666666666	-0.11636782764450851	-0.05136799795973969	2.083817555062736	1.	-0.32041673627098505	-0.6408334725419701	0.02837080021004947	0.02837080021004947	0.8986177502488623	-0.1635787965581017	0.06927256074716907	1.6556633721738587	1.3333333333333333	-0.5695988447854315	-2.278395379141726	1.6945086767397002	-1.3929718044523027	0.20503056502088088
52.	2.1277630062346202	0.0671437917366338	-0.0671437917366338	0.6666666666666666	-0.11636838720987693	-0.05136795176940512	2.083817604663319	1.	-0.3204246020727313	-0.6408492041454626	0.02837079719885786	0.02837079719885786	0.8986177623529326	-0.16358206625892602	0.06927256010879888	1.6556633722399343	1.3333333333333333	-0.5695988689692428	-2.2783954758769713	1.694508676729162	-1.393001737170911	0.20503056827151875
53.	2.127764087695205	0.06714144210598216	-0.06714144210598216	0.6666666666666666	-0.11636891503077519	-0.05136790769184693	2.0838176499372008	1.	-0.3204320247786032	-0.6408640495572064	0.02837079444980518	0.02837079444980518	0.8986177733709216	-0.16358516356588493	0.0692725595255677	1.6556633722980525	1.3333333333333333	-0.5695988909406275	-2.27839556376251	1.6945086767198594	-1.3930300522947157	0.20503057130219873
54.	2.1277651381013625	0.06713921510667965	-0.06713921510667965	0.6666666666666666	-0.11636941346345464	-0.051367865605531284	2.0838176913294504	1.	-0.3204390370097063	-0.6408780740194125	0.028370791935979068	0.028370791935979068	0.8986177834176877	-0.1635881003741146	0.06927255899186385	1.6556633723492895	1.3333333333333333	-0.5695989109378204	-2.278395643751282	1.6945086767116304	-1.3930568642170975	0.20503057412891
55.	2.1277661577876708	0.06713710235447867	-0.06713710235447867	0.6666666666666666	-0.11636988464958871	-0.051367825396985055	2.0838177292326314	1.	-0.3204456684433582	-0.6408913368867164	0.028370789633636012	0.028370789633636012	0.8986177925941662	-0.16359088757132156	0.06927255850273019	1.6556633723945615	1.3333333333333333	-0.5695989291696874	-2.2783957166787494	1.6945086767043354	-1.393082277403754	0.2050305767665485
56.	2.1277671472154127	0.06713509616935624	-0.06713509616935624	0.6666666666666666	-0.11637033053929495	-0.051367786960232815	2.083817763993765	1.	-0.320451946125825	-0.64090389225165	0.02837078752178198	0.02837078752178198	0.8986178009892645	-0.16359353513836133	0.06927255805377823	1.6556633724346483	1.3333333333333333	-0.5695989458197878	-2.278395783279151	1.694508676697855	-1.393106387408048	0.20503057922895576
57.	2.1277681069442114	0.06713318950572965	-0.06713318950572965	0.6666666666666666	-0.11637075291132686	-0.05136775019626828	2.0838177959202677	1.	-0.320457894747016	-0.640915789494032	0.02837078558181454	0.02837078558181454	0.8986178086814732	-0.16359605223830478	0.06927255764111497	1.6556633724702183	1.3333333333333333	-0.5695989610498149	-2.2783958441992596	1.6945086766920878	-1.3931292817673406	0.2050305815289672
58.	2.127769037608749	0.06713137589060651	-0.06713137589060651	0.6666666666666666	-0.11637115339082646	-0.051367715012560065	2.0838178252850326	1.	-0.3204635368823291	-0.6409270737646582	0.028370783797216494	0.028370783797216494	0.898617815740237	-0.16359844729547204	0.06927255726127998	1.655663372501844	1.3333333333333333	-0.5695989750025207	-2.2783959000100826	1.6945086766869453	-1.3931510407959768	0.205030583678467
59.	2.12776993989966	0.0671296493686546	-0.0671296493686546	0.6666666666666666	-0.11637153346496852	-0.051367681322590605	2.0838178523307915	1.	-0.32046889320605587	-0.6409377864121117	0.028370782153292983	0.028370782153292983	0.898617822227128	-0.16360072806570444	0.06927255691119145	1.6556633725300165	1.3333333333333333	-0.5695989878042073	-2.278395951216829	1.6945086766823514	-1.3931717382883109	0.20503058568844548
60.	2.1277708145478864	0.06712800445332139	-0.06712800445332139	0.6666666666666666	-0.11637189449677758	-0.051367649045427406	2.0838178772738645	1.	-0.32047398268010263	-0.6409479653602053	0.028370780636945293	0.028370780636945293	0.8986178281968468	-0.16360290169896607	0.06927255658809954	1.6556633725551608	1.3333333333333333	-0.5695989995668563	-2.2783959982674253	1.6945086766782398	-1.3931914421432399	0.20503058756905765
61.	2.127771662311877	0.06712643608325305	-0.06712643608325305	0.6666666666666666	-0.11637223773735747	-0.05136761810532461	2.083817900307392	1.	-0.3204788227212323	-0.6409576454424646	0.02837077923647577	0.02837077923647577	0.8986178336980877	-0.16360497479521657	0.06927255628954623	1.655663372577643	1.3333333333333333	-0.5695990103899542	-2.278396041559817	1.6945086766745543	-1.393210214920092	0.2050305893296806
62.	2.127772483967152	0.0671249395833673	-0.0671249395833673	0.6666666666666666	-0.11637256433673879	-0.05136758843135356	2.0838179216041333	1.	-0.32048342934957547	-0.6409668586991509	0.028370777941419137	0.028370777941419137	0.898617838774279	-0.1636069534543686	0.06927255601333047	1.655663372597781	1.3333333333333333	-0.5695990203620576	-2.2783960814482302	1.6945086766712445	-1.3932281143343572	0.2050305909789697
63.	2.1277732802978186	0.06712351063002016	-0.06712351063002016	0.6666666666666666	-0.11637287535351946	-0.051367559957060514	2.0838179413188844	1.	-0.320487817320767	-0.640975634641534	0.02837077674239633	0.02837077674239633	0.8986178434642246	-0.16360884332103443	0.06927255575747797	1.6556633726158492	1.3333333333333333	-0.5695990295621449	-2.2783961182485797	1.694508676668268	-1.3932451937005763	0.205030592524912
64.	2.1277740520897077	0.06712214521978228	-0.06712214521978228	0.6666666666666666	-0.11637317176344952	-0.05136753262014963	2.0838179595905832	1.	-0.3204920002437375	-0.640984000487475	0.02837077563098755	0.02837077563098755	0.8986178478026577	-0.16361064962467328	0.06927255552021484	1.6556633726320873	1.3333333333333333	-0.5695990380607803	-2.278396152243121	1.6945086766655864	-1.3932615023287322	0.205030593974877
65.	2.1277748001248478	0.06712083964140374	-0.06712083964140374	0.6666666666666666	-0.11637345446709056	-0.051367506362189785	2.0838179765441396	1.	-0.32049599068591145	-0.6409919813718229	0.02837077459962175	0.02837077459962175	0.898617851820722	-0.16361237721567148	0.06927255529994483	1.6556633726467047	1.3333333333333333	-0.5695990459211225	-2.27839618368449	1.6945086766631672	-1.393277085879625	0.20503059533566473
66.	2.1277755251770523	0.0671195904506003	-0.0671195904506003	0.6666666666666666	-0.11637372429666129	-0.05136748112834323	2.0838179922920284	1.	-0.3204998002673259	-0.6409996005346518	0.028370773641480256	0.028370773641480256	0.8986178555463893	-0.16361403059781937	0.06927255509522914	1.655663372659883	1.3333333333333333	-0.5695990531997991	-2.2783962127991964	1.6945086766609814	-1.3932919866840203	0.20503059661355025
67.	2.1277762280084267	0.06711839444734181	-0.06711839444734181	0.6666666666666666	-0.1163739820221674	-0.05136745686711478	2.0838180069356866	1.	-0.3205034397449816	-0.6410068794899632	0.028370772750412537	0.028370772750412537	0.8986178590048234	-0.1636156139575899	0.06927255490476907	1.655663372671782	1.3333333333333333	-0.5695990599476666	-2.2783962397906663	1.6945086766590034	-1.3933062440297166	0.20503059781432528
68.	2.1277769093666388	0.06711724865536248	-0.06711724865536248	0.6666666666666666	-0.11637422835689935	-0.05136743353011979	2.0838180205667345	1.	-0.3205069190885686	-0.6410138381771372	0.028370771920862396	0.028370771920862396	0.8986178622186977	-0.1636171311905739	0.06927255472739059	1.6556633726825423	1.3333333333333333	-0.5695990662104721	-2.2783962648418883	1.6945086766572113	-1.3933198944201701	0.20503059894333697
69.	2.127777569982819	0.0671161503036484	-0.0671161503036484	0.6666666666666666	-0.11637446396237175	-0.05136741107186967	2.083818033268043	1.	-0.32051024754855795	-0.6410204950971159	0.028370771147803252	0.028370771147803252	0.8986178652084724	-0.1636185859253831	0.06927255456203082	1.6556633726922858	1.3333333333333333	-0.5695990720294318	-2.2783962881177273	1.694508676655585	-1.393332971807848	0.20503060000552353
70.	2.12777821056998	0.06711509680968727	-0.06711509680968727	0.6666666666666666	-0.11637468945276827	-0.051367389449573454	2.0838180451146795	1.	-0.32051343371752616	-0.6410268674350523	0.028370770426681215	0.028370770426681215	0.8986178679926391	-0.16361998154529397	0.0692725544077263	1.6556633727011216	1.3333333333333333	-0.5695990774417362	-2.278396309766945	1.6945086766541075	-1.3933455078050918	0.20503060100544707
71.	2.127778831821871	0.06711408576429102	-0.06711408576429102	0.6666666666666666	-0.11637490539894735	-0.05136736862295433	2.083818056174734	1.	-0.32051648558546936	-0.6410329711709387	0.028370769753364975	0.028370769753364975	0.898617870587933	-0.16362132120787293	0.06927255426360236	1.6556633727091448	1.3333333333333333	-0.5695990824809926	-2.2783963299239702	1.6945086766527635	-1.3933575318749316	0.2050306019473243
72.	2.1277794344121808	0.06711311491782494	-0.06711311491782494	0.6666666666666666	-0.11637511233205844	-0.05136734855407981	2.0838180665100525	1.	-0.3205194105897717	-0.6410388211795434	0.028370769124101552	0.028370769124101552	0.8986178730095217	-0.1636226078627957	0.06927255412886398	1.6556633727164398	1.3333333333333333	-0.5695990871776142	-2.278396348710457	1.6945086766515391	-1.3933690715040055	0.20503060283505403
73.	2.1277800189940344	0.0671121821676964	-0.0671121821676964	0.6666666666666666	-0.11637531074681064	-0.051367329207204625	2.08381807617688	1.	-0.3205222156604083	-0.6410444313208166	0.028370768535477247	0.028370768535477247	0.8986178752711708	-0.16362384426804746	0.0692725540027876	1.6556633727230807	1.3333333333333333	-0.5695990915591624	-2.2783963662366498	1.6945086766504227	-1.393380152359465	0.20503060367224316
74.	2.127780586199727	0.06711128554697306	-0.06711128554697306	0.6666666666666666	-0.11637550110443187	-0.051367310548625214	2.0838180852264356	1.	-0.32052490726089555	-0.6410498145217911	0.028370767984383014	0.028370767984383014	0.89861787738539	-0.16362503300467	0.06927255388471389	1.6556633727291343	1.3333333333333333	-0.5695990956506481	-2.2783963826025926	1.6945086766494033	-1.393390798431552	0.20503060446223
75.	2.1277811366406483	0.06711042321401567	-0.06711042321401567	0.6666666666666666	-0.11637568383535146	-0.05136729254654494	2.0838180937054176	1.	-0.32052749142544085	-0.6410549828508817	0.028370767467983782	0.028370767467983782	0.8986178793635623	-0.1636261764902029	0.06927255377404126	1.6556633727346588	1.3333333333333333	-0.5695990994747975	-2.27839639789919	1.6945086766484714	-1.3934010321633075	0.205030605208106
76.	2.1277816709073676	0.06710959344302327	-0.06710959344302327	0.6666666666666666	-0.11637585934163532	-0.05136727517094932	2.083818101656455	1.	-0.3205299737926868	-0.6410599475853735	0.02837076698369123	0.02837076698369123	0.8986178812160583	-0.16362727699094923	0.06927255367022027	1.6556633727397068	1.3333333333333333	-0.5695991030522876	-2.2783964122091502	1.6945086766476183	-1.393410874568737	0.20503060591273536
77.	2.1277821895698406	0.06710879461540036	-0.06710879461540036	0.6666666666666666	-0.11637602799919936	-0.051367258393490184	2.0838181091185057	1.	-0.32053235963640375	-0.6410647192728075	0.028370766529139512	0.028370766529139512	0.8986178829523378	-0.16362833663318135	0.06927255357274836	1.655663372744324	1.3333333333333333	-0.5695991064019544	-2.2783964256078177	1.6945086766468371	-1.393420345340579	0.2050306065787734
78.	2.1277826931777186	0.06710802521186528	-0.06710802521186528	0.6666666666666666	-0.11637619015982419	-0.05136724218737841	2.0838181161272162	1.	-0.3205346538934416	-0.6410693077868832	0.028370766102163703	0.028370766102163703	0.898617884581041	-0.16362935741339055	0.06927255348116552	1.6556633727485528	1.3333333333333333	-0.5695991095409783	-2.278396438163913	1.6945086766461201	-1.3934294629487154	0.20503060720868305
79.	2.1277831822607354	0.06710728380522793	-0.06710728380522793	0.6666666666666666	-0.11637634615299076	-0.05136722652728429	2.0838181227152375	1.	-0.3205368611892159	-0.6410737223784319	0.02837076570078051	0.02837076570078051	0.8986178861100671	-0.1636303412076725	0.0692725533950501	1.6556633727524295	1.3333333333333333	-0.5695991124850472	-2.278396449940189	1.6945086766454625	-1.3934382447301403	0.20503060780475002
80.	2.1277836573291564	0.06710656905377281	-0.06710656905377281	0.6666666666666666	-0.11637649628755546	-0.05136721138924507	2.083818128912509	1.	-0.32053898586097485	-0.6410779717219497	0.028370765323171065	0.028370765323171065	0.8986178875466473	-0.16363128978033067	0.06927255331401523	1.655663372755987	1.3333333333333333	-0.569599115248504	-2.278396460994016	1.6945086766448574	-1.3934467069713004	0.20503060836909687
81.	2.127784118874269	0.06710587969519012	-0.06710587969519012	0.6666666666666666	-0.11637664085328003	-0.05136719675057909	2.0838181347465143	1.	-0.32054103197906364	-0.6410820639581273	0.02837076496766555	0.02837076496766555	0.8986178888974079	-0.16363220479177135	0.06927255323770562	1.6556633727592556	1.3333333333333333	-0.5695991178444759	-2.2783964713779037	1.6945086766443012	-1.3934548649835419	0.20503060890369573
82.	2.127784567368915	0.06710521454100356	-0.06710521454100356	0.6666666666666666	-0.11637678012223082	-0.05136718258980593	2.0838181402425078	1.	-0.3205430033663828	-0.6410860067327656	0.028370764632729376	0.028370764632729376	0.8986178901684281	-0.16363308780575608	0.06927255316579457	1.6556633727622616	1.3333333333333333	-0.5695991202849908	-2.2783964811399633	1.694508676643789	-1.3934627331723117	0.2050306094103801
83.	2.127785003268039	0.06710457247144895	-0.06710457247144895	0.6666666666666666	-0.1163769143500599	-0.051367168886572265	2.0838181454237197	1.	-0.3205449036162112	-0.6410898072324224	0.028370764316950826	0.028370764316950826	0.89861789136529	-0.16363394029607034	0.06927255309798148	1.6556633727650287	1.3333333333333333	-0.5695991225810815	-2.278396490324326	1.6945086766433166	-1.3934703251007001	0.20503060989085536
84.	2.1277854270092553	0.06710395243076257	-0.06710395243076257	0.6666666666666666	-0.11637704377717913	-0.0513671556215828	2.083818150311538	1.	-0.32054673610855045	-0.6410934722171009	0.02837076401902993	0.02837076401902993	0.8986178924931254	-0.1636347636526624	0.0692725530339894	1.6556633727675785	1.3333333333333333	-0.5695991247428782	-2.278396498971513	1.694508676642881	-1.393477653547843	0.20503061034670889
85.	2.127785839013425	0.06710335342284199	-0.06710335342284199	0.6666666666666666	-0.11637716862983746	-0.05136714277653596	2.083818154925675	1.	-0.3205485040251289	-0.6410970080502578	0.028370763737768482	0.028370763737768482	0.898617893556657	-0.1636355591872985	0.06927255297356295	1.6556633727699301	1.3333333333333333	-0.5695991267796927	-2.278396507118771	1.6945086766424786	-1.3934847305626579	0.2050306107794191
86.	2.1277862396852325	0.06710277450724629	-0.06710277450724629	0.6666666666666666	-0.11637728912111064	-0.05136713033406419	2.083818159284314	1.	-0.32055021036318887	-0.6411004207263777	0.02837076347206102	0.02837076347206102	0.8986178945602338	-0.16363632813877854	0.06927255291646646	1.6556633727721008	1.3333333333333333	-0.569599128700092	-2.278396514800368	1.6945086766421065	-1.393491567513332	0.20503061119036334
87.	2.1277866294137615	0.06710221479550567	-0.06710221479550567	0.6666666666666666	-0.11637740545181081	-0.051367118277678016	2.083818163404247	1.	-0.32055185794816876	-0.6411037158963375	0.028370763220886726	0.028370763220886726	0.8986178955078664	-0.16363707167775066	0.06927255286248223	1.655663372774107	1.3333333333333333	-0.5695991305119662	-2.278396522047865	1.6945086766417627	-1.3934981751329414	0.205030611580826
88.	2.1277870085730677	0.0671016734477132	-0.0671016734477132	0.6666666666666666	-0.11637751781132388	-0.05136710659171418	2.083818167300989	1.	-0.32055344944538017	-0.6411068988907603	0.028370762983302097	0.028370762983302097	0.8986178964032555	-0.1636377909111589	0.06927255281140896	1.6556633727759622	1.3333333333333333	-0.5695991322225888	-2.2783965288903554	1.694508676641444	-1.3935045635615475	0.20503061195200523
89.	2.1277873775227407	0.06710114966937461	-0.06710114966937461	0.6666666666666666	-0.116377626378381	-0.051367095261287105	2.0838181709888937	1.	-0.3205549873707705	-0.641109974741541	0.02837076275843431	0.02837076275843431	0.8986178972498193	-0.16363848688635668	0.06927255276306037	1.6556633727776793	1.3333333333333333	-0.5695991338386714	-2.278396535354686	1.6945086766411486	-1.3935107423850701	0.20503061230501934
90.	2.1277877366084548	0.06710064270849381	-0.06710064270849381	0.6666666666666666	-0.11637773132176975	-0.05136708427224362	2.083818174481248	1.	-0.32055647410085025	-0.6411129482017005	0.028370762545475266	0.028370762545475266	0.898617898050718	-0.16363916059491307	0.06927255271726396	1.6556633727792702	1.3333333333333333	-0.5695991353664122	-2.2783965414656486	1.694508676640875	-1.3935167206712245	0.20503061264091282
91.	2.1277880861625094	0.06710015185287438	-0.06710015185287438	0.6666666666666666	-0.11637783280099079	-0.05136707361112066	2.0838181777903637	1.	-0.32055791188186034	-0.6411158237637207	0.02837076234367613	0.02837076234367613	0.8986178988088759	-0.16363981297613928	0.06927255267385982	1.6556633727807453	1.3333333333333333	-0.5695991368115405	-2.278396547246162	1.6945086766406208	-1.3935225070027677	0.20503061296066183
92.	2.127788426504355	0.06709967642761867	-0.06709967642761867	0.6666666666666666	-0.1163779309668642	-0.05136706326510586	2.0838181809276577	1.	-0.3205593028382439	-0.6411186056764878	0.028370762152342438	0.028370762152342438	0.8986178995270007	-0.16364044492035734	0.06927255263269957	1.6556633727821137	1.3333333333333333	-0.5695991381793574	-2.2783965527174295	1.6945086766403847	-1.3935281095082834	0.20503061326517874
93.	2.1277887579411052	0.06709921579280856	-0.06709921579280856	0.6666666666666666	-0.1163780259620905	-0.051367053222000525	2.083818183903725	1.	-0.3205606489804825	-0.641121297960965	0.028370761970829623	0.028370761970829623	0.8986179002076025	-0.16364105727193323	0.06927255259364552	1.6556633727833847	1.3333333333333333	-0.5695991394747711	-2.2783965578990846	1.6945086766401651	-1.3935335358907128	0.2050306135553174
94.	2.1277890807680264	0.06709876934135243	-0.06709876934135243	0.6666666666666666	-0.11637811792176929	-0.051367043470185156	2.083818186728407	1.	-0.32056195221235034	-0.6411239044247007	0.02837076179853894	0.02837076179853894	0.8986179008530095	-0.16364165083209278	0.06927255255656968	1.655663372784566	1.3333333333333333	-0.5695991407023305	-2.278396562809322	1.694508676639961	-1.3935387934538142	0.20503061383187687
95.	2.1277893952690237	0.06709833649698542	-0.06709833649698542	0.6666666666666666	-0.1163782069738803	-0.05136703399858712	2.08381818941085	1.	-0.32056321433763674	-0.6411264286752735	0.02837076163491384	0.02837076163491384	0.8986179014653832	-0.16364222636153897	0.06927255252135307	1.6556633727856644	1.3333333333333333	-0.5695991418662545	-2.278396567465018	1.694508676639771	-1.3935438891267264	0.20503061409560552
96.	2.1277897017171	0.06709791671241008	-0.06709791671241008	0.6666666666666666	-0.11637829323972869	-0.05136702479665035	2.083818191959564	1.	-0.3205644370663783	-0.6411288741327567	0.02837076147943653	0.02837076147943653	0.8986179020467319	-0.16364278458288534	0.06927255248788494	1.655663372786687	1.3333333333333333	-0.5695991429704594	-2.2783965718818378	1.6945086766395936	-1.3935488294867864	0.20503061434720454
97.	2.1277900003748025	0.06709750946756696	-0.06709750946756696	0.6666666666666666	-0.1163783768343587	-0.05136701585430701	2.0838181943824696	1.	-0.32056562202064415	-0.6411312440412883	0.02837076133162498	0.02837076133162498	0.8986179025989225	-0.1636433261829211	0.0692725524560622	1.6556633727876395	1.3333333333333333	-0.5695991440185832	-2.278396576074333	1.6945086766394288	-1.3935536207807409	0.20503061458733138
98.	2.127790291494653	0.06709711426802384	-0.06709711426802384	0.6666666666666666	-0.11637845786693721	-0.05136700716195092	2.083818196686945	1.	-0.3205667707399081	-0.6411335414798162	0.02837076119103009	0.02837076119103009	0.8986179031236925	-0.16364385181472055	0.06927255242578875	1.6556633727885275	1.3333333333333333	-0.569599145014008	-2.278396580056032	1.6945086766392747	-1.393558268944483	0.20503061481660262
99.	2.1277905753195614	0.0670967306434756	-0.0670967306434756	0.6666666666666666	-0.11637853644111061	-0.05136699871041264	2.0838181988798694	1.	-0.3205678846860429	-0.6411357693720858	0.028370761057233154	0.028370761057233154	0.8986179036226596	-0.16364436209960886	0.06927255239697497	1.6556633727893557	1.3333333333333333	-0.5695991459598805	-2.278396583839522	1.6945086766391309	-1.393562779621427	0.20503061503559705
100.	2.1277908520832245	0.06709635814634518	-0.06709635814634518	0.6666666666666666	-0.11637861265533633	-0.05136699049093607	2.0838182009676607	1.	-0.3205689652479652	-0.6411379304959304	0.02837076092984355	0.02837076092984355	0.8986179040973316	-0.16364485762899583	0.06927255236953725	1.6556633727901287	1.3333333333333333	-0.5695991468591303	-2.278396587436521	1.6945086766389965	-1.3935671581796285	0.205030615244858

==> anc/IReD_coeffs/coeffs_IReD_to_infinity.dat <==
0.	3.	0.1111111111111111	-0.1111111111111111	0.6666666666666666	-0.05555555555555555	-0.03888888888888889	2.25	1.	0.	0.	0.05	0.05	0.6	0.	0.05	1.6666666666666667	1.3333333333333333	0.	0.	1.4285714285714286	0.	0.
1.	2.3333333333333335	0.08163265306122448	-0.08163265306122448	0.6666666666666666	-0.09693877551020408	-0.047619047619047616	2.075892857142857	1.	-0.18064516129032257	-0.36129032258064514	0.03064516129032258	0.03064516129032258	0.8580645161290322	-0.13548387096774195	0.06774193548387097	1.6493506493506493	1.3333333333333333	-0.47244094488188976	-1.889763779527559	1.68503937007874	-1.3228346456692914	0.23622047244094488
2.	2.203252032520325	0.07525176814268143	-0.07525176814268143	0.6666666666666666	-0.10814979243542436	-0.05003861081555601	2.076060827759197	1.	-0.24930816799200653	-0.49861633598401306	0.029064257925831383	0.029064257925831383	0.8884651689635643	-0.15250233680362102	0.06906004208887771	1.6540306987181017	1.3333333333333333	-0.5434195904111764	-2.1736783616447055	1.6935732944623245	-1.3261021617129245	0.21580197614339938
3.	2.1624293785310735	0.07259303444081827	-0.07259303444081827	0.6666666666666666	-0.11210799671717793	-0.050803876550336025	2.079439150423018	1.	-0.27884829371264847	-0.5576965874252969	0.02867689227911442	0.02867689227911442	0.8950145747856889	-0.15694995834369127	0.06924042031307638	1.655155155155155	1.3333333333333333	-0.5601389210762153	-2.2405556843048613	1.6943583698107225	-1.3331910692312101	0.20889565854049075
4.	2.1459983498349833	0.07110952667329566	-0.07110952667329566	0.6666666666666666	-0.11384151489972814	-0.05109760834453553	2.0813279636580844	1.	-0.29366558904304	-0.58733117808608	0.028530457150373646	0.028530457150373646	0.8970395843910979	-0.15888317425861864	0.06927279864716643	1.6554743341622704	1.3333333333333333	-0.5654678770936773	-2.261871508374709	1.694477525465223	-1.3443467119438377	0.20660841479173783
5.	2.1382654127481713	0.07016729662962982	-0.07016729662962982	0.6666666666666666	-0.11472460539755029	-0.05122769674110468	2.082328367610985	1.	-0.30198127523440593	-0.6039625504688119	0.028462860385185588	0.028462860385185588	0.8978229398357742	-0.1599953985050106	0.06927831980102367	1.6555827597805708	1.3333333333333333	-0.5675418912702314	-2.2701675650809254	1.6945015012642393	-1.354174037003706	0.20574848420067227
6.	2.134212454212454	0.06952423074970682	-0.06952423074970682	0.6666666666666666	-0.11522590824804513	-0.051291555954656814	2.082880484358374	1.	-0.3070517691233249	-0.6141035382466498	0.02842773579421994	0.02842773579421994	0.8981756656399752	-0.16073253360977902	0.06927828264975971	1.6556251913594981	1.3333333333333333	-0.5684713017942623	-2.2738852071770492	1.6945071582664648	-1.3618683823833022	0.20538616932121562
7.	2.131914754032177	0.06906384441224689	-0.06906384441224689	0.6666666666666666	-0.11553428607313222	-0.05132534740467051	2.083201257917208	1.	-0.3103451897536361	-0.6206903795072722	0.028407926434069475	0.028407926434069475	0.8983529144524098	-0.16125935535755725	0.06927722548753533	1.6556437342767558	1.3333333333333333	-0.5689337748306376	-2.2757350993225502	1.6945085734059206	-1.367741491039493	0.20521880459508215
8.	2.130532139724796	0.06872236609720733	-0.06872236609720733	0.6666666666666666	-0.1157360290623647	-0.05134424501348256	2.0833967279858703	1.	-0.3125929747150248	-0.6251859494300496	0.028396043390409707	0.028396043390409707	0.8984497024344765	-0.16165337243345268	0.06927617519509367	1.655652579843115	1.3333333333333333	-0.5691832785664995	-2.276733114265998	1.6945088951790515	-1.3722340532309067	0.2051355751349755
9.	2.12966047688658	0.06846192700931211	-0.06846192700931211	0.6666666666666666	-0.11587456339268211	-0.05135525013525863	2.0835209193512667	1.	-0.31418932624397544	-0.6283786524879509	0.0283885583317355	0.0283885583317355	0.8985061118817425	-0.16195731217955756	0.06927532965590318	1.6556571100429145	1.3333333333333333	-0.5693268235784227	-2.2773072943136907	1.6945089262398547	-1.3757094832029169	0.20509163989870177
10.	2.1290900918801374	0.06825871925551542	-0.06825871925551542	0.6666666666666666	-0.11597347757736262	-0.05136184479618889	2.0836027209300236	1.	-0.3153605507909681	-0.6307211015819362	0.028383651574457318	0.028383651574457318	0.8985407588237171	-0.1621972388668114	0.06927468741101524	1.6556595702717698	1.3333333333333333	-0.5694138454041566	-2.2776553816166265	1.6945088872650962	-1.3784358899607614	0.20506728627229
11.	2.1287053964612186	0.068097111551591	-0.068097111551591	0.6666666666666666	-0.11604639975152477	-0.05136586842290507	2.083658306551402	1.	-0.3162434753787389	-0.6324869507574779	0.028380325901932724	0.028380325901932724	0.8985629776864246	-0.16239014253369335	0.0692742072390029	1.6556609737382004	1.3333333333333333	-0.5694689422563048	-2.2778757690252194	1.6945088397808958	-1.3806054002516739	0.2050532307707564
12.	2.128439419446884	0.06796647836960189	-0.06796647836960189	0.6666666666666666	-0.11610161364135234	-0.05136834181277547	2.083697113803511	1.	-0.3169244789721148	-0.6338489579442296	0.028378007016091687	0.028378007016091687	0.8985777508155349	-0.16254761905116605	0.06927384825435547	1.6556618085888577	1.3333333333333333	-0.5695051266247404	-2.2780205064989616	1.6945087993386663	-1.3823553832527775	0.20504484159707953
13.	2.128251713393771	0.06785938590700608	-0.06785938590700608	0.6666666666666666	-0.11614437294226566	-0.051369855029313606	2.0837248554940335	1.	-0.3174601224873586	-0.6349202449747172	0.028376350133123854	0.028376350133123854	0.8985878795785514	-0.16267785567623452	0.06927357811144541	1.6556623234254413	1.3333333333333333	-0.5695296450365042	-2.2781185801460166	1.6945087681707203	-1.3837848523289187	0.20503969196444952
14.	2.128116976080634	0.06777050462199014	-0.06777050462199014	0.6666666666666666	-0.1161781318855226	-0.051370760950677004	2.083745103861857	1.	-0.31788861969115356	-0.6357772393823071	0.028375140781979197	0.028375140781979197	0.8985950098975588	-0.16278678796164858	0.06927337292379274	1.6556626510293038	1.3333333333333333	-0.5695467134268484	-2.2781868537073935	1.6945087450024374	-1.3849660440491265	0.20503645603767992
15.	2.1280188955279846	0.06769593202166574	-0.06769593202166574	0.6666666666666666	-0.11620523289401231	-0.05137127671379714	2.0837601578692304	1.	-0.31823649785150404	-0.6364729957030081	0.028374241391399414	0.028374241391399414	0.8986001459729532	-0.16287881284339858	0.06927321545538946	1.6556628653110148	1.3333333333333333	-0.5695588787796945	-2.278235515118778	1.6945087279870454	-1.3859523740397954	0.20503438282990027
16.	2.127946677859304	0.06763275723127798	-0.06763275723127798	0.6666666666666666	-0.11622730759023518	-0.05137153916726116	2.083771535429035	1.	-0.318522612953037	-0.637045225906074	0.028373561313203555	0.028373561313203555	0.8986039208329251	-0.16295724722091776	0.06927309333185078	1.6556630089267648	1.3333333333333333	-0.5695677311475567	-2.2782709245902266	1.6945087155061833	-1.3867838814859113	0.205033033396286
17.	2.127893016166521	0.06757877323569714	-0.06757877323569714	0.6666666666666666	-0.11624551944654668	-0.05137163630377319	2.0837802619711407	1.	-0.31876065066271736	-0.6375213013254347	0.02837303938256928	0.02837303938256928	0.8986067451048158	-0.16302463282377788	0.06927299764139724	1.6556631072936439	1.3333333333333333	-0.5695742922232178	-2.278297168892871	1.694508706314565	-1.3874909766499248	0.20503214403550427
18.	2.127852864031273	0.06753228210706176	-0.06753228210706176	0.6666666666666666	-0.11626071543543968	-0.05137162564831021	2.083787044622091	1.	-0.31896072963145733	-0.6379214592629147	0.028372633446762673	0.028372633446762673	0.898608891962176	-0.16308294441853743	0.0692729219207491	1.6556631759930247	1.3333333333333333	-0.5695792354799739	-2.2783169419198956	1.6945086995000767	-1.3880970466732616	0.20503155245652438
19.	2.1278226739304085	0.06749196035669255	-0.06749196035669255	0.6666666666666666	-0.11627352354687345	-0.05137154531665639	2.08379238014442	1.	-0.31913045592695216	-0.6382609118539043	0.028372313899671125	0.028372313899671125	0.8986105472634314	-0.1631337352369635	0.0692728614407047	1.6556632248227616	1.3333333333333333	-0.5695830150807494	-2.2783320603229975	1.6945086944075995	-1.388620289400455	0.20503115663128343
20.	2.127799912431502	0.06745676408180964	-0.06745676408180964	0.6666666666666666	-0.1162844171033256	-0.05137142082966691	2.0837966234389835	1.	-0.31927563249970414	-0.6385512649994083	0.028372059588800933	0.028372059588800933	0.8986118400285963	-0.16317824053082786	0.06927281270740211	1.6556632600866779	1.3333333333333333	-0.5695859436182596	-2.2783437744730386	1.6945086905694648	-1.3890750203326647	0.2050308911993042
21.	2.1277827446630075	0.06742586100520928	-0.06742586100520928	0.6666666666666666	-0.1162937581477683	-0.05137126940344346	2.0838000319695786	1.	-0.3194007464263165	-0.638801492852633	0.02837185516536243	0.02837185516536243	0.8986128614576269	-0.16321745256159417	0.06927277311411667	1.6556632859255713	1.3333333333333333	-0.5695882402493466	-2.2783529609973865	1.6945086876515814	-1.3894726159043878	0.205030713587136
22.	2.127769824821605	0.06739858103181022	-0.06739858103181022	0.6666666666666666	-0.11630182731538338	-0.05137110270232805	2.0838027951463687	1.	-0.31950930978800984	-0.6390186195760197	0.028371689333462728	0.028371689333462728	0.8986136770820389	-0.1632521757213914	0.06927274069699621	1.6556633051112133	1.3333333333333333	-0.5695900612147089	-2.2783602448588356	1.6945086854142428	-1.38982220267891	0.2050305956530537
23.	2.127760154555699	0.06737437977219561	-0.06737437977219561	0.6666666666666666	-0.11630884478116843	-0.05137092863562574	2.083805054114254	1.	-0.319604102191707	-0.639208204383414	0.02837155367179251	0.02837155367179251	0.8986143346966096	-0.163283067596224	0.0692727139624705	1.6556633195312345	1.3333333333333333	-0.5695915196109541	-2.2783660784438164	1.6945086836843741	-1.390131166851581	0.2050305185522899
24.	2.127752985656894	0.06735281128747657	-0.06735281128747657	0.6666666666666666	-0.1163149851967327	-0.0513707525479674	2.083806915301721	1.	-0.3196873459764441	-0.6393746919528882	0.028371441827124776	0.028371441827124776	0.8986148696380077	-0.16331066993043777	0.06927269176427145	1.6556633304916364	1.3333333333333333	-0.5695926984531633	-2.278370793812653	1.6945086823360855	-1.3904055351387634	0.20503046952165027
25.	2.1277477521945927	0.06733350748472573	-0.06733350748472573	0.6666666666666666	-0.1163203885043994	-0.05137057801851846	2.083808459839946	1.	-0.31976083457556154	-0.6395216691511231	0.02837134895369886	0.02837134895369886	0.8986153083604975	-0.16333543223640892	0.06927267321501182	1.6556633389092557	1.3333333333333333	-0.569593659460661	-2.278374637842644	1.6945086812770858	-1.3906502625393664	0.20503043983142602
26.	2.127744022536841	0.06731616237132847	-0.06731616237132847	0.6666666666666666	-0.1163251678763675	-0.05137040740391428	2.0838097502036574	1.	-0.3198260277777231	-0.6396520555554462	0.028371271317936386	0.028371271317936386	0.8986156708976912	-0.1633577299807066	0.06927265762202645	1.655663345436441	1.3333333333333333	-0.569594449064125	-2.2783777962565	1.6945086804391687	-1.3908694519129527	0.20503042346043793
27.	2.1277414650044575	0.06730051990185348	-0.06730051990185348	0.6666666666666666	-0.11632941561833031	-0.051370242210923685	2.083810834954627	1.	-0.3198841232665045	-0.639768246533009	0.028371206016040422	0.028371206016040422	0.8986159725828491	-0.16337787872498083	0.06927264444039262	1.6556633505431677	1.3333333333333333	-0.5695951025754411	-2.2783804103017644	1.6945086797715208	-1.3910665231078536	0.2050304162266862
28.	2.127739823000763	0.06728636451058931	-0.06728636451058931	0.6666666666666666	-0.11633320761155881	-0.05137008335454009	2.08381175217111	1.	-0.3199361109381746	-0.6398722218763492	0.028371150769766717	0.028371150769766717	0.8986162252677024	-0.1633961452177056	0.06927263323822219	1.655663354571969	1.3333333333333333	-0.5695956471229627	-2.278382588491851	1.6945086792359856	-1.3912443443850844	0.20503041520953416
29.	2.127738896811098	0.06727351367248881	-0.06727351367248881	0.6666666666666666	-0.11633660669194401	-0.05136993133809435	2.0838125319553487	1.	-0.3199828145651557	-0.6399656291303114	0.0283711037770448	0.0283711037770448	0.8986164381970562	-0.16341275616514975	0.06927262367079735	1.655663357775196	1.3333333333333333	-0.5695961037446442	-2.278384414978577	1.6945086788036916	-1.391405335395462	0.20503041836111358
30.	2.1277385301524236	0.06726181201080154	-0.06726181201080154	0.6666666666666666	-0.11633966524653411	-0.05136978637974667	2.0838131982863493	1.	-0.320024924056887	-0.640049848113774	0.028371063601558194	0.028371063601558194	0.8986166186438551	-0.16342790521991177	0.06927261546113583	1.655663360340645	1.3333333333333333	-0.5695964888987283	-2.278385955594913	1.6945086784526278	-1.3915515485010974	0.20503042424216536
31.	2.1277386001428047	0.06725112659462891	-0.06725112659462891	0.6666666666666666	-0.1163424272276326	-0.051369648501765654	2.0838137704024082	1.	-0.3200630206612383	-0.6401260413224766	0.02837102909031357	0.02837102909031357	0.898616772375423	-0.16344175858888155	0.06927260838527005	1.6556633624093935	1.3333333333333333	-0.5695968155663584	-2.2783872622654338	1.6945086781658933	-1.3916847334708011	0.20503043184070505
32.	2.1277390097580446	0.06724134315959353	-0.06724134315959353	0.6666666666666666	-0.1163449297288637	-0.051369517593768545	2.0838142638422963	1.	-0.3200975968140491	-0.6401951936280982	0.028370999311533265	0.028370999311533265	0.8986169039992928	-0.1634544595634174	0.06927260226101123	1.6556633640883647	1.3333333333333333	-0.5695970940648194	-2.2783883762592776	1.6945086779304217	-1.3918063893080388	0.20503044044643395
33.	2.1277396821142434	0.0672323630502608	-0.0672323630502608	0.6666666666666666	-0.11634720422861247	-0.051369393457609665	2.0838146912361872	1.	-0.32012907189435236	-0.6402581437887047	0.028370973507452955	0.028370973507452955	0.898617017222202	-0.16346613220186168	0.06927259693931066	1.655663365459271	1.3333333333333333	-0.56959733265326	-2.27838933061304	1.6945086777360434	-1.3919178060444914	0.20503044956305772
34.	2.127740556102653	0.0672241007310364	-0.0672241007310364	0.6666666666666666	-0.11634927757859043	-0.05136927583925252	2.0838150629113965	1.	-0.32015780482060424	-0.6403156096412085	0.02837095105815388	0.02837095105815388	0.898617115045814	-0.16347688434072394	0.06927259229757089	1.6556633665850498	1.3333333333333333	-0.5695975379880179	-2.2783901519520717	1.6945086775747933	-1.3920200986520785	0.20503045884662655
35.	2.127741583034314	0.06721648174792431	-0.06721648174792431	0.6666666666666666	-0.11635117279544412	-0.05136916445136099	2.0838153873598615	1.	-0.32018410419002746	-0.6403682083800549	0.02837093145363635	0.02837093145363635	0.8986171999158797	-0.163486810070678	0.06927258823443251	1.6556633675145362	1.3333333333333333	-0.5695977154678614	-2.2783908618714457	1.6945086774403948	-1.3921142347221067	0.20503046806189548
36.	2.1277427240445252	0.06720944105020588	-0.06720944105020588	0.6666666666666666	-0.11635290969894717	-0.05136905898924376	2.0838156716015503	1.	-0.3202082364927174	-0.6404164729854348	0.028370914272099916	0.028370914272099916	0.8986172738368263	-0.16349599178325386	0.06927258466568458	1.6556633682858877	1.3333333333333333	-0.5695978694979017	-2.278391477991607	1.6945086773278735	-1.3922010571833965	0.20503047705126287
37.	2.127743948073212	0.06720292160122172	-0.06720292160122172	0.6666666666666666	-0.1163545054297951	-0.051368959142022635	2.083815921468903	1.	-0.3202304328063939	-0.6404608656127878	0.02837089916293464	0.02837089916293464	0.8986173384604497	-0.16350450187113216	0.06927258152103717	1.6556633689291165	1.3333333333333333	-0.5695980036928894	-2.2783920147715575	1.6945086772332638	-1.3922813030474188	0.20503048571255453
38.	2.1277452302847335	0.06719687322273216	-0.06719687322273216	0.6666666666666666	-0.11635597487224614	-0.051368864600361275	2.0838161418309205	1.	-0.32025089428406467	-0.6405017885681293	0.028370885833314933	0.028370885833314933	0.8986173951550523	-0.16351240414737725	0.06927257874155952	1.655663369467977	1.3333333333333333	-0.5695981210349577	-2.2783924841398306	1.6945086771533893	-1.3923556189531152	0.20503049398306922
39.	2.1277465508251483	0.06719125162904377	-0.06719125162904377	0.6666666666666666	-0.11635733100105755	-0.051368775061714035	2.083816336770794	1.	-0.32026979667660765	-0.6405395933532153	0.028370874037567807	0.028370874037567807	0.8986174450597006	-0.1635197550354166	0.06927257627763499	1.6556633699213807	1.3333333333333333	-0.5695982239968613	-2.2783928959874453	1.694508677085691	-1.3924245741194707	0.20503050182808405
40.	2.127747893840184	0.0671860176161196	-0.0671860176161196	0.6666666666666666	-0.11635858516781027	-0.051368690233787755	2.0838165097275314	1.	-0.32028729407912154	-0.6405745881582431	0.02837086356869195	0.02837086356869195	0.8986174891270773	-0.16352660457108184	0.06927257408731986	1.6556633703044714	1.3333333333333333	-0.5695983146388897	-2.2783932585555586	1.694508677028098	-1.3924886711872664	0.20503050923255386
41.	2.1277492466957386	0.0671811363778995	-0.0671811363778995	0.6666666666666666	-0.11635974733841611	-0.05136860983671832	2.0838166636095132	1.	-0.3203035220493869	-0.6406070440987738	0.02837085425155485	0.02837085425155485	0.8986175281575283	-0.16353299724984502	0.06927257213501989	1.655663370629439	1.3333333333333333	-0.5695983946855459	-2.2783935787421834	1.6945086769789266	-1.392548355333378	0.20503051619510904
42.	2.1277505993565704	0.06717657692753234	-0.06717657692753234	0.6666666666666666	-0.11636082629108405	-0.051368533604326555	2.0838168008860154	1.	-0.3203186002156801	-0.6406372004313602	0.02837084593740712	0.02837084593740712	0.8986175628262736	-0.16353897274595916	0.06927257039041737	1.6556633709061461	1.3333333333333333	-0.5695984655865762	-2.278393862346305	1.6945086769368012	-1.3926040219645468	0.2050305227237145
43.	2.127751943889155	0.06717231160552263	-0.06717231160552263	0.6666666666666666	-0.11636182978208681	-0.05136846128471917	2.0838169236613577	1.	-0.3203326344671582	-0.6406652689343164	0.028370838499436547	0.028370838499436547	0.8986175937052683	-0.16354456652514393	0.06927256882759765	1.655663371142613	1.3333333333333333	-0.5695985285658152	-2.2783941142632607	1.6945086769005928	-1.392656023237675	0.20503052883253353
44.	2.1277532740624663	0.06716831566019389	-0.06716831566019389	0.6666666666666666	-0.1163627646851719	-0.05136839264042847	2.0838170337352584	1.	-0.32034571880134455	-0.6406914376026891	0.02837083182914754	0.02837083182914754	0.8986176212808613	-0.1635498103684322	0.0692725674243346	1.6556633713453905	1.3333333333333333	-0.5695985846604849	-2.2783943386419394	1.6945086768693733	-1.3927046736064657	0.20503053453966832
45.	2.127754585026329	0.06716456688857145	-0.06716456688857145	0.6666666666666666	-0.11636363710929559	-0.05136832744823242	2.0838171326521913	1.	-0.32035793688862213	-0.6407158737772443	0.0283708258333991	0.0283708258333991	0.8986176459681289	-0.16355473282158436	0.06927256616150367	1.6556633715198539	1.3333333333333333	-0.5695986347529791	-2.2783945390119165	1.6945086768423727	-1.3927502545568267	0.20503053986553965
46.	2.1277558730514734	0.06716104532794437	-0.06716104532794437	0.6666666666666666	-0.11636445249844488	-0.05136826549875787	2.083817221741925	1.	-0.32036936340213956	-0.6407387268042791	0.02837082043197089	0.02837082043197089	0.898617668122563	-0.16355935958190365	0.06927256502259782	1.6556633716704328	1.3333333333333333	-0.5695986795966896	-2.2783947183867586	1.694508676818953	-1.3927930186636504	0.20503054483173327
47.	2.127757135318876	0.0671577329900971	-0.0671577329900971	0.6666666666666666	-0.11636521571659357	-0.051368206595942344	2.083817302152964	1.	-0.32038006515242545	-0.6407601303048509	0.028370815555554985	0.028370815555554985	0.8986176880496488	-0.16356371383221213	0.06927256399332662	1.6556633718007923	1.3333333333333333	-0.5695987198370921	-2.2783948793483684	1.6945086767985829	-1.3928331930777087	0.2050305494601875
48.	2.1277583697486016	0.06715461363159783	-0.06715461363159783	0.6666666666666666	-0.11636593112026763	-0.05136815055640855	2.08381737488024	1.	-0.32039010205876484	-0.6407802041175297	0.028370811144091873	0.028370811144091873	0.8986177060127427	-0.16356781653007002	0.06927256306128306	1.6556633719139757	1.3333333333333333	-0.569598756029036	-2.278395024116144	1.694508676780817	-1.392870982532238	0.20503055377262996
49.	2.1277595748604186	0.06715167255466103	-0.06715167255466103	0.6666666666666666	-0.1163666026207421	-0.051368097208790924	2.0838174407881365	1.	-0.32039952798359916	-0.6407990559671983	0.02837080714538664	0.02837080714538664	0.8986177222395831	-0.16357168665895727	0.06927256221566541	1.6556633720125222	1.3333333333333333	-0.5695987886509829	-2.2783951546039316	1.694508676765283	-1.3929065719432567	0.20503055779019608
50.	2.1277607496600637	0.06714889643402151	-0.06714889643402151	0.6666666666666666	-0.11636723373752685	-0.05136804639304219	2.083817500629701	1.	-0.32040839145155975	-0.6408167829031195	0.0283708035139538	0.0283708035139538	0.8986177369276902	-0.16357534144702368	0.06927256144704472	1.6556633720985552	1.3333333333333333	-0.5695988181167798	-2.2783952724671193	1.6945086767516655	-1.3929401286650878	0.20503056153317992
51.	2.1277618935462637	0.06714627316600971	-0.06714627316600971	0.6666666666666666	-0.11636782764450851	-0.05136799795973969	2.083817555062736	1.	-0.32041673627098505	-0.6408334725419701	0.02837080021004947	0.02837080021004947	0.8986177502488623	-0.1635787965581017	0.06927256074716907	1.6556633721738587	1.3333333333333333	-0.5695988447854315	-2.278395379141726	1.6945086767397002	-1.3929718044523027	0.20503056502088088
52.	2.1277630062346202	0.0671437917366338	-0.0671437917366338	0.6666666666666666	-0.11636838720987693	-0.05136795176940512	2.083817604663319	1.	-0.3204246020727313	-0.6408492041454626	0.02837079719885786	0.02837079719885786	0.8986177623529326	-0.16358206625892602	0.06927256010879888	1.6556633722399343	1.3333333333333333	-0.5695988689692428	-2.2783954758769713	1.694508676729162	-1.393001737170911	0.20503056827151875
53.	2.127764087695205	0.06714144210598216	-0.06714144210598216	0.6666666666666666	-0.11636891503077519	-0.05136790769184693	2.0838176499372008	1.	-0.3204320247786032	-0.6408640495572064	0.02837079444980518	0.02837079444980518	0.8986177733709216	-0.16358516356588493	0.0692725595255677	1.6556633722980525	1.3333333333333333	-0.5695988909406275	-2.27839556376251	1.6945086767198594	-1.3930300522947157	0.20503057130219873
54.	2.1277651381013625	0.06713921510667965	-0.06713921510667965	0.6666666666666666	-0.11636941346345464	-0.051367865605531284	2.0838176913294504	1.	-0.3204390370097063	-0.6408780740194125	0.028370791935979068	0.028370791935979068	0.8986177834176877	-0.1635881003741146	0.06927255899186385	1.6556633723492895	1.3333333333333333	-0.5695989109378204	-2.278395643751282	1.6945086767116304	-1.3930568642170975	0.20503057412891
55.	2.1277661577876708	0.06713710235447867	-0.06713710235447867	0.6666666666666666	-0.11636988464958871	-0.051367825396985055	2.0838177292326314	1.	-0.3204456684433582	-0.6408913368867164	0.028370789633636012	0.028370789633636012	0.8986177925941662	-0.16359088757132156	0.06927255850273019	1.6556633723945615	1.3333333333333333	-0.5695989291696874	-2.2783957166787494	1.6945086767043354	-1.393082277403754	0.2050305767665485
56.	2.1277671472154127	0.06713509616935624	-0.06713509616935624	0.6666666666666666	-0.11637033053929495	-0.051367786960232815	2.083817763993765	1.	-0.320451946125825	-0.64090389225165	0.02837078752178198	0.02837078752178198	0.8986178009892645	-0.16359353513836133	0.06927255805377823	1.6556633724346483	1.3333333333333333	-0.5695989458197878	-2.278395783279151	1.694508676697855	-1.393106387408048	0.20503057922895576
57.	2.1277681069442114	0.06713318950572965	-0.06713318950572965	0.6666666666666666	-0.11637075291132686	-0.05136775019626828	2.0838177959202677	1.	-0.320457894747016	-0.640915789494032	0.02837078558181454	0.02837078558181454	0.8986178086814732	-0.16359605223830478	0.06927255764111497	1.6556633724702183	1.3333333333333333	-0.5695989610498149	-2.2783958441992596	1.6945086766920878	-1.3931292817673406	0.2050305815289672
58.	2.127769037608749	0.06713137589060651	-0.06713137589060651	0.6666666666666666	-0.11637115339082646	-0.051367715012560065	2.0838178252850326	1.	-0.3204635368823291	-0.6409270737646582	0.028370783797216494	0.028370783797216494	0.898617815740237	-0.16359844729547204	0.06927255726127998	1.655663372501844	1.3333333333333333	-0.5695989750025207	-2.2783959000100826	1.6945086766869453	-1.3931510407959768	0.205030583678467
59.	2.12776993989966	0.0671296493686546	-0.0671296493686546	0.6666666666666666	-0.11637153346496852	-0.051367681322590605	2.0838178523307915	1.	-0.32046889320605587	-0.6409377864121117	0.028370782153292983	0.028370782153292983	0.898617822227128	-0.16360072806570444	0.06927255691119145	1.6556633725300165	1.3333333333333333	-0.5695989878042073	-2.278395951216829	1.6945086766823514	-1.3931717382883109	0.20503058568844548
60.	2.1277708145478864	0.06712800445332139	-0.06712800445332139	0.6666666666666666	-0.11637189449677758	-0.051367649045427406	2.0838178772738645	1.	-0.32047398268010263	-0.6409479653602053	0.028370780636945293	0.028370780636945293	0.8986178281968468	-0.16360290169896607	0.06927255658809954	1.6556633725551608	1.3333333333333333	-0.5695989995668563	-2.2783959982674253	1.6945086766782398	-1.3931914421432399	0.20503058756905765
61.	2.127771662311877	0.06712643608325305	-0.06712643608325305	0.6666666666666666	-0.11637223773735747	-0.05136761810532461	2.083817900307392	1.	-0.3204788227212323	-0.6409576454424646	0.02837077923647577	0.02837077923647577	0.8986178336980877	-0.16360497479521657	0.06927255628954623	1.655663372577643	1.3333333333333333	-0.5695990103899542	-2.278396041559817	1.6945086766745543	-1.393210214920092	0.2050305893296806
62.	2.127772483967152	0.0671249395833673	-0.0671249395833673	0.6666666666666666	-0.11637256433673879	-0.05136758843135356	2.0838179216041333	1.	-0.32048342934957547	-0.6409668586991509	0.028370777941419137	0.028370777941419137	0.898617838774279	-0.1636069534543686	0.06927255601333047	1.655663372597781	1.3333333333333333	-0.5695990203620576	-2.2783960814482302	1.6945086766712445	-1.3932281143343572	0.2050305909789697
63.	2.1277732802978186	0.06712351063002016	-0.06712351063002016	0.6666666666666666	-0.11637287535351946	-0.051367559957060514	2.0838179413188844	1.	-0.320487817320767	-0.640975634641534	0.02837077674239633	0.02837077674239633	0.8986178434642246	-0.16360884332103443	0.06927255575747797	1.6556633726158492	1.3333333333333333	-0.5695990295621449	-2.2783961182485797	1.694508676668268	-1.3932451937005763	0.205030592524912
64.	2.1277740520897077	0.06712214521978228	-0.06712214521978228	0.6666666666666666	-0.11637317176344952	-0.05136753262014963	2.0838179595905832	1.	-0.3204920002437375	-0.640984000487475	0.02837077563098755	0.02837077563098755	0.8986178478026577	-0.16361064962467328	0.06927255552021484	1.6556633726320873	1.3333333333333333	-0.5695990380607803	-2.278396152243121	1.6945086766655864	-1.3932615023287322	0.205030593974877
65.	2.1277748001248478	0.06712083964140374	-0.06712083964140374	0.6666666666666666	-0.11637345446709056	-0.051367506362189785	2.0838179765441396	1.	-0.32049599068591145	-0.6409919813718229	0.02837077459962175	0.02837077459962175	0.898617851820722	-0.16361237721567148	0.06927255529994483	1.6556633726467047	1.3333333333333333	-0.5695990459211225	-2.27839618368449	1.6945086766631672	-1.393277085879625	0.20503059533566473
66.	2.1277755251770523	0.0671195904506003	-0.0671195904506003	0.6666666666666666	-0.11637372429666129	-0.05136748112834323	2.0838179922920284	1.	-0.3204998002673259	-0.6409996005346518	0.028370773641480256	0.028370773641480256	0.8986178555463893	-0.16361403059781937	0.06927255509522914	1.655663372659883	1.3333333333333333	-0.5695990531997991	-2.2783962127991964	1.6945086766609814	-1.3932919866840203	0.20503059661355025
67.	2.1277762280084267	0.06711839444734181	-0.06711839444734181	0.6666666666666666	-0.1163739820221674	-0.05136745686711478	2.0838180069356866	1.	-0.3205034397449816	-0.6410068794899632	0.028370772750412537	0.028370772750412537	0.8986178590048234	-0.1636156139575899	0.06927255490476907	1.655663372671782	1.3333333333333333	-0.5695990599476666	-2.2783962397906663	1.6945086766590034	-1.3933062440297166	0.20503059781432528
68.	2.1277769093666388	0.06711724865536248	-0.06711724865536248	0.6666666666666666	-0.11637422835689935	-0.05136743353011979	2.0838180205667345	1.	-0.3205069190885686	-0.6410138381771372	0.028370771920862396	0.028370771920862396	0.8986178622186977	-0.1636171311905739	0.06927255472739059	1.6556633726825423	1.3333333333333333	-0.5695990662104721	-2.2783962648418883	1.6945086766572113	-1.3933198944201701	0.20503059894333697
69.	2.127777569982819	0.0671161503036484	-0.0671161503036484	0.6666666666666666	-0.11637446396237175	-0.05136741107186967	2.083818033268043	1.	-0.32051024754855795	-0.6410204950971159	0.028370771147803252	0.028370771147803252	0.8986178652084724	-0.1636185859253831	0.06927255456203082	1.6556633726922858	1.3333333333333333	-0.5695990720294318	-2.2783962881177273	1.694508676655585	-1.393332971807848	0.20503060000552353
70.	2.12777821056998	0.06711509680968727	-0.06711509680968727	0.6666666666666666	-0.11637468945276827	-0.051367389449573454	2.0838180451146795	1.	-0.32051343371752616	-0.6410268674350523	0.028370770426681215	0.028370770426681215	0.8986178679926391	-0.16361998154529397	0.0692725544077263	1.6556633727011216	1.3333333333333333	-0.5695990774417362	-2.278396309766945	1.6945086766541075	-1.3933455078050918	0.20503060100544707
71.	2.127778831821871	0.06711408576429102	-0.06711408576429102	0.6666666666666666	-0.11637490539894735	-0.05136736862295433	2.083818056174734	1.	-0.32051648558546936	-0.6410329711709387	0.028370769753364975	0.028370769753364975	0.898617870587933	-0.16362132120787293	0.06927255426360236	1.6556633727091448	1.3333333333333333	-0.5695990824809926	-2.2783963299239702	1.6945086766527635	-1.3933575318749316	0.2050306019473243
72.	2.1277794344121808	0.06711311491782494	-0.06711311491782494	0.6666666666666666	-0.11637511233205844	-0.05136734855407981	2.0838180665100525	1.	-0.3205194105897717	-0.6410388211795434	0.028370769124101552	0.028370769124101552	0.8986178730095217	-0.1636226078627957	0.06927255412886398	1.6556633727164398	1.3333333333333333	-0.5695990871776142	-2.278396348710457	1.6945086766515391	-1.3933690715040055	0.20503060283505403
73.	2.1277800189940344	0.0671121821676964	-0.0671121821676964	0.6666666666666666	-0.11637531074681064	-0.051367329207204625	2.08381807617688	1.	-0.3205222156604083	-0.6410444313208166	0.028370768535477247	0.028370768535477247	0.8986178752711708	-0.16362384426804746	0.0692725540027876	1.6556633727230807	1.3333333333333333	-0.5695990915591624	-2.2783963662366498	1.6945086766504227	-1.393380152359465	0.20503060367224316
74.	2.127780586199727	0.06711128554697306	-0.06711128554697306	0.6666666666666666	-0.11637550110443187	-0.051367310548625214	2.0838180852264356	1.	-0.32052490726089555	-0.6410498145217911	0.028370767984383014	0.028370767984383014	0.89861787738539	-0.16362503300467	0.06927255388471389	1.6556633727291343	1.3333333333333333	-0.5695990956506481	-2.2783963826025926	1.6945086766494033	-1.393390798431552	0.20503060446223
75.	2.1277811366406483	0.06711042321401567	-0.06711042321401567	0.6666666666666666	-0.11637568383535146	-0.05136729254654494	2.0838180937054176	1.	-0.32052749142544085	-0.6410549828508817	0.028370767467983782	0.028370767467983782	0.8986178793635623	-0.1636261764902029	0.06927255377404126	1.6556633727346588	1.3333333333333333	-0.5695990994747975	-2.27839639789919	1.6945086766484714	-1.3934010321633075	0.205030605208106
76.	2.1277816709073676	0.06710959344302327	-0.06710959344302327	0.6666666666666666	-0.11637585934163532	-0.05136727517094932	2.083818101656455	1.	-0.3205299737926868	-0.6410599475853735	0.02837076698369123	0.02837076698369123	0.8986178812160583	-0.16362727699094923	0.06927255367022027	1.6556633727397068	1.3333333333333333	-0.5695991030522876	-2.2783964122091502	1.6945086766476183	-1.393410874568737	0.20503060591273536
77.	2.1277821895698406	0.06710879461540036	-0.06710879461540036	0.6666666666666666	-0.11637602799919936	-0.051367258393490184	2.0838181091185057	1.	-0.32053235963640375	-0.6410647192728075	0.028370766529139512	0.028370766529139512	0.8986178829523378	-0.16362833663318135	0.06927255357274836	1.655663372744324	1.3333333333333333	-0.5695991064019544	-2.2783964256078177	1.6945086766468371	-1.393420345340579	0.2050306065787734
78.	2.1277826931777186	0.06710802521186528	-0.06710802521186528	0.6666666666666666	-0.11637619015982419	-0.05136724218737841	2.0838181161272162	1.	-0.3205346538934416	-0.6410693077868832	0.028370766102163703	0.028370766102163703	0.898617884581041	-0.16362935741339055	0.06927255348116552	1.6556633727485528	1.3333333333333333	-0.5695991095409783	-2.278396438163913	1.6945086766461201	-1.3934294629487154	0.20503060720868305
79.	2.1277831822607354	0.06710728380522793	-0.06710728380522793	0.6666666666666666	-0.11637634615299076	-0.05136722652728429	2.0838181227152375	1.	-0.3205368611892159	-0.6410737223784319	0.02837076570078051	0.02837076570078051	0.8986178861100671	-0.1636303412076725	0.0692725533950501	1.6556633727524295	1.3333333333333333	-0.5695991124850472	-2.278396449940189	1.6945086766454625	-1.3934382447301403	0.20503060780475002
80.	2.1277836573291564	0.06710656905377281	-0.06710656905377281	0.6666666666666666	-0.11637649628755546	-0.05136721138924507	2.083818128912509	1.	-0.32053898586097485	-0.6410779717219497	0.028370765323171065	0.028370765323171065	0.8986178875466473	-0.16363128978033067	0.06927255331401523	1.655663372755987	1.3333333333333333	-0.569599115248504	-2.278396460994016	1.6945086766448574	-1.3934467069713004	0.20503060836909687
81.	2.127784118874269	0.06710587969519012	-0.06710587969519012	0.6666666666666666	-0.11637664085328003	-0.05136719675057909	2.0838181347465143	1.	-0.32054103197906364	-0.6410820639581273	0.02837076496766555	0.02837076496766555	0.8986178888974079	-0.16363220479177135	0.06927255323770562	1.6556633727592556	1.3333333333333333	-0.5695991178444759	-2.2783964713779037	1.6945086766443012	-1.3934548649835419	0.20503060890369573
82.	2.127784567368915	0.06710521454100356	-0.06710521454100356	0.6666666666666666	-0.11637678012223082	-0.05136718258980593	2.0838181402425078	1.	-0.3205430033663828	-0.6410860067327656	0.028370764632729376	0.028370764632729376	0.8986178901684281	-0.16363308780575608	0.06927255316579457	1.6556633727622616	1.3333333333333333	-0.5695991202849908	-2.2783964811399633	1.694508676643789	-1.3934627331723117	0.2050306094103801
83.	2.127785003268039	0.06710457247144895	-0.06710457247144895	0.6666666666666666	-0.1163769143500599	-0.051367168886572265	2.0838181454237197	1.	-0.3205449036162112	-0.6410898072324224	0.028370764316950826	0.028370764316950826	0.89861789136529	-0.16363394029607034	0.06927255309798148	1.6556633727650287	1.3333333333333333	-0.5695991225810815	-2.278396490324326	1.6945086766433166	-1.3934703251007001	0.20503060989085536
84.	2.1277854270092553	0.06710395243076257	-0.06710395243076257	0.6666666666666666	-0.11637704377717913	-0.0513671556215828	2.083818150311538	1.	-0.32054673610855045	-0.6410934722171009	0.02837076401902993	0.02837076401902993	0.8986178924931254	-0.1636347636526624	0.0692725530339894	1.6556633727675785	1.3333333333333333	-0.5695991247428782	-2.278396498971513	1.694508676642881	-1.393477653547843	0.20503061034670889
85.	2.127785839013425	0.06710335342284199	-0.06710335342284199	0.6666666666666666	-0.11637716862983746	-0.05136714277653596	2.083818154925675	1.	-0.3205485040251289	-0.6410970080502578	0.028370763737768482	0.028370763737768482	0.898617893556657	-0.1636355591872985	0.06927255297356295	1.6556633727699301	1.3333333333333333	-0.5695991267796927	-2.278396507118771	1.6945086766424786	-1.3934847305626579	0.2050306107794191
86.	2.1277862396852325	0.06710277450724629	-0.06710277450724629	0.6666666666666666	-0.11637728912111064	-0.05136713033406419	2.083818159284314	1.	-0.32055021036318887	-0.6411004207263777	0.02837076347206102	0.02837076347206102	0.8986178945602338	-0.16363632813877854	0.06927255291646646	1.6556633727721008	1.3333333333333333	-0.569599128700092	-2.278396514800368	1.6945086766421065	-1.393491567513332	0.20503061119036334
87.	2.1277866294137615	0.06710221479550567	-0.06710221479550567	0.6666666666666666	-0.11637740545181081	-0.051367118277678016	2.083818163404247	1.	-0.32055185794816876	-0.6411037158963375	0.028370763220886726	0.028370763220886726	0.8986178955078664	-0.16363707167775066	0.06927255286248223	1.655663372774107	1.3333333333333333	-0.5695991305119662	-2.278396522047865	1.6945086766417627	-1.3934981751329414	0.205030611580826
88.	2.1277870085730677	0.0671016734477132	-0.0671016734477132	0.6666666666666666	-0.11637751781132388	-0.05136710659171418	2.083818167300989	1.	-0.32055344944538017	-0.6411068988907603	0.028370762983302097	0.028370762983302097	0.8986178964032555	-0.1636377909111589	0.06927255281140896	1.6556633727759622	1.3333333333333333	-0.5695991322225888	-2.2783965288903554	1.694508676641444	-1.3935045635615475	0.20503061195200523
89.	2.1277873775227407	0.06710114966937461	-0.06710114966937461	0.6666666666666666	-0.116377626378381	-0.051367095261287105	2.0838181709888937	1.	-0.3205549873707705	-0.641109974741541	0.02837076275843431	0.02837076275843431	0.8986178972498193	-0.16363848688635668	0.06927255276306037	1.6556633727776793	1.3333333333333333	-0.5695991338386714	-2.278396535354686	1.6945086766411486	-1.3935107423850701	0.20503061230501934
90.	2.1277877366084548	0.06710064270849381	-0.06710064270849381	0.6666666666666666	-0.11637773132176975	-0.05136708427224362	2.083818174481248	1.	-0.32055647410085025	-0.6411129482017005	0.028370762545475266	0.028370762545475266	0.898617898050718	-0.16363916059491307	0.06927255271726396	1.6556633727792702	1.3333333333333333	-0.5695991353664122	-2.2783965414656486	1.694508676640875	-1.3935167206712245	0.20503061264091282
91.	2.1277880861625094	0.06710015185287438	-0.06710015185287438	0.6666666666666666	-0.11637783280099079	-0.05136707361112066	2.0838181777903637	1.	-0.32055791188186034	-0.6411158237637207	0.02837076234367613	0.02837076234367613	0.8986178988088759	-0.16363981297613928	0.06927255267385982	1.6556633727807453	1.3333333333333333	-0.5695991368115405	-2.278396547246162	1.6945086766406208	-1.3935225070027677	0.20503061296066183
92.	2.127788426504355	0.06709967642761867	-0.06709967642761867	0.6666666666666666	-0.1163779309668642	-0.05136706326510586	2.0838181809276577	1.	-0.3205593028382439	-0.6411186056764878	0.028370762152342438	0.028370762152342438	0.8986178995270007	-0.16364044492035734	0.06927255263269957	1.6556633727821137	1.3333333333333333	-0.5695991381793574	-2.2783965527174295	1.6945086766403847	-1.3935281095082834	0.20503061326517874
93.	2.1277887579411052	0.06709921579280856	-0.06709921579280856	0.6666666666666666	-0.1163780259620905	-0.051367053222000525	2.083818183903725	1.	-0.3205606489804825	-0.641121297960965	0.028370761970829623	0.028370761970829623	0.8986179002076025	-0.16364105727193323	0.06927255259364552	1.6556633727833847	1.3333333333333333	-0.5695991394747711	-2.2783965578990846	1.6945086766401651	-1.3935335358907128	0.2050306135553174
94.	2.1277890807680264	0.06709876934135243	-0.06709876934135243	0.6666666666666666	-0.11637811792176929	-0.051367043470185156	2.083818186728407	1.	-0.32056195221235034	-0.6411239044247007	0.02837076179853894	0.02837076179853894	0.8986179008530095	-0.16364165083209278	0.06927255255656968	1.655663372784566	1.3333333333333333	-0.5695991407023305	-2.278396562809322	1.694508676639961	-1.3935387934538142	0.20503061383187687
95.	2.1277893952690237	0.06709833649698542	-0.06709833649698542	0.6666666666666666	-0.1163782069738803	-0.05136703399858712	2.08381818941085	1.	-0.32056321433763674	-0.6411264286752735	0.02837076163491384	0.02837076163491384	0.8986179014653832	-0.16364222636153897	0.06927255252135307	1.6556633727856644	1.3333333333333333	-0.5695991418662545	-2.278396567465018	1.694508676639771	-1.3935438891267264	0.20503061409560552
96.	2.1277897017171	0.06709791671241008	-0.06709791671241008	0.6666666666666666	-0.11637829323972869	-0.05136702479665035	2.083818191959564	1.	-0.3205644370663783	-0.6411288741327567	0.02837076147943653	0.02837076147943653	0.8986179020467319	-0.16364278458288534	0.06927255248788494	1.655663372786687	1.3333333333333333	-0.5695991429704594	-2.2783965718818378	1.6945086766395936	-1.3935488294867864	0.20503061434720454
97.	2.1277900003748025	0.06709750946756696	-0.06709750946756696	0.6666666666666666	-0.1163783768343587	-0.05136701585430701	2.0838181943824696	1.	-0.32056562202064415	-0.6411312440412883	0.02837076133162498	0.02837076133162498	0.8986179025989225	-0.1636433261829211	0.0692725524560622	1.6556633727876395	1.3333333333333333	-0.5695991440185832	-2.278396576074333	1.6945086766394288	-1.3935536207807409	0.20503061458733138
98.	2.127790291494653	0.06709711426802384	-0.06709711426802384	0.6666666666666666	-0.11637845786693721	-0.05136700716195092	2.083818196686945	1.	-0.3205667707399081	-0.6411335414798162	0.02837076119103009	0.02837076119103009	0.8986179031236925	-0.16364385181472055	0.06927255242578875	1.6556633727885275	1.3333333333333333	-0.569599145014008	-2.278396580056032	1.6945086766392747	-1.393558268944483	0.20503061481660262
99.	2.1277905753195614	0.0670967306434756	-0.0670967306434756	0.6666666666666666	-0.11637853644111061	-0.05136699871041264	2.0838181988798694	1.	-0.3205678846860429	-0.6411357693720858	0.028370761057233154	0.028370761057233154	0.8986179036226596	-0.16364436209960886	0.06927255239697497	1.6556633727893557	1.3333333333333333	-0.5695991459598805	-2.278396583839522	1.6945086766391309	-1.393562779621427	0.20503061503559705
100.	2.1277908520832245	0.06709635814634518	-0.06709635814634518	0.6666666666666666	-0.11637861265533633	-0.05136699049093607	2.0838182009676607	1.	-0.3205689652479652	-0.6411379304959304	0.02837076092984355	0.02837076092984355	0.8986179040973316	-0.16364485762899583	0.06927255236953725	1.6556633727901287	1.3333333333333333	-0.5695991468591303	-2.278396587436521	1.6945086766389965	-1.3935671581796285	0.205030615244858
101.	2.127791122010504	0.06709599635047837	-0.06709599635047837	0.6666666666666666	-0.11637868660319159	-0.05136698249515646	2.083818202956309	1.	-0.32057001374595956	-0.6411400274919191	0.028370760808496587	0.028370760808496587	0.8986179045491139	-0.16364533896608702	0.06927255234339748	1.6556633727908505	1.3333333333333333	-0.5695991477144872	-2.2783965908579487	1.6945086766388708	-1.3935714097277483	0.20503061544489598
102.	2.1277913853177988	0.0670956448499252	-0.0670956448499252	0.6666666666666666	-0.11637875837366074	-0.051366974715079866	2.0838182048514104	1.	-0.3205710314357072	-0.6411420628714144	0.028370760692851556	0.028370760692851556	0.8986179049793186	-0.163645806647482	0.06927255231848276	1.655663372791525	1.3333333333333333	-0.569599148528496	-2.278396594113984	1.6945086766387534	-1.3935755391299458	0.20503061563619077
103.	2.12779164221339	0.06709530325780134	-0.06709530325780134	0.6666666666666666	-0.11637882805140311	-0.051366967143063685	2.0838182066581967	1.	-0.32057201951204034	-0.6411440390240807	0.02837076058258996	0.02837076058258996	0.8986179053891705	-0.16364626118466785	0.06927255229472477	1.6556633727921561	1.3333333333333333	-0.5695991493035317	-2.278396597214127	1.6945086766386435	-1.3935795510197841	0.2050306158191936
104.	2.127791892897782	0.06709497120522394	-0.06709497120522394	0.6666666666666666	-0.11637889571700302	-0.05136695977179849	2.08381820838156	1.	-0.320572979112446	-0.641145958224892	0.028370760477413853	0.028370760477413853	0.8986179057798142	-0.16364670306541587	0.06927255227205972	1.6556633727927466	1.3333333333333333	-0.5695991500418113	-2.278396600167245	1.6945086766385404	-1.3935834498132236	0.20503061599432892
105.	2.127792137564025	0.06709464834031567	-0.06709464834031567	0.6666666666666666	-0.11637896144720268	-0.0513669525942909	2.083818210026081	1.	-0.32057391132033547	-0.6411478226406709	0.028370760377044363	0.028370760377044363	0.8986179061523197	-0.1636471327550883	0.06927255225042787	1.6556633727932997	1.3333333333333333	-0.5695991507454059	-2.2783966029816236	1.694508676638444	-1.3935872397207667	0.20503061616199636
106.	2.1277923763980215	0.06709433432727295	-0.06709433432727295	0.6666666666666666	-0.11637902531512019	-0.05136694560384739	2.0838182115960477	1.	-0.3205748171680995	-0.641149634336199	0.028370760281220292	0.028370760281220292	0.8986179065076885	-0.16364755069786235	0.06927255222977317	1.6556633727938177	1.3333333333333333	-0.5695991514162523	-2.278396605665009	1.6945086766383533	-1.3935909247588218	0.20503061632257216
107.	2.1277926095788247	0.0670940288454927	-0.0670940288454927	0.6666666666666666	-0.11637908739045272	-0.05136693879405918	2.0838182130954794	1.	-0.32057569763996313	-0.6411513952799263	0.02837076018969685	0.02837076018969685	0.8986179068468579	-0.16364795731787643	0.06927255221004319	1.6556633727943038	1.3333333333333333	-0.569599152056162	-2.278396608224648	1.6945086766382684	-1.393594508760339	0.20503061647641085
108.	2.1277928372789208	0.0670937315887544	-0.0670937315887544	0.6666666666666666	-0.11637914773966704	-0.051366932158787904	2.0838182145281454	1.	-0.32057655367465676	-0.6411531073493135	0.028370760102244492	0.028370760102244492	0.8986179071707058	-0.1636483530203049	0.0692725521911887	1.6556633727947596	1.3333333333333333	-0.5695991526668307	-2.278396610667323	1.6945086766381887	-1.3935979953847721	0.2050306166238466
109.	2.1277930596644987	0.06709344226445264	-0.06709344226445264	0.6666666666666666	-0.1163792064261774	-0.05136692569215209	2.083818215897582	1.	-0.3205773861679152	-0.6411547723358304	0.028370760018647835	0.028370760018647835	0.8986179074800557	-0.16364873819236617	0.06927255217316348	1.6556633727951875	1.3333333333333333	-0.5695991532498468	-2.278396612999387	1.6945086766381137	-1.3936013881274183	0.2050306167651946
110.	2.1277932768957126	0.06709316059287733	-0.06709316059287733	0.6666666666666666	-0.11637926351051231	-0.05136691938851454	2.083818217207107	1.	-0.32057819597481907	-0.6411563919496381	0.02837075993870469	0.02837075993870469	0.8986179077756787	-0.163649113204269	0.06927255215592418	1.655663372795589	1.3333333333333333	-0.5695991538066988	-2.278396615226795	1.6945086766380433	-1.3936046903281714	0.2050306169007521
111.	2.1277934891269252	0.06709288630653769	-0.06709288630653769	0.6666666666666666	-0.11637931905047065	-0.05136691324247025	2.083818218459839	1.	-0.32057898391198797	-0.6411579678239759	0.028370759862225103	0.028370759862225103	0.8986179080583	-0.16364947841010088	0.06927255213943002	1.6556633727959664	1.3333333333333333	-0.5695991543387829	-2.2783966173551318	1.694508676637977	-1.3936079051797405	0.2050306170307998
112.	2.127793696506951	0.06709261914952735	-0.06709261914952735	0.6666666666666666	-0.11637937310126804	-0.05136690724883517	2.0838182196587085	1.	-0.3205797507596373	-0.6411595015192746	0.028370759789030565	0.028370759789030565	0.8986179083285994	-0.1636498341486631	0.06927255212364272	1.6556633727963217	1.3333333333333333	-0.5695991548474089	-2.2783966193896354	1.694508676637915	-1.3936110357353633	0.20503061715560264
113.	2.1277938991792755	0.06709235887692756	-0.06709235887692756	0.6666666666666666	-0.1163794257156743	-0.051366901402635494	2.0838182208064704	1.	-0.32058049726350785	-0.6411609945270157	0.0283707597189532	0.0283707597189532	0.8986179085872162	-0.16365018074425516	0.06927255210852622	1.6556633727966557	1.3333333333333333	-0.5695991553338066	-2.2783966213352262	1.6945086766378563	-1.3936140849160525	0.20503061727541103
114.	2.127794097282279	0.06709210525424593	-0.06709210525424593	0.6666666666666666	-0.11637947694414218	-0.051366895699097574	2.0838182219057173	1.	-0.3205812241366771	-0.6411624482733542	0.02837075965183506	0.02837075965183506	0.898617908834751	-0.16365051850741358	0.06927255209404665	1.6556633727969698	1.3333333333333333	-0.5695991557991312	-2.278396623196525	1.694508676637801	-1.3936170555174068	0.20503061739046155
115.	2.1277942909494394	0.06709185805688841	-0.06709185805688841	0.6666666666666666	-0.11637952683492843	-0.05136689013363838	2.083818222958889	1.	-0.32058193206126084	-0.6411638641225217	0.02837075958752745	0.02837075958752745	0.8986179090717686	-0.1636508477356064	0.06927255208017205	1.6556633727972658	1.3333333333333333	-0.5695991562444687	-2.2783966249778747	1.6945086766377493	-1.3936199502160171	0.20503061750097795
116.	2.1277944803095328	0.06709161706966213	-0.06709161706966213	0.6666666666666666	-0.1163795754342075	-0.05136688470185653	2.0838182239682834	1.	-0.3205826216900116	-0.6411652433800232	0.028370759525890327	0.028370759525890327	0.8986179092988009	-0.1636511687138875	0.06927255206687237	1.655663372797545	1.3333333333333333	-0.5695991566708399	-2.2783966266833597	1.6945086766377002	-1.393622771575493	0.2050306176071718
117.	2.1277946654868223	0.06709138208630715	-0.06709138208630715	0.6666666666666666	-0.11637962278617854	-0.05136687939952376	2.083818224936067	1.	-0.32058329364782234	-0.6411665872956447	0.028370759466791705	0.028370759466791705	0.8986179095163485	-0.1636514817155128	0.06927255205411925	1.6556633727978076	1.3333333333333333	-0.569599157079206	-2.278396628316824	1.6945086766376536	-1.3936255220521356	0.20503061770924344
118.	2.127794846601239	0.06709115290905518	-0.06709115290905518	0.6666666666666666	-0.11637966893316579	-0.05136687422257678	2.08381822586428	1.	-0.32058394853314054	-0.6411678970662811	0.028370759410107166	0.028370759410107166	0.8986179097248826	-0.16365178700252148	0.06927255204188597	1.6556633727980556	1.3333333333333333	-0.5695991574704712	-2.2783966298818847	1.69450867663761	-1.3936282040002839	0.20503061780738233
119.	2.1277950237685546	0.06709092934821359	-0.06709092934821359	0.6666666666666666	-0.11637971391571328	-0.0513668691671098	2.0838182267548495	1.	-0.32058458691929986	-0.6411691738385997	0.028370759355719335	0.028370759355719335	0.8986179099248481	-0.16365208482628354	0.0692725520301473	1.6556633727982897	1.3333333333333333	-0.5695991578454876	-2.2783966313819506	1.6945086766375688	-1.3936308196773504	0.20503061790176805
120.	2.12779519710055	0.0670907112217729	-0.0670907112217729	0.6666666666666666	-0.11637975777267405	-0.05136686422936719	2.083818227609591	1.	-0.32058520935577384	-0.6411704187115477	0.028370759303517457	0.028370759303517457	0.8986179101166636	-0.16365237542801708	0.06927255201887947	1.6556633727985106	1.3333333333333333	-0.569599158205058	-2.278396632820232	1.6945086766375297	-1.393633371248569	0.20503061799257075
121.	2.12779536670517	0.06709049835503639	-0.06709049835503639	0.6666666666666666	-0.11637980054129388	-0.05136685940573667	2.0838182284302222	1.	-0.32058581636935696	-0.6411716327387139	0.028370759253396938	0.028370759253396938	0.8986179103007247	-0.16365265903927573	0.06927255200805997	1.655663372798719	1.3333333333333333	-0.5695991585499394	-2.2783966341997575	1.694508676637493	-1.3936358607914747	0.20503061807995163
122.	2.1277955326866773	0.06709029058027043	-0.06709029058027043	0.6666666666666666	-0.1163798422572906	-0.05136685469274283	2.083818229218362	1.	-0.320586408465279	-0.641172816930558	0.028370759205258982	0.028370759205258982	0.8986179104774045	-0.16365293588240995	0.0692725519976676	1.655663372798916	1.3333333333333333	-0.5695991588808458	-2.278396635523383	1.694508676637458	-1.393638290300132	0.2050306181640635
123.	2.1277956951457973	0.06709008773637401	-0.06709008773637401	0.6666666666666666	-0.1163798829549286	-0.051366850087041005	2.083818229975543	1.	-0.3205869861282549	-0.6411739722565098	0.028370759159010234	0.028370759159010234	0.8986179106470553	-0.16365320617100199	0.06927255198768226	1.6556633727991026	1.3333333333333333	-0.5695991591984512	-2.2783966367938047	1.694508676637425	-1.393640661689126	0.20503061824505142
124.	2.1277958541798543	0.06708988966856665	-0.06708988966856665	0.6666666666666666	-0.11637992266708927	-0.05136684558541142	2.083818230703213	1.	-0.3205875498234764	-0.6411750996469529	0.028370759114562417	0.028370759114562417	0.8986179108100102	-0.16365347011027764	0.06927255197808499	1.6556633727992787	1.3333333333333333	-0.5695991595033918	-2.278396638013567	1.694508676637394	-1.3936429767973324	0.20503061832305303
125.	2.1277960098829087	0.06708969622809303	-0.06708969622809303	0.6666666666666666	-0.11637996142533742	-0.05136684118475367	2.083818231402741	1.	-0.3205880999975478	-0.6411761999950956	0.02837075907183203	0.02837075907183203	0.8986179109665835	-0.16365372789749552	0.06927255196885783	1.6556633727994454	1.3333333333333333	-0.5695991597962686	-2.2783966391850745	1.6945086766373645	-1.3936452373914836	0.20503061839819878
126.	2.1277961623458785	0.06708950727194389	-0.06708950727194389	0.6666666666666666	-0.11637999925998409	-0.05136683688208145	2.083818232075423	1.	-0.3205886370793695	-0.641177274158739	0.028370759030740048	0.028370759030740048	0.8986179111170731	-0.16365397972231488	0.06927255195998379	1.6556633727996035	1.3333333333333333	-0.5695991600776498	-2.278396640310599	1.6945086766373367	-1.3936474451695344	0.20503061847061282
127.	2.127796311656666	0.06708932266259163	-0.06708932266259163	0.6666666666666666	-0.11638003620014577	-0.05136683267451764	2.083818232722486	1.	-0.32058916148097427	-0.6411783229619485	0.028370758991211668	0.028370758991211668	0.8986179112617603	-0.1636542257671446	0.06927255195144677	1.655663372799753	1.3333333333333333	-0.5695991603480723	-2.2783966413922894	1.6945086766373103	-1.3936496017638547	0.20503061854041296
128.	2.127796457900269	0.06708914226774017	-0.06708914226774017	0.6666666666666666	-0.11638007227380052	-0.05136682855928951	2.083818233345092	1.	-0.32058967359831575	-0.6411793471966315	0.028370758953176034	0.028370758953176034	0.8986179114009114	-0.16365446620747282	0.06927255194323154	1.6556633727998946	1.3333333333333333	-0.5695991606080445	-2.278396642432178	1.6945086766372852	-1.3936517087442408	0.2050306186077111
129.	2.1277966011588965	0.067088965960088	-0.067088965960088	0.6666666666666666	-0.11638010750784099	-0.05136682453372424	2.083818233944342	1.	-0.32059017381201615	-0.6411803476240323	0.028370758916566017	0.028370758916566017	0.898617911534779	-0.1636547012121798	0.06927255193532367	1.655663372800029	1.3333333333333333	-0.569599160858047	-2.278396643432188	1.6945086766372612	-1.3936537676207748	0.2050306186726137
130.	2.1277967415120713	0.06708879361710354	-0.06708879361710354	0.6666666666666666	-0.11638014192812443	-0.05136682059524468	2.0838182345212797	1.	-0.32059066248807266	-0.6411813249761453	0.02837075888131796	0.02837075888131796	0.8986179116636018	-0.16365493094383404	0.06927255192770942	1.6556633728001562	1.3333333333333333	-0.5695991610985348	-2.2783966443941392	1.6945086766372388	-1.3936557798465274	0.205030618735222
131.	2.1277968790367345	0.06708862512081237	-0.06708862512081237	0.6666666666666666	-0.11638017555952028	-0.05136681674136526	2.0838182350768943	1.	-0.3205911399785266	-0.6411822799570532	0.028370758847371523	0.028370758847371523	0.8986179117876059	-0.16365515555897325	0.06927255192037585	1.655663372800277	1.3333333333333333	-0.5695991613299393	-2.278396645319757	1.6945086766372173	-1.3936577468201223	0.2050306187956322
132.	2.1277970138073425	0.06708846035759537	-0.06708846035759537	0.6666666666666666	-0.11638020842595516	-0.05136681296968811	2.083818235612125	1.	-0.320591606622097	-0.641183213244194	0.028370758814669446	0.028370758814669446	0.8986179119070065	-0.16365537520837078	0.06927255191331061	1.6556633728003916	1.3333333333333333	-0.5695991615526689	-2.2783966462106755	1.6945086766371968	-1.3936596698881658	0.20503061885393592
133.	2.12779714589596	0.06708829921799708	-0.06708829921799708	0.6666666666666666	-0.11638024055045526	-0.05136680927789946	2.0838182361278617	1.	-0.3205920627447807	-0.6411841254895614	0.028370758783157406	0.028370758783157406	0.8986179120220068	-0.16365559003728836	0.06927255190650206	1.6556633728005001	1.3333333333333333	-0.569599161767111	-2.278396647068444	1.6945086766371777	-1.3936615503475496	0.20503061891022042
134.	2.12779727537235	0.06708814159654411	-0.06708814159654411	0.6666666666666666	-0.11638027195518685	-0.05136680566376605	2.083818236624951	1.	-0.3205925086604218	-0.6411850173208437	0.0283707587527838	0.0283707587527838	0.8986179121328002	-0.1636558001857161	0.06927255189993901	1.6556633728006036	1.3333333333333333	-0.5695991619736326	-2.2783966478945303	1.694508676637159	-1.3936633894476387	0.20503061896456867
135.	2.1277974023040573	0.06708798739157247	-0.06708798739157247	0.6666666666666666	-0.11638030266149449	-0.05136680212513185	2.083818237104196	1.	-0.3205929446712509	-0.6411858893425018	0.028370758723499635	0.028370758723499635	0.8986179122395699	-0.16365600578860037	0.06927255189361098	1.6556633728007015	1.3333333333333333	-0.5695991621725822	-2.278396648690329	1.6945086766371418	-1.3936651883923437	0.20503061901705982
136.	2.1277975267564955	0.06708783650506371	-0.06708783650506371	0.6666666666666666	-0.11638033268993729	-0.051366798659914906	2.0838182375663594	1.	-0.3205933710683965	-0.641186742136793	0.028370758695258354	0.028370758695258354	0.89861791234249	-0.16365620697606018	0.06927255188750792	1.6556633728007948	1.3333333333333333	-0.5695991623642905	-2.278396649457162	1.6945086766371253	-1.3936669483420938	0.20503061906776926
137.	2.127797648793021	0.06708768884248921	-0.06708768884248921	0.6666666666666666	-0.11638036206032339	-0.051366795266104284	2.0838182380121677	1.	-0.32059378813237144	-0.6411875762647429	0.028370758668015705	0.028370758668015705	0.8986179124417261	-0.16365640387359293	0.06927255188162028	1.6556633728008836	1.3333333333333333	-0.5695991625490713	-2.278396650196285	1.6945086766371094	-1.3936686704157042	0.20503061911676881
138.	2.1277977684750105	0.06708754431266202	-0.06708754431266202	0.6666666666666666	-0.11638039079174262	-0.051366791941757216	2.08381823844231	1.	-0.3205941961335337	-0.6411883922670674	0.028370758641729617	0.028370758641729617	0.8986179125374348	-0.16365659660226997	0.06927255187593906	1.6556633728009678	1.3333333333333333	-0.569599162727223	-2.278396650908892	1.6945086766370945	-1.3936703556921561	0.20503061916412696
139.	2.127797885861933	0.0670874028275963	-0.0670874028275963	0.6666666666666666	-0.11638041890259748	-0.05136678868499633	2.0838182388574418	1.	-0.3205945953325238	-0.6411891906650476	0.028370758616360067	0.028370758616360067	0.8986179126297658	-0.16365678527892255	0.06927255187045558	1.6556633728010481	1.3333333333333333	-0.5695991628990287	-2.2783966515961147	1.6945086766370803	-1.3936720052122853	0.205030619209909
140.	2.12779800101142	0.06708726430237323	-0.06708726430237323	0.6666666666666666	-0.11638044641063272	-0.051366785494007056	2.0838182392581874	1.	-0.3205949859806815	-0.641189971961363	0.028370758591868963	0.028370758591868963	0.8986179127188613	-0.16365697001631865	0.06927255186516167	1.6556633728011245	1.3333333333333333	-0.5695991630647577	-2.2783966522590307	1.6945086766370665	-1.39367361998039	0.20503061925417726
141.	2.1277981139793303	0.06708712865501378	-0.06708712865501378	0.6666666666666666	-0.1163804733329633	-0.051366782367035166	2.0838182396451415	1.	-0.32059536832044083	-0.6411907366408817	0.028370758568220064	0.028370758568220064	0.8986179128048561	-0.16365715092333144	0.0692725518600495	1.6556633728011971	1.3333333333333333	-0.5695991632246662	-2.2783966528986648	1.6945086766370534	-1.393675200965757	0.20503061929699132
142.	2.127798224819815	0.06708699580635731	-0.06708699580635731	0.6666666666666666	-0.11638049968610097	-0.05136677930238428	2.083818240018869	1.	-0.3205957425857061	-0.6411914851714122	0.028370758545378856	0.028370758545378856	0.898617912887879	-0.16365732810509956	0.06927255185511165	1.6556633728012664	1.3333333333333333	-0.5695991633789973	-2.278396653515989	1.6945086766370414	-1.3936767491041187	0.2050306193384078
143.	2.1277983335853787	0.0670868656799462	-0.0670868656799462	0.6666666666666666	-0.11638052548597978	-0.05136677629841373	2.0838182403799097	1.	-0.32059610900220936	-0.6411922180044187	0.02837075852331246	0.02837075852331246	0.8986179129680523	-0.16365750166317972	0.06927255185034105	1.6556633728013324	1.3333333333333333	-0.5695991635279833	-2.2783966541119334	1.6945086766370296	-1.3936782652990354	0.20503061937848102
144.	2.1277984403269374	0.06708673820191577	-0.06708673820191577	0.6666666666666666	-0.11638055074797997	-0.051366773353536295	2.0838182407287764	1.	-0.32059646778785067	-0.6411929355757013	0.02837075850198955	0.02837075850198955	0.8986179130454924	-0.16365767169569212	0.06927255184573092	1.6556633728013952	1.3333333333333333	-0.5695991636718447	-2.278396654687379	1.6945086766370183	-1.393679750423214	0.2050306194172628
145.	2.1277985450938757	0.06708661330088954	-0.06708661330088954	0.6666666666666666	-0.116380575486951	-0.05136677046621618	2.0838182410659583	1.	-0.3205968191530219	-0.6411936383060438	0.02837075848138027	0.02837075848138027	0.8986179131203106	-0.16365783829745906	0.06927255184127486	1.6556633728014551	1.3333333333333333	-0.5695991638107912	-2.278396655243165	1.6945086766370077	-1.3936812053197627	0.20503061945480253
146.	2.1277986479340996	0.06708649090787928	-0.06708649090787928	0.6666666666666666	-0.11638059971723337	-0.05136676763496702	2.0838182413919215	1.	-0.3205971633009148	-0.6411943266018296	0.02837075846145614	0.02837075846145614	0.8986179131926127	-0.16365800156013693	0.06927255183696668	1.6556633728015124	1.3333333333333333	-0.5695991639450232	-2.2783966557800928	1.6945086766369972	-1.3936826308033892	0.20503061949114754
147.	2.127798748894091	0.06708637095618981	-0.06708637095618981	0.6666666666666666	-0.11638062345267942	-0.051366764858349956	2.083818241707112	1.	-0.3205975004278151	-0.6411950008556302	0.028370758442190024	0.028370758442190024	0.8986179132624995	-0.16365816157234236	0.0692725518328006	1.655663372801567	1.3333333333333333	-0.5695991640747313	-2.2783966562989253	1.694508676636988	-1.39368402766154	0.20503061952634305
148.	2.1277988480189536	0.06708625338132812	-0.06708625338132812	0.6666666666666666	-0.11638064670667315	-0.051366762134971905	2.0838182420119535	1.	-0.3205978307233815	-0.641195661446763	0.028370758423556002	0.028370758423556002	0.8986179133300671	-0.16365831841977216	0.06927255182877097	1.655663372801619	1.3333333333333333	-0.569599164200097	-2.278396656800388	1.6945086766369784	-1.393685396655487	0.20503061956043228
149.	2.127798945352464	0.0670861381209167	-0.0670861381209167	0.6666666666666666	-0.11638066949214908	-0.05136675946348376	2.0838182423068514	1.	-0.3205981543709129	-0.6411963087418258	0.02837075840552936	0.02837075840552936	0.8986179133954074	-0.16365847218531815	0.0692725518248725	1.6556633728016688	1.3333333333333333	-0.5695991643212938	-2.278396657285175	1.6945086766369695	-1.3936867385213643	0.2050306195934566
150.	2.1277990409371172	0.06708602511461081	-0.06708602511461081	0.6666666666666666	-0.11638069182161016	-0.05136675684257879	2.0838182425921925	1.	-0.3205984715476024	-0.6411969430952048	0.028370758388086496	0.028370758388086496	0.8986179134586078	-0.16365862294917663	0.0692725518211001	1.6556633728017158	1.3333333333333333	-0.5695991644384867	-2.2783966577539467	1.694508676636961	-1.3936880539711602	0.20503061962545552
151.	2.127799134814169	0.06708591430401957	-0.06708591430401957	0.6666666666666666	-0.11638071370714512	-0.05136675427099099	2.0838182428683445	1.	-0.3205987824247796	-0.6411975648495593	0.028370758371204865	0.028370758371204865	0.8986179135197518	-0.16365877078895258	0.0692725518174489	1.6556633728017616	1.3333333333333333	-0.5695991645518335	-2.278396658207334	1.6945086766369528	-1.3936893436936582	0.20503061965646696
152.	2.12779922702368	0.06708580563263043	-0.06708580563263043	0.6666666666666666	-0.11638073516044464	-0.05136675174749365	2.083818243135662	1.	-0.320599087168142	-0.641198174336284	0.02837075835486294	0.02837075835486294	0.8986179135789194	-0.1636589157797598	0.06927255181391426	1.6556633728018046	1.3333333333333333	-0.5695991646614845	-2.278396658645938	1.694508676636945	-1.3936906083553402	0.20503061968652714
153.	2.127799317604556	0.06708569904573723	-0.06708569904573723	0.6666666666666666	-0.11638075619281713	-0.05136674927089786	2.0838182433944823	1.	-0.32059938593797555	-0.6411987718759511	0.02837075833904015	0.02837075833904015	0.8986179136361866	-0.16365905799431604	0.06927255181049173	1.655663372801846	1.3333333333333333	-0.5695991647675837	-2.2783966590703346	1.6945086766369377	-1.3936918486012473	0.2050306197156708
154.	2.127799406594586	0.06708559449037131	-0.06708559449037131	0.6666666666666666	-0.11638077681520352	-0.05136674684005113	2.0838182436451262	1.	-0.3205996788893654	-0.6411993577787308	0.028370758323716824	0.028370758323716824	0.898617913691626	-0.16365919750303426	0.06927255180717709	1.6556633728018857	1.3333333333333333	-0.5695991648702678	-2.2783966594810714	1.6945086766369304	-1.3936930650558015	0.20503061974393116
155.	2.127799494030483	0.06708549191523569	-0.06708549191523569	0.6666666666666666	-0.11638079703819151	-0.051366744453836086	2.083818243887902	1.	-0.32059996617239717	-0.6411999323447943	0.028370758308874162	0.028370758308874162	0.8986179137453074	-0.16365933437410954	0.06927255180396627	1.6556633728019237	1.3333333333333333	-0.5695991649696681	-2.2783966598786725	1.6945086766369237	-1.393694258323592	0.20503061977134007
156.	2.1277995799479164	0.06708539127064223	-0.06708539127064223	0.6666666666666666	-0.1163808168720293	-0.051366742111169136	2.083818244123105	1.	-0.32060024793234876	-0.6412004958646975	0.02837075829449419	0.02837075829449419	0.8986179137972974	-0.16365946867360257	0.06927255180085541	1.6556633728019596	1.3333333333333333	-0.5695991650659098	-2.278396660263639	1.6945086766369173	-1.3936954289901267	0.2050306197979281
157.	2.1277996643815498	0.06708529250845141	-0.06708529250845141	0.6666666666666666	-0.11638083632663834	-0.05136673981099934	2.0838182443510154	1.	-0.3206005243098743	-0.6412010486197486	0.02837075828055971	0.02837075828055971	0.8986179138476593	-0.16365960046551908	0.06927255179784081	1.6556633728019943	1.3333333333333333	-0.5695991651591125	-2.27839666063645	1.6945086766369108	-1.3936965776225487	0.20503061982372447
158.	2.127799747365072	0.06708519558201481	-0.06708519558201481	0.6666666666666666	-0.116380855411626	-0.05136673755230716	2.083818244571904	1.	-0.32060079544117953	-0.6412015908823591	0.028370758267054253	0.028370758267054253	0.8986179138964541	-0.16365972981188637	0.06927255179491887	1.6556633728020274	1.3333333333333333	-0.5695991652493906	-2.2783966609975623	1.6945086766369053	-1.3936977047703247	0.20503061984875726
159.	2.127799828931231	0.06708510044611998	-0.06708510044611998	0.6666666666666666	-0.1163808741362972	-0.051366735334103415	2.0838182447860287	1.	-0.32060106145818923	-0.6412021229163785	0.028370758253962073	0.028370758253962073	0.8986179139437396	-0.16365985677282582	0.06927255179208625	1.655663372802059	1.3333333333333333	-0.5695991653368536	-2.2783966613474145	1.6945086766368993	-1.3936988109659019	0.2050306198730533
160.	2.1277999091118653	0.06708500705693778	-0.06708500705693778	0.6666666666666666	-0.116380892509666	-0.05136673315542813	2.083818244993637	1.	-0.32060132248870815	-0.6412026449774163	0.028370758241268085	0.028370758241268085	0.8986179139895718	-0.16365998140662305	0.06927255178933965	1.6556633728020893	1.3333333333333333	-0.569599165421606	-2.278396661686424	1.6945086766368942	-1.3936998967253356	0.20503061989663843
161.	2.127799987937932	0.06708491537197186	-0.06708491537197186	0.6666666666666666	-0.11638091054046618	-0.051366731015349616	2.083818245194964	1.	-0.32060157865657396	-0.6412031573131479	0.02837075822895784	0.02837075822895784	0.898617914034004	-0.1636601037697947	0.06927255178667595	1.6556633728021184	1.3333333333333333	-0.5695991655037482	-2.278396662014993	1.6945086766368889	-1.3937009625488912	0.2050306199195375
162.	2.127800065439537	0.06708482535001037	-0.06708482535001037	0.6666666666666666	-0.11638092823716185	-0.05136672891296332	2.083818245390237	1.	-0.3206018300818044	-0.6412036601636087	0.028370758217017508	0.028370758217017508	0.8986179140770869	-0.16366022391715232	0.06927255178409221	1.6556633728021466	1.3333333333333333	-0.5695991655833759	-2.2783966623335035	1.6945086766368838	-1.3937020089216219	0.20503061994177413
163.	2.1278001416459604	0.06708473695107961	-0.06708473695107961	0.6666666666666666	-0.11638094560795731	-0.05136672684739107	2.083818245579674	1.	-0.32060207688073755	-0.6412041537614751	0.028370758205433826	0.028370758205433826	0.8986179141188697	-0.16366034190186382	0.06927255178158553	1.655663372802173	1.3333333333333333	-0.5695991656605809	-2.2783966626423235	1.6945086766368789	-1.3937030363139182	0.20503061996337119
164.	2.127800216585688	0.06708465013639965	-0.06708465013639965	0.6666666666666666	-0.1163809626608065	-0.05136672481777999	2.0838182457634824	1.	-0.3206023191661667	-0.6412046383323334	0.02837075819419409	0.02837075819419409	0.8986179141593988	-0.16366045777551233	0.0692725517791532	1.6556633728021986	1.3333333333333333	-0.5695991657354512	-2.278396662941805	1.6945086766368742	-1.3937040451820382	0.20503061998435063
165.	2.127800290286432	0.0670845648683419	-0.0670845648683419	0.6666666666666666	-0.11638097940342221	-0.05136672282330175	2.0838182459418615	1.	-0.32060255704746876	-0.6412051140949375	0.028370758183286115	0.028370758183286115	0.8986179141987196	-0.16366057158815236	0.06927255177679256	1.6556633728022232	1.3333333333333333	-0.5695991658080709	-2.2783966632322836	1.69450867663687	-1.3937050359686136	0.2050306200047334
166.	2.127800362775156	0.06708448111038821	-0.06708448111038821	0.6666666666666666	-0.11638099584328473	-0.05136672086315167	2.0838182461150025	1.	-0.3206027906307278	-0.6412055812614555	0.028370758172698216	0.028370758172698216	0.8986179142368748	-0.16366068338836395	0.06927255177450112	1.655663372802247	1.3333333333333333	-0.5695991658785207	-2.2783966635140827	1.6945086766368658	-1.3937060091031344	0.20503062002453976
167.	2.127800434078103	0.06708439882709187	-0.06708439882709187	0.6666666666666666	-0.11638101198765022	-0.05136671893654795	2.0838182462830894	1.	-0.3206030200188536	-0.6412060400377072	0.028370758162419196	0.028370758162419196	0.8986179142739055	-0.1636607932233044	0.06927255177227643	1.6556633728022694	1.3333333333333333	-0.569599165946878	-2.278396663787512	1.6945086766368618	-1.3937069650024145	0.2050306200437891
168.	2.127800504220814	0.06708431798404009	-0.06708431798404009	0.6666666666666666	-0.11638102784355882	-0.051366717042730846	2.0838182464462984	1.	-0.3206032453116944	-0.6412064906233887	0.0283707581524383	0.0283707581524383	0.8986179143098513	-0.1636609011387581	0.06927255177011618	1.655663372802291	1.3333333333333333	-0.5695991660132168	-2.2783966640528672	1.6945086766368578	-1.3937079040710398	0.20503062006250006
169.	2.1278005732281517	0.06708423854781798	-0.06708423854781798	0.6666666666666666	-0.11638104341784211	-0.051366715180961975	2.083818246604798	1.	-0.3206034666061459	-0.6412069332122918	0.02837075814274521	0.02837075814274521	0.8986179143447504	-0.16366100717918414	0.06927255176801814	1.655663372802312	1.3333333333333333	-0.5695991660776083	-2.278396664310433	1.6945086766368542	-1.3937088267017934	0.20503062008069056
170.	2.127800641124323	0.06708416048597407	-0.06708416048597407	0.6666666666666666	-0.11638105871713071	-0.05136671335052357	2.08381824675875	1.	-0.3206036839962554	-0.6412073679925108	0.02837075813333004	0.02837075813333004	0.8986179143786385	-0.1636611113877619	0.0692725517659802	1.655663372802332	1.3333333333333333	-0.5695991661401207	-2.278396664560483	1.6945086766368507	-1.3937097332760677	0.2050306200983779
171.	2.1278007079328956	0.0670840837669872	-0.0670840837669872	0.6666666666666666	-0.11638107374786125	-0.051366711550717835	2.08381824690831	1.	-0.32060389757332136	-0.6412077951466427	0.02837075812418326	0.02837075812418326	0.8986179144115514	-0.16366121380643525	0.06927255176400025	1.655663372802351	1.3333333333333333	-0.5695991662008194	-2.2783966648032776	1.6945086766368471	-1.393710624164259	0.20503062011557865
172.	2.1278007736768236	0.06708400836023459	-0.06708400836023459	0.6666666666666666	-0.11638108851628298	-0.051366709780866215	2.0838182470536286	1.	-0.3206041074259897	-0.6412082148519794	0.02837075811529575	0.02837075811529575	0.8986179144435217	-0.16366131447595472	0.06927255176207639	1.6556633728023695	1.3333333333333333	-0.5695991662597671	-2.2783966650390686	1.6945086766368438	-1.3937114997261446	0.2050306201323087
173.	2.1278008383784623	0.06708393423596143	-0.06708393423596143	0.6666666666666666	-0.11638110302846462	-0.051366708040308844	2.083818247194848	1.	-0.32060431364034525	-0.6412086272806905	0.028370758106658747	0.028370758106658747	0.8986179144745824	-0.16366141343591767	0.06927255176020666	1.6556633728023873	1.3333333333333333	-0.5695991663170241	-2.2783966652680965	1.6945086766368405	-1.393712360311247	0.20503062014858342
174.	2.1278009020595863	0.06708386136525142	-0.06708386136525142	0.6666666666666666	-0.1163811172903002	-0.05136670632840388	2.0838182473321076	1.	-0.3206045163000005	-0.641209032600001	0.028370758098263824	0.028370758098263824	0.898617914504764	-0.16366151072480772	0.0692725517583893	1.6556633728024044	1.3333333333333333	-0.5695991663726483	-2.278396665490593	1.6945086766368374	-1.3937132062591813	0.20503062016441756
175.	2.127800964741411	0.06708378971999866	-0.06708378971999866	0.6666666666666666	-0.11638113130751537	-0.051366704644526924	2.0838182474655387	1.	-0.32060471548617986	-0.6412094309723597	0.02837075809010288	0.02837075809010288	0.8986179145340962	-0.16366160638003166	0.06927255175662253	1.6556633728024206	1.3333333333333333	-0.5695991664266952	-2.2783966657067807	1.6945086766368345	-1.3937140378999922	0.2050306201798254
176.	2.1278010264446054	0.06708371927288043	-0.06708371927288043	0.6666666666666666	-0.116381145085673	-0.051366702988070445	2.0838182475952687	1.	-0.3206049112778014	-0.6412098225556028	0.028370758082168133	0.028370758082168133	0.8986179145626074	-0.16366170043795567	0.06927255175490467	1.6556633728024364	1.3333333333333333	-0.5695991664792182	-2.2783966659168726	1.6945086766368316	-1.393714855554474	0.20503062019482055
177.	2.1278010871893125	0.06708364999733125	-0.06708364999733125	0.6666666666666666	-0.1163811586301786	-0.05136670135844332	2.083818247721421	1.	-0.32060510375155477	-0.6412102075031095	0.0283707580744521	0.0283707580744521	0.8986179145903253	-0.16366179293393984	0.0692725517532341	1.6556633728024515	1.3333333333333333	-0.5695991665302684	-2.2783966661210737	1.6945086766368287	-1.3937156595344813	0.20503062020941615
178.	2.1278011469951617	0.06708358186751787	-0.06708358186751787	0.6666666666666666	-0.11638117194628592	-0.05136669975507018	2.083818247844113	1.	-0.32060529298197626	-0.6412105859639525	0.028370758066947593	0.028370758066947593	0.8986179146172761	-0.1636618839023713	0.06927255175160926	1.655663372802466	1.3333333333333333	-0.5695991665798953	-2.278396666319581	1.6945086766368262	-1.3937164501432253	0.20503062022362498
179.	2.127801205881288	0.06708351485831503	-0.06708351485831503	0.6666666666666666	-0.1163811850391017	-0.05136669817739097	2.0838182479634577	1.	-0.32060547904152104	-0.6412109580830421	0.028370758059647692	0.028370758059647692	0.8986179146434853	-0.16366197337669613	0.0692725517500287	1.65566337280248	1.3333333333333333	-0.569599166628146	-2.278396666512584	1.6945086766368238	-1.3937172276755598	0.20503062023745913
180.	2.1278012638663424	0.06708344894528245	-0.06708344894528245	0.6666666666666666	-0.11638119791359089	-0.05136669662486053	2.0838182480795644	1.	-0.3206056620006326	-0.6412113240012652	0.028370758052545728	0.028370758052545728	0.8986179146689768	-0.16366206138945033	0.06927255174849092	1.6556633728024934	1.3333333333333333	-0.5695991666750664	-2.2783966667002655	1.6945086766368211	-1.393717992418257	0.20503062025093047
181.	2.1278013209685103	0.0670833841046425	-0.0670833841046425	0.6666666666666666	-0.1163812105745811	-0.05136669509694797	2.0838182481925376	1.	-0.32060584192780905	-0.6412116838556181	0.028370758045635307	0.028370758045635307	0.8986179146937745	-0.163662147972289	0.06927255174699458	1.6556633728025065	1.3333333333333333	-0.5695991667207	-2.2783966668828	1.694508676636819	-1.3937187446502706	0.2050306202640503
182.	2.1278013772055235	0.0670833203132587	-0.0670833203132587	0.6666666666666666	-0.11638122302676726	-0.05136669359313636	2.0838182483024785	1.	-0.32060601888966755	-0.6412120377793351	0.02837075803891026	0.02837075803891026	0.8986179147179009	-0.1636622331560152	0.06927255174553835	1.6556633728025187	1.3333333333333333	-0.569599166765089	-2.278396667060356	1.6945086766368165	-1.3937194846429914	0.20503062027682958
183.	2.1278014325946732	0.06708325754861517	-0.06708325754861517	0.6666666666666666	-0.11638123527471594	-0.05136669211292227	2.0838182484094845	1.	-0.32060619295100595	-0.6412123859020119	0.02837075803236464	0.02837075803236464	0.8986179147413774	-0.16366231697060699	0.06927255174412092	1.6556633728025307	1.3333333333333333	-0.5695991668082737	-2.278396667233095	1.6945086766368147	-1.3937202126604904	0.20503062028927882
184.	2.1278014871528246	0.06708319578879673	-0.06708319578879673	0.6666666666666666	-0.11638124732286957	-0.05136669065581526	2.0838182485136483	1.	-0.3206063641748617	-0.6412127283497234	0.02837075802599276	0.02837075802599276	0.8986179147642253	-0.1636623994452439	0.06927255174274108	1.6556633728025423	1.3333333333333333	-0.5695991668502934	-2.2783966674011737	1.6945086766368123	-1.3937209289597563	0.20503062030140817
185.	2.1278015408964266	0.06708313501246978	-0.06708313501246978	0.6666666666666666	-0.11638125917555042	-0.0513666892213376	2.0838182486150605	1.	-0.3206065326225694	-0.6412130652451388	0.028370758019789086	0.028370758019789086	0.8986179147864642	-0.1636624806083325	0.06927255174139758	1.6556633728025536	1.3333333333333333	-0.5695991668911856	-2.2783966675647425	1.6945086766368105	-1.393721633790921	0.20503062031322747
186.	2.127801593841528	0.06708307519886379	-0.06708307519886379	0.6666666666666666	-0.11638127083696449	-0.05136668780902381	2.083818248713808	1.	-0.32060669835381533	-0.6412133967076307	0.028370758013748335	0.028370758013748335	0.8986179148081139	-0.16366256048753058	0.06927255174008937	1.655663372802564	1.3333333333333333	-0.5695991669309861	-2.2783966677239444	1.6945086766368083	-1.3937223273974784	0.20503062032474612
187.	2.1278016460037836	0.06708301632775376	-0.06708301632775376	0.6666666666666666	-0.1163812823112053	-0.051366686418420265	2.0838182488099743	1.	-0.3206068614266906	-0.6412137228533812	0.028370758007865395	0.028370758007865395	0.8986179148291927	-0.16366263910977083	0.06927255173881529	1.6556633728025745	1.3333333333333333	-0.5695991669697299	-2.2783966678789196	1.6945086766368067	-1.3937230100164937	0.20503062033597327
188.	2.1278016973984726	0.0670829583794429	-0.0670829583794429	0.6666666666666666	-0.11638129360225738	-0.05136668504908491	2.0838182489036403	1.	-0.3206070218977419	-0.6412140437954837	0.028370758002135343	0.028370758002135343	0.8986179148497189	-0.16366271650128347	0.0692725517375743	1.6556633728025845	1.3333333333333333	-0.5695991670074506	-2.2783966680298025	1.694508676636805	-1.3937236818788084	0.20503062034691769
189.	2.1278017480405023	0.0670829013347463	-0.0670829013347463	0.6666666666666666	-0.11638130471399982	-0.051366683700586856	2.083818248994883	1.	-0.3206071798220203	-0.6412143596440406	0.028370757996553444	0.028370757996553444	0.8986179148697095	-0.1636627926876183	0.06927255173636533	1.6556633728025942	1.3333333333333333	-0.56959916704418	-2.27839666817672	1.694508676636803	-1.393724343209232	0.20503062035758784
190.	2.1278017979444237	0.06708284517497498	-0.06708284517497498	0.6666666666666666	-0.11638131565020957	-0.051366682372506044	2.0838182490837767	1.	-0.32060733525312907	-0.6412146705062581	0.028370757991115114	0.028370757991115114	0.8986179148891815	-0.16366286769366542	0.06927255173518745	1.6556633728026033	1.3333333333333333	-0.5695991670799497	-2.278396668319799	1.6945086766368014	-1.3937249942267333	0.20503062036799202
191.	2.127801847124439	0.06708278988192065	-0.06708278988192065	0.6666666666666666	-0.11638132641456463	-0.051366681064432936	2.083818249170395	1.	-0.3206074882432683	-0.6412149764865366	0.028370757985815943	0.028370757985815943	0.8986179149081508	-0.16366294154367597	0.06927255173403966	1.6556633728026124	1.3333333333333333	-0.5695991671147895	-2.278396668459158	1.6945086766367998	-1.3937256351446197	0.20503062037813802
192.	2.127801895594413	0.06708273543784093	-0.06708273543784093	0.6666666666666666	-0.1163813370106472	-0.05136667977596821	2.083818249254807	1.	-0.3206076388432795	-0.641215277686559	0.028370757980651695	0.028370757980651695	0.8986179149266328	-0.16366301426128138	0.06927255173292107	1.6556633728026209	1.3333333333333333	-0.569599167148728	-2.278396668594912	1.6945086766367983	-1.3937262661707117	0.20503062038803355
193.	2.127801943367882	0.06708268182544502	-0.06708268182544502	0.6666666666666666	-0.1163813474419466	-0.051366678506722406	2.0838182493370794	1.	-0.3206077871026872	-0.6412155742053745	0.02837075797561826	0.02837075797561826	0.8986179149446424	-0.16366308586951248	0.0692725517318308	1.655663372802629	1.3333333333333333	-0.5695991671817933	-2.278396668727173	1.6945086766367967	-1.3937268875075126	0.2050306203976859
194.	2.1278019904580625	0.06708262902788013	-0.06708262902788013	0.6666666666666666	-0.11638135771186219	-0.05136667725631573	2.083818249417277	1.	-0.32060793306974034	-0.6412158661394807	0.028370757970711674	0.028370757970711674	0.8986179149621942	-0.16366315639081763	0.06927255173076796	1.6556633728026369	1.3333333333333333	-0.5695991672140122	-2.2783966688560486	1.6945086766367952	-1.3937274993523707	0.20503062040710235
195.	2.127802036877861	0.06708257702871813	-0.06708257702871813	0.6666666666666666	-0.11638136782370605	-0.05136667602437764	2.0838182494954625	1.	-0.3206080767914507	-0.6412161535829014	0.028370757965928136	0.028370757965928136	0.8986179149793021	-0.16366322584708023	0.06927255172973176	1.6556633728026449	1.3333333333333333	-0.5695991672454105	-2.278396668981642	1.694508676636794	-1.3937281018976353	0.2050306204162896
196.	2.1278020826398834	0.06708252581194286	-0.06708252581194286	0.6666666666666666	-0.11638137778070584	-0.051366674810546714	2.083818249571696	1.	-0.3206082183136314	-0.6412164366272628	0.028370757961263943	0.028370757961263943	0.8986179149959794	-0.163663294259636	0.06927255172872138	1.6556633728026522	1.3333333333333333	-0.5695991672760129	-2.2783966691040516	1.6945086766367927	-1.3937286953308081	0.2050306204252544
197.	2.1278021277564405	0.0670824753619377	-0.0670824753619377	0.6666666666666666	-0.11638138758600712	-0.05136667361447026	2.0838182496460353	1.	-0.320608357680933	-0.641216715361866	0.028370757956715557	0.028370757956715557	0.898617915012239	-0.16366336164928885	0.06927255172773605	1.6556633728026595	1.3333333333333333	-0.5695991673058439	-2.2783966692233757	1.6945086766367914	-1.3937292798346894	0.2050306204340032
198.	2.1278021722395586	0.0670824256634737	-0.0670824256634737	0.6666666666666666	-0.11638139724267609	-0.05136667243580418	2.083818249718538	1.	-0.3206084949368791	-0.6412169898737582	0.028370757952279536	0.028370757952279536	0.8986179150280935	-0.16366342803632725	0.06927255172677506	1.6556633728026666	1.3333333333333333	-0.5695991673349267	-2.2783966693397066	1.6945086766367898	-1.3937298555875188	0.2050306204425421
199.	2.1278022161009877	0.06708237670169814	-0.06708237670169814	0.6666666666666666	-0.1163814067537018	-0.051366671274212586	2.083818249789257	1.	-0.3206086301238999	-0.6412172602477998	0.028370757947952564	0.028370757947952564	0.898617915043555	-0.16366349344053907	0.06927255172583767	1.6556633728026733	1.3333333333333333	-0.5695991673632833	-2.2783966694531332	1.694508676636789	-1.3937304227631102	0.2050306204508772
200.	2.1278022593522063	0.06708232846212338	-0.06708232846212338	0.6666666666666666	-0.11638141612199855	-0.05136667012936769	2.0838182498582447	1.	-0.32060876328336524	-0.6412175265667305	0.028370757943731447	0.028370757943731447	0.898617915058635	-0.16366355788122647	0.06927255172492316	1.6556633728026797	1.3333333333333333	-0.5695991673909356	-2.2783966695637425	1.6945086766367876	-1.3937309815309842	0.20503062045901424
251.	2.127803859857762	0.06708057298859837	-0.06708057298859837	0.6666666666666666	-0.11638175528474425	-0.05136662818909029	2.0838182519044257	1.	-0.32061358486255465	-0.6412271697251093	0.028370757818501402	0.028370757818501402	0.8986179155042663	-0.16366590378297172	0.0692725516977807	1.655663372802839	1.3333333333333333	-0.5695991682055256	-2.2783966728221023	1.6945086766367587	-1.3937512853116745	0.20503062070361328
316.	2.1278049266868733	0.06707943734989988	-0.06707943734989988	0.6666666666666666	-0.11638197262635544	-0.051366600730172435	2.0838182527468816	1.	-0.32061667541757355	-0.6412333508351471	0.02837075776691559	0.02837075776691559	0.8986179156863965	-0.1636674223613419	0.06927255168659067	1.655663372802881	1.3333333333333333	-0.5695991685363375	-2.27839667414535	1.694508676636751	-1.3937643842510488	0.2050306208069756
398.	2.1278056209782106	0.06707871529314825	-0.06707871529314825	0.6666666666666666	-0.11638210977318407	-0.05136658310674867	2.0838182530860485	1.	-0.3206186259462248	-0.6412372518924496	0.028370757746139157	0.028370757746139157	0.8986179157592871	-0.16366838837401498	0.06927255168208107	1.6556633728028913	1.3333333333333333	-0.5695991686680484	-2.2783966746721935	1.6945086766367492	-1.3937726944777353	0.20503062084943835
501.	2.127806068018383	0.06707825870432164	-0.06707825870432164	0.6666666666666666	-0.11638219597867912	-0.05136657188089035	2.083818253221731	1.	-0.3206198521104848	-0.6412397042209697	0.028370757737825016	0.028370757737825016	0.8986179157883091	-0.163668999455857	0.06927255168027563	1.655663372802894	1.3333333333333333	-0.5695991687202726	-2.2783966748810904	1.6945086766367485	-1.3937779402276096	0.2050306208666931
630.	2.127806354245468	0.06707797044504824	-0.06707797044504824	0.6666666666666666	-0.11638225014574566	-0.05136656475311405	2.083818253275969	1.	-0.3206206226229576	-0.6412412452459152	0.028370757734500672	0.028370757734500672	0.8986179157998668	-0.16366938536134792	0.06927255167955348	1.6556633728028947	1.3333333333333333	-0.5695991687410017	-2.2783966749640068	1.6945086766367483	-1.393781247453797	0.20503062087367466


==> anc/IReD_coeffs/fit_IReD.plt <==
set terminal pdf

set fit quiet
set fit errorvariables
set logscale xy

#Creates needed folders
system "mkdir -p coeff_fits"
system "mkdir -p coeff_plots"

#Sets the input files and points that the starting values are based on
#N=100.0;
CoeffFile='coeffs_IReD_to_infinity.dat'
N=system("tail -n1 ".CoeffFile." | cut -f1")
nlines=system("cat ".CoeffFile." | wc -l")
N=floor(N+0.5)
print "The N=",N, "; thenlines=",nlines
N1=nlines-15;
ParamFile='params_IReD.dat'

#delete previous fit files and plots
system "rm -f coeff_fits/*_fit.log"
system "rm -f coeff_plots/*_loglogplot.pdf"

do for [i=1:22] {

#Take the necessary numbers to provide estimates for a,b,c
stats CoeffFile every ::N1::N1 u (YN1=column(i+1)) nooutput
stats CoeffFile every ::(nlines-1)::(nlines-1) u (YN=column(i+1)) nooutput

#Take the name of the coefficients, set output
stats ParamFile every ::i::i u (CoeffName=stringcolumn(1), Varb=$2, Varc=$3, StartFit=$4) nooutput
#StartFit=200
set fit logfile "./coeff_fits/".CoeffName."_fit.log"

#Distinguish if coefficient has to be fitted
if(YN1!=YN){

#Set initial values, make sure b has right sign
a=YN;
if(YN>YN1){
	b=-abs(Varb);}
else{
	b=abs(Varb);}
c=Varc;
	
#Fitting
fit [StartFit:] a+b/x**c CoeffFile u 1:(column(1+i)) via a,b,c;
if(abs(a_err/a) > 0.001 || abs(b_err/b) > 0.1 || abs(c_err/c) > 0.1){
	print CoeffName,": ACHTUNG, high variance", " std_b: ", b_err/b, " std_c: ", c_err/c
	print "\tb=",b,"; c=",c
}
print CoeffName," = ",a," std_dev(rel.) = ", a_err/a 

#Plotting
set output "./coeff_plots/".CoeffName."_loglogplot.pdf"
set format y '10^{%T}'
plot [:1] CoeffFile u (1./$1):(abs(((column(i+1))-a)/a)) w lp ps 1.5 pt 6 lw 5 t 'Numerical', \
abs(b*x**c/a) w l lw 3 lt 7 t 'Fit'
}
else{
print "Seems like an exact coefficient: ", CoeffName," = ", YN
}
}


==> anc/IReD_coeffs/params_IReD.dat <==
"NameCoeff"	"Varb"	"Varc"	"StartFit"
"tau_Pi"	0.3	2	100
"ell_PiV_Bulk"	0.4	3	100
"tau_PiV_Bulk"	0.4	3	100
"delta_PiPi_Bulk"	0.4	3	100
"lambda_PiV_Bulk"	0.4	3	100
"lambda_Pipi_Bulk"	0.4	3	100
"tau_V"	0.3	2	100
"delta_VV"	0.4	3	100
"ell_VPi_Bulk"	0.4	3	100
"tau_VPi_Bulk"	0.4	3	100
"ell_Vpi_Shear"	0.4	3	100
"tau_Vpi_Shear"	0.4	3	100
"lambda_VV"	0.4	3	100
"lambda_VPi_Bulk"	0.4	3	100
"lambda_Vpi_Shear"	0.4	3	100
"tau_pi"	0.3	2	100
"delta_pipi_Shear"	0.4	3	100
"ell_piV_Shear"	0.4	3	100
"tau_piV_Shear"	0.01	1	150
"tau_pipi"	0.4	3	20
"lambda_piPi_Shear"	1.95	1.97	150
"lambda_piV_Shear"	-0.2	2	150


==> anc/basicFctsDNMR.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
BeginPackage["basicFctsDNMR`"]
Unprotect@@Names["basicFctsDNMR`*"];
ClearAll@@Names["basicFctsDNMR`*"];
aM0::usage="aM0[l,m,n]";
lossTerms::usage="lossTerms[l,r,n]";
gainTerms::usage="gainTerms[l,r,n]";
aColl::usage="aColl[l,r,n,N]";
Irq::usage="Irq[r,q,{z}]";
Dnq::usage="Dnq[n,q,{z}]";
Gnm::usage="Gnm[n,m,{z}]";
\[Alpha]0rom2::usage="\[Alpha]0rom2[r]";
\[Alpha]1r::usage="\[Alpha]1r[r]";
\[Alpha]2r::usage="\[Alpha]2r[r]";
FDNMR::usage="FDNMR[l_,r_,n_,Nl_]";
\[Gamma]DNMR::usage="\[Gamma]DNMR[l_,r_,n_,C_]";
getA0::usage="getA0[N2]";
getA1::usage="getA1[N2]";
getA2::usage="getA2[N2]";
Ascalaran::usage="Ascalaran[r,n,S0]";
Avectoran::usage="Avectoran[r,n,S1]";
Atensoran::usage="Atensoran[r,n,S2]";

get\[Tau]0::usage="get\[Tau]0[N2]";
P0rn::usage="P0rn[r,n]";
\[Tau]scalaran::usage="\[Tau]scalaran[r,n,S0]";


Begin["`Private`"]
aM0[l_,m_,n_]:=(-1)^n (Global`T)^-n Sqrt[m!(2l+1)!(m+2l+1)!]/(n!(m-n)!(n+2l+1)!);
(**Recursive implementation of the Bickley function**)
SetAttributes[BickleyKi,Listable];
BickleyKi[n_Integer?NonPositive,z_]:=(-1)^n Derivative[0,-n][BesselK][0,z];
BickleyKi[1,z_]:=\[Pi] (1-z BesselK[{0,1},z] . StruveL[{-1,0},z])/2;
BickleyKi[n_Integer,z_]:=Module[{zl},Set@@Hold[BickleyKi[n,zl_],(zl (BickleyKi[n-3,zl]-BickleyKi[n-1,zl])+(n-2) BickleyKi[n-2,zl])/(n-1)];
BickleyKi[n,z]];
(************************************************)
Irq[r_,q_,z_:0]:=(Global`T)^(r-2) Global`P (If[z==0,(r+1)!,z^(r+2) Sum[(-1)^j Binomial[q+1,j]BickleyKi[2(j-1)-r,z],{j,0,q+1}]]/(2q+1)!!)/(If[z==0,3!,z^4 Sum[(-1)^j Binomial[2,j]BickleyKi[2(j-1)-2,z],{j,0,2}]]/3);
Dnq[n_,q_,z_:0]:=Irq[n+1,q,z]Irq[n-1,q,z]-Irq[n,q,z]^2;
Gnm[n_,m_,z_:0]:=Irq[n,0,z]Irq[m,0,z]-Irq[n-1,0,z]Irq[m+1,0,z];
\[Alpha]0rom2[r_]:=Global`P/36 r!(r-1)(r-2)*(Global`T)^(r-4);
\[Alpha]1r[r_]:=Global`P/24 (r+2)!(1-r)*(Global`T)^(r-1);
\[Alpha]2r[r_]:=Global`P/30 (r+4)!*(Global`T)^r;
FDNMR[l_,r_,n_,Nl_]:=((-1)^n (2l+1-r)!(Nl+r)!)/(n!(r-1)!(2l+1+n)!(n+r)(Nl-n)!)*(Global`T)^(-n-r);
\[Gamma]DNMR[l_,r_,n_,C_]:=Sum[FDNMR[l,r,i+If[i>0,2-l,0],n+2-l]C[[i+1]],{i,0,n}];
lossTerms[l_,r_,n_]:=(Global`P)^2 (Global`T)^(r+n-2) Piecewise[{{(r+n+2)!/2+((r+2)!(n+2)!)/4,l==0},{(-((r+n+4)!/6)+((r+3)!(n+3)!)/36)(Global`T)^2,l==1},{(r+n+6)!/15 (Global`T)^4,l==2}}];
gainTerms[l_,r_,n_]:=(Global`P)^2 (Global`T)^(r+n-2) Piecewise[{{-((-Gamma[3+n] Gamma[3+r]+Gamma[4+n+r])/((1+r)(1+n))),l==0},{1/3 (Global`T)^2/((1+r)(2+r)(1+n)(2+n)) (Gamma[6+r+n](r+n+r*n-3)+(3r+3n+r*n+11)Gamma[4+r]Gamma[4+n]),l==1},{-(2/15) (Global`T)^4/((1+n)(2+n)(3+n)(1+r)(2+r)(3+r)) ((64-6(r+n)+2(r^2+n^2)-3n*r+3(n^2 r+r^2 n)+n^2 r^2)Gamma[8+n+r]-(22+4(r+n)+r*n)Gamma[6+n]Gamma[6+r]),l==2}}];


Sp0N0[N0_]:=RecurrenceTable[{Sp0loc[n+1]==-(n/(n+1))Sp0loc[n]+1/(n+1) Binomial[N0+1,n+1],Sp0loc[1]==N0},Sp0loc,{n,1,N0}];
S0N0[N0_,Sp0N0_]:=Module[{n,res},
res=Table[0,{n,0,N0}];
res[[1]]=(N0-1)/(2(N0+1));
res[[2]]=PolyGamma[N0+2]-PolyGamma[2];
For[n=2,n<=N0,n++,
res[[n+1]]=-res[[n]]+1/n Sp0N0[[n-1]];
];
res];
Sp0N0direct[N0_,n_]:=Sum[Binomial[m,n]/m,{m,n,N0}];
S0N0direct[N0_,n_]:=Sum[Binomial[m,n]/(m(m+1)),{m,n,N0}];

Sp1N1[N1_]:=RecurrenceTable[{Sp1loc[n+1]==-Sp1loc[n]+1/(n+1) Binomial[N1+1,n+1],Sp1loc[0]==PolyGamma[N1+2]-PolyGamma[1]},Sp1loc,{n,0,N1}];
S1N1[N1_,Sp1N1_]:=Module[{n,res},
res=Table[0,{n,0,N1}];
res[[1]]=(N1+1)/(N1+2);
For[n=1,n<=N1,n++,
res[[n+1]]=-((n+1)/n)res[[n]]+1/n Sp1N1[[n]];
];
res];

Sp2N2[N2_]:=RecurrenceTable[{Sp2loc[n+1]==-((n+2)/(n+1))Sp2loc[n]+1/(n+1) Binomial[N2+1,n+1],Sp2loc[0]==PolyGamma[N2+3]-PolyGamma[2]},Sp2loc,{n,0,N2}];
S2N2[N2_,Sp2N2_]:=Module[{n,res},
res=Table[0,{n,0,N2}];
res[[1]]=(N2+1)/(2(N2+3));
For[n=1,n<=N2,n++,
res[[n+1]]=-((n+2)/n)res[[n]]+1/n Sp2N2[[n]];
];
res];

Ascalaran[r_,n_,S0_]:=If[r==0,
(2(-1)^n)/((Global`T)^n (n+1)!) (S0[[n+1]]-KroneckerDelta[n,1]*1/2),
If[n>r,0,
(r+1)!/((n+1)! (Global`T)^(n-r)) (KroneckerDelta[n,r]+2/r KroneckerDelta[n,0]+KroneckerDelta[n,1]-2/r)]];
Avectoran[r_,n_,S1_]:=If[r==0,
(16(-1)^n)/((Global`T)^n (n+3)!) (S1[[n+1]]-KroneckerDelta[n,0]*1/2),
If[n>r,0,
(r+2)!/((n+3)! (Global`T)^(n-r))*(n(r+4)-r)/r (KroneckerDelta[n,r]+KroneckerDelta[n,0]-2/(r+1))]];
Atensoran[r_,n_,S2_]:=If[r==0,
(432(-1)^n)/((n+5)! (Global`T)^n) S2[[n+1]],
If[n>r,0,
((r+4)!(n+1)(9n+n r-4r))/((n+5)!r(r+1)(Global`T)^(n-r)) (KroneckerDelta[n,r]-2/(r+2))]];
getA0[N2_]:=Module[{Sp0,S0},
Sp0=Sp0N0[N2+2];
S0=S0N0[N2+2,Sp0];
Table[Table[Ascalaran[r+If[r>=1,2,0],n+If[n>=1,2,0],S0],{n,0,N2}],{r,0,N2}]
];

getA1[N2_]:=Module[{Sp1,S1},
Sp1=Sp1N1[N2+1];
S1=S1N1[N2+1,Sp1];
Table[Table[Avectoran[r+If[r>=1,1,0],n+If[n>=1,1,0],S1],{n,0,N2}],{r,0,N2}]
];

getA2[N2_]:=Module[{Sp2,S2},
Sp2=Sp2N2[N2];
S2=S2N2[N2,Sp2];
Table[Table[Atensoran[r,n,S2],{n,0,N2}],{r,0,N2}]
];



S0N0invdirect[N0_,n_]:=If[n==0,(N0+1)/(N0-1),If[n<3,0,(N0+1)/(N0-1) Sum[Binomial[m,n]/(m(m+1)) (1+(2n)/((n-1)(n-2)) (1-2m+m n)/(m(m-1))),{m,n,N0}]]];

Sh0N0[N0_,S0N0_]:=Module[{n,res},
res=Table[0,{n,0,N0}];
res[[3]]=FullSimplify[1/4 (-1-2PolyGamma[0,2]+2 PolyGamma[0,2+N0])];
For[n=2,n<N0,n++,
res[[n+2]]=-((n-1)/(n+1))res[[n+1]]+1/(n+1) S0N0[[n+1]];
];
res];
Shh0N0[N0_,Sh0N0_]:=Module[{n,res},
res=Table[0,{n,0,N0}];
res[[3]]=1/4-1/(2 (1+N0));
For[n=2,n<N0,n++,
res[[n+2]]=-(n/(n+1))res[[n+1]]+1/(n+1) Sh0N0[[n+1]];
];
res];

Sh0N0direct[N0_,n_]:=If[n<2,0,Sum[Binomial[m,n]/(m(m-1)(m+1)),{m,n,N0}]];
Shh0N0direct[N0_,n_]:=If[n<2,0,Sum[Binomial[m,n]/(m^2 (m-1)(m+1)),{m,n,N0}]];


\[Tau]scalaran[r_,n_,S0inv_]:=If[r==0,
If[n==0,S0inv[[1]],
-((2(-1)^n)/((Global`T)^n (n+1)!))S0inv[[n+1]]],
If[n>r,0,
If[n==0,0,
((r-1)(r+1)!)/((n-2)(n-1)(n+1)! (Global`T)^(n-r)) (KroneckerDelta[n,r](r-2)+2)]]];
get\[Tau]0[N2_]:=Module[{Sp0,S0,Sh0,Shh0,S0inv},
Sp0=Sp0N0[N2+2];
S0=S0N0[N2+2,Sp0];
Sh0=Sh0N0[N2+2,S0];
Shh0=Shh0N0[N2+2,Sh0];
(*S0inv=Table[S0N0invdirect[N2+2,n],{n,0,N2+2}];*)
S0inv=Table[If[n<3,0,S0[[n+1]]+(2n)/(n-1) Sh0[[n+1]]+(2n)/((n-2)(n-1)) Shh0[[n+1]]],{n,0,N2+2}];
S0inv[[1]]=1;
S0inv*=(N2+3)/(N2+1);
Table[Table[\[Tau]scalaran[r+If[r>=1,2,0],n+If[n>=1,2,0],S0inv],{n,0,N2}],{r,0,N2}]
];

P0rn[r_,n_]:=If[r<n,0,1/(r T^(n-r))*((r-2)(r-1)(r+1)!)/((n-2)(n-1)(n+1)!) (2+(r-2)KroneckerDelta[r,n])];

End[]
Protect@@Names["basicFctsDNMR`*"];
EndPackage[]


==> anc/cDNMR_coeffs_J/coeff_fits/ell_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 214 1.7904563796e-10  -2.27e-03  7.09e-08    1.228393e-01  -4.528913e-02   9.288999e-01

After 214 iterations the fit converged.
final sum of squares of residuals : 1.79046e-10
rel. change during last iteration : -2.27375e-08

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.58801e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.52177e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.122839         +/- 1.32e-06     (0.001075%)
b               = -0.0452891       +/- 0.0002224    (0.491%)
c               = 0.9289           +/- 0.001513     (0.1629%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.879  1.000 
c              -0.922 -0.994  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/ell_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 238 4.9837172125e-16  -4.63e-01  3.08e-12   -5.332532e-01   3.306398e+00   3.796636e+00

After 238 iterations the fit converged.
final sum of squares of residuals : 4.98372e-16
rel. change during last iteration : -4.63347e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.6494e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.01932e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.533253        +/- 5.886e-10    (1.104e-07%)
b               = 3.3064           +/- 0.03012      (0.9108%)
c               = 3.79664          +/- 0.00254      (0.0669%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.745  1.000 
c               0.758  0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/ell_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 167 1.3641827181e-11  -1.41e-02  5.68e-08    9.853480e-02  -5.032816e-02   9.798748e-01

After 167 iterations the fit converged.
final sum of squares of residuals : 1.36418e-11
rel. change during last iteration : -1.40652e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.38336e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.92138e-13

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0985348        +/- 3.413e-07    (0.0003463%)
b               = -0.0503282       +/- 7.51e-05     (0.1492%)
c               = 0.979875         +/- 0.0004549    (0.04642%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c              -0.918 -0.995  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/ell_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:37 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  13 7.1962056739e-19  -2.96e-02  3.94e-14   -6.831655e-01  -6.701254e-01   3.969701e+00

After 13 iterations the fit converged.
final sum of squares of residuals : 7.19621e-19
rel. change during last iteration : -2.96387e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.00675e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.01355e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.683166        +/- 2.153e-11    (3.151e-09%)
b               = -0.670125        +/- 0.002215     (0.3306%)
c               = 3.9697           +/- 0.0009219    (0.02322%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.731  1.000 
c              -0.744 -0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/lambda_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 332 1.0737501976e-11  -5.14e-01  5.34e-08   -9.239732e-02  -1.134772e-02   9.294762e-01

After 332 iterations the fit converged.
final sum of squares of residuals : 1.07375e-11
rel. change during last iteration : -5.14332e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.88886e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.51232e-13

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0923973       +/- 3.231e-07    (0.0003497%)
b               = -0.0113477       +/- 5.458e-05    (0.481%)
c               = 0.929476         +/- 0.001482     (0.1595%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.879  1.000 
c              -0.922 -0.994  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/lambda_Pipi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 256 9.9419929581e-13  -8.92e-01  3.61e-08   -6.258274e-02   9.437440e-03   9.733742e-01

After 256 iterations the fit converged.
final sum of squares of residuals : 9.94199e-13
rel. change during last iteration : -8.91594e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.18333e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.40028e-14

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0625827       +/- 9.287e-08    (0.0001484%)
b               = 0.00943744       +/- 1.976e-05    (0.2094%)
c               = 0.973374         +/- 0.0006391    (0.06566%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c               0.918  0.995  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/lambda_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 188 1.6596277888e-16  -2.85e-02  1.57e-12   -2.721058e-01  -1.889731e+00   3.795597e+00

After 188 iterations the fit converged.
final sum of squares of residuals : 1.65963e-16
rel. change during last iteration : -2.85369e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.52889e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.3375e-18

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.272106        +/- 3.398e-10    (1.249e-07%)
b               = -1.88973         +/- 0.01731      (0.916%)
c               = 3.7956           +/- 0.002554     (0.0673%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.745  1.000 
c              -0.758 -0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/lambda_VV_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  12 3.9330622123e-18  -6.49e-01  5.32e-13    9.209522e-01   4.988831e-01   3.850503e+00

After 12 iterations the fit converged.
final sum of squares of residuals : 3.93306e-18
rel. change during last iteration : -6.49339e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.35362e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.53952e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.920952         +/- 5.166e-11    (5.609e-09%)
b               = 0.498883         +/- 0.003287     (0.6588%)
c               = 3.8505           +/- 0.001837     (0.04771%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.741  1.000 
c               0.754  0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/lambda_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 218 8.6663283671e-13  -1.08e-01  3.29e-08    5.687789e-02   1.257873e-02   9.798076e-01

After 218 iterations the fit converged.
final sum of squares of residuals : 8.66633e-13
rel. change during last iteration : -1.08157e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.10481e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.22061e-14

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0568779        +/- 8.602e-08    (0.0001512%)
b               = 0.0125787        +/- 1.892e-05    (0.1504%)
c               = 0.979808         +/- 0.0004586    (0.04681%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c               0.918  0.995  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/lambda_piPi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:37 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 450 7.8398474351e-19  -5.67e-02  1.46e-15   -2.530307e+00  -1.444006e+02   5.674098e+00

After 450 iterations the fit converged.
final sum of squares of residuals : 7.83985e-19
rel. change during last iteration : -5.67114e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.05081e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.1042e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -2.53031         +/- 1.732e-11    (6.846e-10%)
b               = -144.401         +/- 1.458        (1.01%)
c               = 5.6741           +/- 0.002828     (0.04983%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.594  1.000 
c              -0.603 -1.000  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/lambda_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:37 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [40.0000 : *]
        #datapoints = 69
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 133 3.8869756926e-19  -7.71e-01  1.40e-13    2.418775e-01   3.595744e-02   3.588005e+00

After 133 iterations the fit converged.
final sum of squares of residuals : 3.88698e-19
rel. change during last iteration : -7.71264e-06

degrees of freedom    (FIT_NDF)                        : 66
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.67421e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.88936e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.241878         +/- 2.056e-11    (8.501e-09%)
b               = 0.0359574        +/- 0.0006641    (1.847%)
c               = 3.58801          +/- 0.004986     (0.139%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.786  1.000 
c               0.799  0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/tau_PiV_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 214 1.7904563796e-10  -2.27e-03  7.09e-08   -1.228393e-01   4.528913e-02   9.288999e-01

After 214 iterations the fit converged.
final sum of squares of residuals : 1.79046e-10
rel. change during last iteration : -2.27375e-08

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.58801e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.52177e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.122839        +/- 1.32e-06     (0.001075%)
b               = 0.0452891        +/- 0.0002224    (0.491%)
c               = 0.9289           +/- 0.001513     (0.1629%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.879  1.000 
c               0.922  0.994  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/tau_VPi_Bulk_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 296 1.9934869011e-15  -1.63e-01  6.16e-12   -1.066506e+00   6.612795e+00   3.796635e+00

After 296 iterations the fit converged.
final sum of squares of residuals : 1.99349e-15
rel. change during last iteration : -1.63267e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 5.2988e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.80773e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -1.06651         +/- 1.177e-09    (1.104e-07%)
b               = 6.6128           +/- 0.06023      (0.9108%)
c               = 3.79664          +/- 0.00254      (0.0669%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.745  1.000 
c               0.758  0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/tau_V_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  87 4.0745931413e-19  -4.36e-01  1.49e-12    2.572148e+00   1.761787e-01   3.858858e+00

After 87 iterations the fit converged.
final sum of squares of residuals : 4.07459e-19
rel. change during last iteration : -4.36103e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 7.57553e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.73886e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 2.57215          +/- 1.66e-11     (6.452e-10%)
b               = 0.176179         +/- 0.001092     (0.6199%)
c               = 3.85886          +/- 0.001729     (0.0448%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.740  1.000 
c               0.753  0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/tau_Vpi_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:36 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 167 1.3641827181e-11  -1.41e-02  5.68e-08    9.853480e-02  -5.032816e-02   9.798748e-01

After 167 iterations the fit converged.
final sum of squares of residuals : 1.36418e-11
rel. change during last iteration : -1.40652e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.38336e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.92138e-13

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0985348        +/- 3.413e-07    (0.0003463%)
b               = -0.0503282       +/- 7.51e-05     (0.1492%)
c               = 0.979875         +/- 0.0004549    (0.04642%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c              -0.918 -0.995  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/tau_piV_Shear_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:37 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 233 1.1513929481e-17  -4.90e-04  1.58e-13   -2.732662e+00  -2.680501e+00   3.969701e+00

After 233 iterations the fit converged.
final sum of squares of residuals : 1.15139e-17
rel. change during last iteration : -4.90172e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.02701e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.62168e-19

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -2.73266         +/- 8.61e-11     (3.151e-09%)
b               = -2.6805          +/- 0.008861     (0.3306%)
c               = 3.9697           +/- 0.0009219    (0.02322%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.731  1.000 
c              -0.744 -0.999  1.000 


==> anc/cDNMR_coeffs_J/coeff_fits/tau_pipi_fit.log <==


*******************************************************************************
Sun Sep 10 14:25:37 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  52 3.4283820985e-25   0.00e+00  9.75e-12    1.688803e+00  -9.561128e-02   5.674412e+00

After 52 iterations the fit converged.
final sum of squares of residuals : 3.42838e-25
rel. change during last iteration : 0

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.94889e-14
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.82871e-27

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 1.6888           +/- 1.148e-14    (6.797e-13%)
b               = -0.0956113       +/- 0.0009429    (0.9861%)
c               = 5.67441          +/- 0.002763     (0.0487%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.596  1.000 
c              -0.606 -1.000  1.000 


==> anc/cDNMR_coeffs_J/coeffs_BM_to_infinity.dat <==
0.	3.	0.1111111111111111	-0.1111111111111111	0.6666666666666666	-0.05555555555555555	-0.03888888888888889	2.25	1.	0.	0.	0.05	0.05	0.6	0.	0.05	1.6666666666666667	1.3333333333333333	0.	0.	1.4285714285714286	0.	0.
1.	3.	0.11423852867838438	-0.11423852867838438	0.6666666666666666	-0.10077005798998584	-0.06084656084656084	2.5897008171543563	1.	-0.43441311542550504	-0.8688262308510101	0.07110928972738921	0.07110928972738921	0.9655868845744949	-0.32580983656912876	0.06593770501994273	2.	1.3333333333333333	-0.688553202707989	-2.754212810831956	1.7402597402597402	-3.272727272727273	0.3442766013539945
2.	3.	0.11226284068748787	-0.11226284068748787	0.6666666666666666	-0.0963413526973963	-0.059494054381579946	2.5752688691887706	1.	-0.5025938832082499	-1.0051877664164999	0.07992932636364616	0.07992932636364616	0.9291331244833683	-0.28928368859079506	0.06134826772670256	2.	1.3333333333333333	-0.6873156885495068	-2.749262754198027	1.688715953307393	-2.6614785992217898	0.25360917403253586
3.	3.	0.11318595798414416	-0.11318595798414416	0.6666666666666666	-0.09527629151188369	-0.06016006316393913	2.573144135257952	1.	-0.5206792429914892	-1.0413584859829783	0.08452440234436442	0.08452440234436442	0.9236344405943744	-0.27921485556284914	0.06031505879561602	2.	1.3333333333333333	-0.6851976832806378	-2.740790733122551	1.6887796887796889	-2.5651105651105652	0.24436113849134936
4.	3.	0.11428279274410279	-0.11428279274410279	0.6666666666666666	-0.09474910197146837	-0.06059458943872707	2.5725664085244904	1.	-0.5271530138391763	-1.0543060276783527	0.08731999222429843	0.08731999222429843	0.9220989653398164	-0.27556940230726923	0.05965186450623465	2.	1.3333333333333333	-0.6841913524725195	-2.736765409890078	1.6887948769957404	-2.542145982440381	0.24260336125694923
5.	3.	0.11523387683703173	-0.11523387683703173	0.6666666666666666	-0.09441085189242074	-0.06089895031278523	2.5723549255139915	1.	-0.5299381496142073	-1.0598762992284145	0.08919338261883353	0.08919338261883353	0.921526431802472	-0.2739926765959052	0.05919772616146162	2.	1.3333333333333333	-0.683721081925385	-2.73488432770154	1.6887995543832106	-2.5350737725854393	0.24214036799390135
6.	3.	0.11602089549900728	-0.11602089549900728	0.6666666666666666	-0.09416712664289713	-0.06112351930045965	2.572262181443484	1.	-0.5312974336998628	-1.0625948673997256	0.09053399350816094	0.09053399350816094	0.9212720515761239	-0.2732207856509655	0.058869182826003404	2.	1.3333333333333333	-0.6834870307733777	-2.7339481230935108	1.6888012725841814	-2.5324758527175892	0.2419891246855612
7.	3.	0.11667077049363749	-0.11667077049363749	0.6666666666666666	-0.0939801191329604	-0.06129581870433399	2.5722161809844417	1.	-0.5320250935167226	-1.0640501870334451	0.09153985931785152	0.09153985931785152	0.9211446574641959	-0.27280674613771283	0.05862114111157212	2.	1.3333333333333333	-0.6833624198258316	-2.7334496793033263	1.6888019908528475	-2.5313898304943563	0.24193126444541252
8.	3.	0.11721219233552595	-0.11721219233552595	0.6666666666666666	-0.09383085599089695	-0.06143208151220833	2.572191217947037	1.	-0.5324432549743247	-1.0648865099486493	0.09232199329819249	0.09232199329819249	0.921075011734196	-0.27256847811954354	0.05842752991433011	2.	1.3333333333333333	-0.6832919669032617	-2.7331678676130466	1.688802322396472	-2.5308885365342766	0.24190621386789704
9.	3.	0.11766844918676896	-0.11766844918676896	0.6666666666666666	-0.09370840031488059	-0.061542478027300306	2.5721767054419216	1.	-0.5326974547613538	-1.0653949095227075	0.09294733906842535	0.09294733906842535	0.9210342856734517	-0.27242348516571013	0.058272341423666905	2.	1.3333333333333333	-0.6832500257622681	-2.7330001030490725	1.6888024879345582	-2.5306382429481076	0.24189421322299753
10.	3.	0.11805735630152127	-0.11805735630152127	0.6666666666666666	-0.09360585210575373	-0.06163369534557211	2.572167795259413	1.	-0.5328592109413421	-1.0657184218826843	0.09345861847471934	0.09345861847471934	0.921009163096564	-0.2723311475168105	0.05814524195348075	2.	1.3333333333333333	-0.6832239346120469	-2.7328957384481876	1.6888025760342242	-2.530505036252879	0.2418879534924991
11.	3.	0.11839239577724865	-0.11839239577724865	0.6666666666666666	-0.09351857788668501	-0.06171030671234983	2.572162076464523	1.	-0.532966121800137	-1.065932243600274	0.09388435737808122	0.09388435737808122	0.920992975942972	-0.2722700794256993	0.05803927805673866	2.	1.3333333333333333	-0.6832070801661954	-2.7328283206647814	1.6888026254701345	-2.530430289156647	0.24188444194590694
12.	3.	0.11868381971666461	-0.11868381971666461	0.6666666666666666	-0.0934433212220028	-0.06177554343091696	2.5721582682379616	1.	-0.5330390812115896	-1.0660781624231792	0.09424431991883021	0.09424431991883021	0.9209821614986162	-0.27222838318089543	0.05794960579106031	2.	1.3333333333333333	-0.6831958328249245	-2.732783331299698	1.688802654476993	-2.530386430786578	0.24188234477120574
13.	3.	0.11893950486499678	-0.11893950486499678	0.6666666666666666	-0.0933777124500728	-0.061831752225757076	2.5721556521784548	1.	-0.5330902526916724	-1.0661805053833449	0.09455262743069531	0.09455262743069531	0.9209747119072343	-0.27219912627272497	0.0578727504988474	2.	1.3333333333333333	-0.6831881122737655	-2.732752449095062	1.6888026721592853	-2.530359695160606	0.24188102285059784
14.	3.	0.11916557630128613	-0.11916557630128613	0.6666666666666666	-0.0933199789741988	-0.06188067783731869	2.572153806597998	1.	-0.5331270029587336	-1.0662540059174672	0.0948196352849862	0.0948196352849862	0.9209694438163851	-0.2721781070539215	0.05780615663974012	2.	1.3333333333333333	-0.6831826799994708	-2.732730719997883	1.688802683300181	-2.5303428501262655	0.2418801500217996
15.	3.	0.11936685564244627	-0.11936685564244627	0.6666666666666666	-0.09326876460693345	-0.06192364397922798	2.572152474213549	1.	-0.533153948237491	-1.066307896474982	0.09505310822025213	0.09505310822025213	0.9209656327191823	-0.27216269105826174	0.05774790368093502	2.	1.3333333333333333	-0.6831787735762005	-2.732715094304802	1.688802690525152	-2.5303319259701325	0.24187955032914832
16.	3.	0.1195471834563318	-0.1195471834563318	0.6666666666666666	-0.09322301200629009	-0.061961672833425505	2.5721514927303755	1.	-0.5331740683374223	-1.0663481366748446	0.09525898182995243	0.09525898182995243	0.9209628202157917	-0.27215117685935447	0.057696520937259584	2.	1.3333333333333333	-0.6831759095569064	-2.7327036382276257	1.6888026953313477	-2.5303246590023623	0.24187912404588452
17.	3.	0.11970965299272875	-0.11970965299272875	0.6666666666666666	-0.0931818834700885	-0.061995566100657505	2.572150756756633	1.	-0.5331893375927574	-1.0663786751855149	0.09544187063381966	0.09544187063381966	0.9209607078415636	-0.27214243665696075	0.05765086346686608	2.	1.3333333333333333	-0.6831737732109047	-2.7326950928436187	1.688802698601603	-2.53031971437623	0.24187881210040826
18.	3.	0.1198567814226859	-0.1198567814226859	0.6666666666666666	-0.09314470601465366	-0.062025961283394306	2.572150196082397	1.	-0.5332010947386103	-1.0664021894772207	0.09560541586981562	0.09560541586981562	0.9209590963017262	-0.2721357054404839	0.05761002681239442	2.	1.3333333333333333	-0.6831721547583909	-2.7326886190335635	1.6888027008721962	-2.53031628123926	0.24187857809200178
19.	3.	0.11999063675207404	-0.11999063675207404	0.6666666666666666	-0.09311093235405969	-0.062053371592138716	2.572149762864322	1.	-0.5332102664589837	-1.0664205329179675	0.09575252900324352	0.09575252900324352	0.920957849508757	-0.27213045349146947	0.05757328713487033	2.	1.3333333333333333	-0.6831709113783448	-2.7326836455133794	1.688802702477636	-2.530313853814245	0.24187839878108577
20.	3.	0.12011293298875184	-0.12011293298875184	0.6666666666666666	-0.09308011259086246	-0.06207821477047701	2.5721494238346336	1.	-0.5332175062143761	-1.0664350124287523	0.09588556566948012	0.09588556566948012	0.9209568726589472	-0.2721263071672241	0.057540058350768156	2.	1.3333333333333333	-0.6831699439561962	-2.732679775824785	1.6888027036315996	-2.530312109021516	0.24187825885208553
21.	3.	0.12022510232214198	-0.12022510232214198	0.6666666666666666	-0.09305187330086293	-0.0621008342656969	2.572149155436603	1.	-0.5332232825795721	-1.0664465651591442	0.09600645216655343	0.09600645216655343	0.9209560985102436	-0.27212299847333393	0.05750986090223408	2.	1.3333333333333333	-0.6831691825025968	-2.7326767300103874	1.6888027044735434	-2.5303108360023994	0.2418781479206766
22.	3.	0.1203283504678969	-0.1203283504678969	0.6666666666666666	-0.09302590183120765	-0.0621215150130824	2.57214894071376	1.	-0.5332279367004971	-1.0664558734009941	0.09611677893224475	0.09611677893224475	0.9209554785877605	-0.27212033225245125	0.05748229864200975	2.	1.3333333333333333	-0.6831685768056123	-2.732674307222449	1.688802705096277	-2.5303098944292297	0.24187805876487564
23.	3.	0.12042369954452124	-0.12042369954452124	0.6666666666666666	-0.09300193434334945	-0.06214049536583001	2.572148767277255	1.	-0.5332317204156497	-1.0664634408312994	0.09621787063385796	0.09621787063385796	0.9209549774258338	-0.27211816440763903	0.05745704147867176	2.	1.3333333333333333	-0.6831680903160897	-2.732672361264359	1.6888027055626735	-2.5303091892374714	0.24187798624669848
24.	3.	0.12051202161525255	-0.12051202161525255	0.6666666666666666	-0.09297974659082224	-0.06215797622448338	2.57214862595149	1.	-0.5332348220108408	-1.0664696440216817	0.0963108394199672	0.0963108394199672	0.9209545687244849	-0.2721163871858398	0.05743381217639276	2.	1.3333333333333333	-0.6831676960735165	-2.732670784294066	1.688802705916026	-2.5303086549686573	0.24187792663591368
25.	3.	0.12059406516810109	-0.12059406516810109	0.6666666666666666	-0.09295914672393708	-0.062174128103130846	2.5721485098554844	1.	-0.5332373839094597	-1.0664747678189195	0.09639662586911359	0.09639662586911359	0.9209542327381325	-0.27211491906683044	0.05741237619481412	2.	1.3333333333333333	-0.6831673739450892	-2.732669495780357	1.6888027061865936	-2.530308245870436	0.2418778771747988
26.	3.	0.12067047620055318	-0.12067047620055318	0.6666666666666666	-0.09293996961687895	-0.06218909665603736	2.572148413769556	1.	-0.5332395150095618	-1.0664790300191236	0.09647603082694052	0.09647603082694052	0.9209539544726163	-0.2721136977101755	0.05739253378326599	2.	1.3333333333333333	-0.683167108725286	-2.732668434901144	1.6888027063958204	-2.530307929519553	0.24187783579125774
27.	3.	0.12074181514351538	-0.12074181514351538	0.6666666666666666	-0.09292207235215816	-0.06220300704192931	2.572148333692128	1.	-0.5332412994090387	-1.0664825988180775	0.0965497404113463	0.0965497404113463	0.9209537224217221	-0.2721126749660277	0.05737411376717224	2.	1.3333333333333333	-0.6831668888087403	-2.7326675552349613	1.6888027065590985	-2.5303076826432656	0.24187780090555125
28.	3.	0.12080857054818411	-0.12080857054818411	0.6666666666666666	-0.09290533059465059	-0.062215967401185915	2.572148266525278	1.	-0.5332428026567563	-1.0664856053135126	0.09661834583622293	0.09661834583622293	0.9209535276695807	-0.27211181329992423	0.05735696861902519	2.	1.3333333333333333	-0.6831667052509961	-2.7326668210039844	1.6888027066876075	-2.5303074883376637	0.24187777129746113
29.	3.	0.12087117023345995	-0.12087117023345995	0.6666666666666666	-0.09288963565635201	-0.06222807164919723	2.5721482098487685	1.	-0.5332440762852823	-1.0664881525705645	0.09668235926401247	0.09668235926401247	0.9209533632448726	-0.27211108319992827	0.057340970514695305	2.	1.3333333333333333	-0.6831665510954621	-2.7326662043818484	1.688802706789558	-2.5303073341885676	0.2418777460132993
30.	3.	0.1209299904255188	-0.1209299904255188	0.6666666666666666	-0.09287489210244433	-0.06223940173765369	2.5721481617557282	1.	-0.5332451611345	-1.066490322269	0.09674222658481503	0.09674222658481503	0.9209532236507119	-0.27211046127510935	0.057326008152872	2.	1.3333333333333333	-0.6831664208855058	-2.7326656835420233	1.6888027068710418	-2.53030721098472	0.24187772429970708
31.	3.	0.12098536329809746	-0.12098536329809746	0.6666666666666666	-0.09286101578525033	-0.06225002949825327	2.5721481207318466	1.	-0.5332460898141488	-1.0664921796282976	0.09679833779519274	0.09679833779519274	0.9209531045186584	-0.2721099288464515	0.0573119841708679	2.	1.3333333333333333	-0.6831663103069117	-2.7326652412276466	1.6888027069366234	-2.5303071118253135	0.24187770555579374
32.	3.	0.12103758323000945	-0.12103758323000945	0.6666666666666666	-0.09284793221912965	-0.06226001815602091	2.57214808556564	1.	-0.5332468885462189	-1.0664937770924379	0.09685103548649375	0.09685103548649375	0.9209530023514774	-0.2721094708924672	0.057298813030377226	2.	1.3333333333333333	-0.683166215923206	-2.732664863692824	1.6888027069897529	-2.530307031493613	0.24187768929804174
33.	3.	0.12108691202697427	-0.12108691202697427	0.6666666666666666	-0.09283557522906088	-0.06226942357924611	2.572148055281152	1.	-0.5332475785559999	-1.0664951571119998	0.0969006218324523	0.0969006218324523	0.920952914330048	-0.27210907525301076	0.05728641927648052	2.	1.3333333333333333	-0.683166134977861	-2.732664539911444	1.6888027070330605	-2.5303069660124233	0.24187767513423694
34.	3.	0.1211335833020338	-0.1211335833020338	0.6666666666666666	-0.09282388582045062	-0.06227829531796281	2.572148029087035	1.	-0.533248177131375	-1.06649635426275	0.09694736437664438	0.09694736437664438	0.9209528381671271	-0.27210873202290214	0.05727473609526723	2.	1.3333333333333333	-0.6831660652451514	-2.7326642609806058	1.6888027070685678	-2.5303069123252935	0.24187766274387085
35.	3.	0.12117780616835476	-0.12117780616835476	0.6666666666666666	-0.09281281122892918	-0.06228667747152631	2.572148006337682	1.	-0.5332486984360056	-1.0664973968720113	0.09699150085351113	0.09699150085351113	0.9209527719956623	-0.2721084330863805	0.05726370411201682	2.	1.3333333333333333	-0.6831660049167507	-2.732664019667003	1.6888027070978402	-2.5303068680656406	0.2418776518632455
36.	3.	0.12121976836696362	-0.12121976836696362	0.6666666666666666	-0.09280230411747535	-0.06229460941719625	2.5721479865033374	1.	-0.533249154138336	-1.066498308276672	0.09703324322607133	0.09703324322607133	0.9209527142828176	-0.2721081717569624	0.05725327038442392	2.	1.3333333333333333	-0.6831659525148153	-2.732663810059261	1.688802707122098	-2.5303068313879913	0.24187764227403738
37.	3.	0.12125963892766048	-0.12125963892766048	0.6666666666666666	-0.0927923218948305	-0.06230212642500817	2.5721479691469273	1.	-0.5332495539016294	-1.0664991078032589	0.09707278108484634	0.09707278108484634	0.9209526637632975	-0.2721079424968394	0.057243387554930476	2.	1.3333333333333333	-0.6831659068248707	-2.7326636272994826	1.6888027071422993	-2.530306800843543	0.24187763379443503
38.	3.	0.12129757044233787	-0.12129757044233787	0.6666666666666666	-0.09278282613430495	-0.06230926017909666	2.57214795390598	1.	-0.5332499057683345	-1.066499811536669	0.09711028452283751	0.09711028452283751	0.9209526193872735	-0.27210774069676485	0.057234013133596925	2.	1.3333333333333333	-0.6831658668436199	-2.7326634673744796	1.6888027071592013	-2.530306775287647	0.24187762627221132
39.	3.	0.1213337010149474	-0.1213337010149474	0.6666666666666666	-0.09277378207610476	-0.062316039221651465	2.5721479404784167	1.	-0.5332502164635033	-1.0665004329270067	0.097145906578398	0.097145906578398	0.9209525802794416	-0.27210756250228035	0.057225108888657575	2.	1.3333333333333333	-0.683165831738083	-2.732663326952332	1.6888027071734057	-2.5303067538104864	0.24187761957926446
40.	3.	0.12136815594048406	-0.12136815594048406	0.6666666666666666	-0.09276515819947784	-0.06232248933256793	2.572147928611319	1.	-0.533250491635773	-1.066500983271546	0.09717978531989666	0.09717978531989666	0.9209525457066314	-0.27210740467569056	0.05721664032636433	2.	1.3333333333333333	-0.6831658008134044	-2.7326632032536176	1.6888027071853937	-2.530306735684743	0.24187761360728424
41.	3.	0.12140104915589324	-0.12140104915589324	0.6666666666666666	-0.09275692585349339	-0.062328633855394465	2.5721479180919915	1.	-0.5332507360498648	-1.0665014720997297	0.09721204563197627	0.09721204563197627	0.9209525150520248	-0.272107264485798	0.05720857624522754	2.	1.3333333333333333	-0.6831657734873343	-2.7326630939493373	1.6888027071955518	-2.530306720325812	0.2418776082642878
42.	3.	0.12143248449822193	-0.12143248449822193	0.6666666666666666	-0.09274905893727442	-0.062334493978228836	2.572147908740814	1.	-0.5332509537412027	-1.0665019074824054	0.09724280075206687	0.09724280075206687	0.9209524877945191	-0.2721071396193298	0.05720088835253371	2.	1.3333333333333333	-0.6831657492698855	-2.732662997079542	1.6888027072041922	-2.530306707261354	0.2418776034718323
43.	3.	0.12146255679922356	-0.12146255679922356	0.6666666666666666	-0.09274153362211286	-0.06234008897665915	2.57214790040549	1.	-0.5332511481407558	-1.0665022962815116	0.09727215359695454	0.09727215359695454	0.9209524634921196	-0.2721070281094168	0.05719355093322422	2.	1.3333333333333333	-0.683165727747026	-2.732662910988104	1.6888027072115688	-2.5303066961078438	0.24187759916275842
44.	3.	0.12149135284067951	-0.12149135284067951	0.6666666666666666	-0.09273432810919469	-0.062345436424596966	2.572147892956396	1.	-0.5332513221763433	-1.0665026443526866	0.09730019791212054	0.09730019791212054	0.9209524417685049	-0.27210692827755306	0.05718654056298278	2.	1.3333333333333333	-0.683165708567538	-2.732662834270152	1.6888027072178886	-2.5303066865523958	0.24187759527935376
45.	3.	0.12151895219067395	-0.12151895219067395	0.6666666666666666	-0.09272742241771544	-0.06235055237784297	2.5721478862828064	1.	-0.5332514783552299	-1.0665029567104598	0.09732701927086712	0.09732701927086712	0.9209524223021058	-0.27210683868627206	0.05717983585879776	2.	1.3333333333333333	-0.6831656914323775	-2.73266276572951	1.688802707223321	-2.5303066783385963	0.24187759177184942
46.	3.	0.12154542793776967	-0.12154542793776967	0.6666666666666666	-0.09272079819902417	-0.0623554515344102	2.572147880289807	1.	-0.5332516188317759	-1.0665032376635517	0.09735269594564142	0.09735269594564142	0.9209524048171863	-0.272106758100383	0.05717341726141255	2.	1.3333333333333333	-0.6831656760860154	-2.7326627043440617	1.6888027072280056	-2.530306671255406	0.24187758859718342
47.	3.	0.121570847337331	-0.121570847337331	0.6666666666666666	-0.09271443857313577	-0.06236014737496484	2.572147874895766	1.	-0.5332517454630854	-1.0665034909261708	0.09737729967022767	0.09737729967022767	0.9209523890765259	-0.27210668545508304	0.0571672668450086	2.	1.3333333333333333	-0.6831656623093602	-2.7326626492374406	1.688802707232058	-2.5303066651284074	0.24187758571797868
48.	3.	0.12159527238201455	-0.12159527238201455	0.6666666666666666	-0.09270832798452912	-0.06236465228620112	2.572147870030251	1.	-0.5332518598549743	-1.0665037197099485	0.09740089630842548	0.09740089630842548	0.9209523748753908	-0.272106619829615	0.05716136815022666	2.	1.3333333333333333	-0.6831656499139477	-2.7326625996557907	1.6888027072355736	-2.530306659812879	0.24187758310169458
49.	3.	0.12161876030660486	-0.12161876030660486	0.6666666666666666	-0.09270245207462509	-0.06236897766952031	2.572147865632309	1.	-0.5332519634000923	-1.0665039268001846	0.09742354644232869	0.09742354644232869	0.9209523620365476	-0.2721065604254195	0.05715570603725504	2.	1.3333333333333333	-0.6831656387371519	-2.7326625549486074	1.688802707238632	-2.530306655188283	0.24187758071991963
50.	3.	0.12164136403584215	-0.12164136403584215	0.6666666666666666	-0.09269679756873385	-0.0623731340370151	2.5721478616490328	1.	-0.5332520573096606	-1.0665041146193213	0.09744530589125958	0.09744530589125958	0.9209523504061198	-0.2721065065479463	0.05715026655622753	2.	1.3333333333333333	-0.6831656286382195	-2.732662514552878	1.6888027072413003	-2.530306651153856	0.2418775785477794
51.	3.	0.12166313258261127	-0.12166313258261127	0.6666666666666666	-0.09269135217558959	-0.06237713109645505	2.57214785803437	1.	-0.5332521426399901	-1.0665042852799802	0.09746622617070955	0.09746622617070955	0.9209523398501352	-0.2721064575914552	0.05714503683259794	2.	1.3333333333333333	-0.6831656194949771	-2.7326624779799085	1.6888027072436342	-2.53030664762507	0.24187757656343875
52.	3.	0.12168411140279334	-0.12168411140279334	0.6666666666666666	-0.09268610449786609	-0.062380977826715416	2.572147854748128	1.	-0.5332522203147175	-1.066504440629435	0.0974863548992236	0.0974863548992236	0.9209523302516368	-0.27210641302627064	0.05714000496551093	2.	1.3333333333333333	-0.6831656112010834	-2.7326624448043337	1.6888027072456806	-2.5303066445307762	0.24187757474768248
53.	3.	0.1217043427121834	-0.1217043427121834	0.6666666666666666	-0.09268104395229644	-0.06238468254487919	2.572147851755137	1.	-0.5332522911435142	-1.0665045822870285	0.09750573615998857	0.09750573615998857	0.9209523215082568	-0.27210637238805846	0.057135159937482236	2.	1.3333333333333333	-0.6831656036637308	-2.732662414654923	1.6888027072474796	-2.5303066418108937	0.24187757308356012
54.	3.	0.12172386577012136	-0.12172386577012136	0.6666666666666666	-0.09267616069821463	-0.06238825296606475	2.5721478490245424	1.	-0.5332523558378788	-1.0665047116757576	0.0975244108229	0.0975244108229	0.9209523135301728	-0.2721063352687732	0.057130491533947135	2.	1.3333333333333333	-0.6831655968017144	-2.7326623872068576	1.6888027072490646	-2.530306639414529	0.24187757155608425
55.	3.	0.1217427171338442	-0.1217427171338442	0.6666666666666666	-0.0926714455735001	-0.062391696256882435	2.5721478465292136	1.	-0.5332524150245086	-1.0665048300490172	0.09754241683205622	0.09754241683205622	0.9209523062383815	-0.27210630130899255	0.057125990271442086	2.	1.3333333333333333	-0.6831655905438054	-2.7326623621752217	1.6888027072504639	-2.5303066372984397	0.24187757015197395
56.	3.	0.12176093088702539	-0.12176093088702539	0.6666666666666666	-0.09266689003704491	-0.0623950190832973	2.572147844245237	1.	-0.5332524692566579	-1.0665049385133158	0.09755978946293292	0.09755978946293292	0.9209522995632338	-0.2721062701914067	0.05712164733335787	2.	1.3333333333333333	-0.6831655848273772	-2.732662339309509	1.6888027072517025	-2.530306635425781	0.24187756885943515
57.	3.	0.12177853884550627	-0.12177853884550627	0.6666666666666666	-0.09266248611698114	-0.062398227653568894	2.5721478421514874	1.	-0.5332525190238122	-1.0665050380476244	0.09757656155290373	0.09757656155290373	0.9209522934431903	-0.2721062416352721	0.05711745451234934	2.	1.3333333333333333	-0.6831655795972386	-2.7326623183889542	1.688802707252801	-2.5303066337650657	0.2418775676679726
58.	3.	0.12179557074283145	-0.12179557074283145	0.6666666666666666	-0.0926582263640061	-0.062401327756848556	2.572147840229263	1.	-0.5332525647599519	-1.0665051295199037	0.09759276370827426	0.09759276370827426	0.92095228782376	-0.2721062153916736	0.05711340415861089	2.	1.3333333333333333	-0.6831655748046436	-2.7326622992185743	1.688802707253777	-2.530306632289318	0.2418775665682285
59.	3.	0.1218120543978634	-0.1218120543978634	0.6666666666666666	-0.09265410380922899	-0.06240432479793786	2.5721478384619725	1.	-0.5332526068506306	-1.0665052137012612	0.0976084244905747	0.0976084244905747	0.920952282656592	-0.2721061912394666	0.05710948913333243	2.	1.3333333333333333	-0.6831655704064464	-2.7326622816257857	1.6888027072546459	-2.530306630975363	0.241877565551843
60.	3.	0.12182801586646369	-0.12182801586646369	0.6666666666666666	-0.09265011192603552	-0.06240722382864612	2.572147836834868	1.	-0.5332526456390545	-1.066505291278109	0.09762357058449499	0.09762357058449499	0.9209522778986977	-0.2721061689817913	0.0571057027667406	2.	1.3333333333333333	-0.6831655663643786	-2.7326622654575146	1.688802707255421	-2.5303066298032424	0.2418775646113342
61.	3.	0.12184347957898022	-0.12184347957898022	0.6666666666666666	-0.09264624459553067	-0.062410029576128845	2.5721478353348126	1.	-0.5332526814313154	-1.0665053628626309	0.09763822694953854	0.09763822694953854	0.9209522735117814	-0.2721061484430724	0.05710203882020681	2.	1.3333333333333333	-0.6831655626444298	-2.7326622505777194	1.688802707256114	-2.5303066287557243	0.24187756373999392
62.	3.	0.12185846846506593	-0.12185846846506593	0.6666666666666666	-0.09264249607517351	-0.062412746468540586	2.5721478339500847	1.	-0.5332527145009083	-1.0665054290018166	0.09765241695720683	0.09765241695720683	0.9209522694616641	-0.27210612946642904	0.057098491451969664	2.	1.3333333333333333	-0.6831655592163154	-2.7326622368652616	1.6888027072567342	-2.530306627817898	0.24187756293179732
63.	3.	0.12187300406717039	-0.12187300406717039	0.6666666666666666	-0.09263886097026519	-0.06241537865829458	2.5721478326702054	1.	-0.5332527450926384	-1.0665054901852768	0.0976661625152999	0.0976661625152999	0.920952265717785	-0.27210611191143375	0.05709505518607586	2.	1.3333333333333333	-0.6831655560530174	-2.7326622242120697	1.6888027072572904	-2.53030662697683	0.24187756218132433
64.	3.	0.12188710664388544	-0.12188710664388544	0.6666666666666666	-0.09263533420799161	-0.06241793004318535	2.572147831485789	1.	-0.533252773426011	-1.066505546852022	0.09767948418072253	0.09767948418072253	0.9209522622527706	-0.2721060956521699	0.057091724884192556	2.	1.3333333333333333	-0.6831655531303888	-2.7326622125215554	1.6888027072577902	-2.5303066262212774	0.24187756148369097
65.	3.	0.12190079526418747	-0.12190079526418747	0.6666666666666666	-0.0926319110137575	-0.06242040428559992	2.572147830388417	1.	-0.5332527996981749	-1.0665055993963497	0.09769240126201731	0.09769240126201731	0.9209522590420601	-0.2721060805755427	0.05708849571998615	2.	1.3333333333333333	-0.6831655504268103	-2.732662201707241	1.6888027072582399	-2.530306625541446	0.24187756083448955
66.	3.	0.12191408789349832	-0.12191408789349832	0.6666666666666666	-0.0926285868895794	-0.06242280483001627	2.572147829370523	1.	-0.5332528240864881	-1.0665056481729762	0.09770493191269955	0.09770493191269955	0.9209522560635803	-0.27210606657980857	0.057085363155799096	2.	1.3333333333333333	-0.6831655479228921	-2.7326621916915683	1.688802707258645	-2.5303066249287856	0.24187756022973617
67.	3.	0.1219270014723817	-0.1219270014723817	0.6666666666666666	-0.092625357594331	-0.06242513491896453	2.5721478284252983	1.	-0.5332528467507566	-1.0665056935015131	0.09771709321634255	0.09771709321634255	0.920952253297461	-0.2721060535732914	0.05708232292138773	2.	1.3333333333333333	-0.6831655456012161	-2.7326621824048645	1.6888027072590106	-2.5303066243758168	0.24187755966582464
68.	3.	0.12193955198859964	-0.12193955198859964	0.6666666666666666	-0.09262221912565874	-0.06242739760760613	2.572147827546605	1.	-0.5332528678351905	-1.066505735670381	0.09772890126425131	0.09772890126425131	0.9209522507257879	-0.27210604147325995	0.05707937099451184	2.	1.3333333333333333	-0.6831655434461098	-2.732662173784439	1.6888027072593412	-2.530306623875985	0.24187755913948603
69.	3.	0.12195175454317395	-0.12195175454317395	0.6666666666666666	-0.09261916770340449	-0.062429595777068456	2.572147826728901	1.	-0.533252887470121	-1.066505774940242	0.09774037122646732	0.09774037122646732	0.9209522483323855	-0.2721060302049444	0.05707650358319054	2.	1.3333333333333333	-0.6831655414434494	-2.7326621657737977	1.6888027072596405	-2.530306623423533	0.24187755864775312
70.	3.	0.12196362341102629	-0.12196362341102629	0.6666666666666666	-0.09261619975439112	-0.062431732146657204	2.572147825967176	1.	-0.5332529057735055	-1.066505811547011	0.0977515174167626	0.0977515174167626	0.9209522461026266	-0.2721060197006723	0.057073717109459875	2.	1.3333333333333333	-0.6831655395804875	-2.73266215832195	1.6888027072599119	-2.5303066230133973	0.2418775581879288
71.	3.	0.12197517209670898	-0.12197517209670898	0.6666666666666666	-0.09261331189844185	-0.06243380928505502	2.5721478252568932	1.	-0.533252922852252	-1.066505845704504	0.09776235335220858	0.09776235335220858	0.9209522440232654	-0.272106009899109	0.05707100819448601	2.	1.3333333333333333	-0.683165537845702	-2.732662151382808	1.688802707260158	-2.5303066226411146	0.2418775577575584
72.	3.	0.1219864133856842	-0.1219864133856842	0.6666666666666666	-0.09261050093551812	-0.06243582962060321	2.5721478245939386	1.	-0.5332529388033873	-1.0665058776067746	0.09777289180784077	0.09777289180784077	0.9209522420822902	-0.27210600074458846	0.05706837364490387	2.	1.3333333333333333	-0.6831655362286636	-2.7326621449146544	1.6888027072603817	-2.530306622302744	0.24187755735440497
73.	3.	0.12199735939156071	-0.12199735939156071	0.6666666666666666	-0.0926077638338729	-0.06243779545075301	2.5721478239745785	1.	-0.533252953715086	-1.066505907430172	0.09778314486688379	0.09778314486688379	0.9209522402687941	-0.27210599218652204	0.05706581044026506	2.	1.3333333333333333	-0.6831655347199188	-2.7326621388796752	1.6888027072605853	-2.5303066219948005	0.2418775569764275
74.	3.	0.12200802159965538	-0.12200802159965538	0.6666666666666666	-0.09260509771912717	-0.062439708950763374	2.5721478233954165	1.	-0.5332529676675825	-1.066505935335165	0.09779312396695186	0.09779312396695186	0.9209522385728599	-0.27210598417887627	0.05706331572149149	2.	1.3333333333333333	-0.6831655333108874	-2.7326621332435495	1.688802707260771	-2.530306621714197	0.24187755662176155
75.	3.	0.12201841090720841	-0.12201841090720841	0.6666666666666666	-0.09260249986418662	-0.062441572181714734	2.572147822853362	1.	-0.5332529807339773	-1.0665059614679546	0.09780283994259593	0.09780283994259593	0.9209522369854592	-0.2721059766797098	0.05706088678024183	2.	1.3333333333333333	-0.683165531993771	-2.732662127975084	1.6888027072609404	-2.530306621458194	0.24187755628870192
76.	3.	0.12202853766054894	-0.12202853766054894	0.6666666666666666	-0.09259996767992412	-0.0624433870979003	2.572147822345599	1.	-0.5332529929809532	-1.0665059859619064	0.09781230306453009	0.09781230306453009	0.9209522354983621	-0.2721059696507632	0.05705852104910789	2.	1.3333333333333333	-0.683165530761473	-2.732662123045892	1.688802707261095	-2.5303066212243577	0.24187755597568728
77.	3.	0.12203841168947688	-0.12203841168947688	0.6666666666666666	-0.09259749870656094	-0.062445155553650905	2.5721478218695553	1.	-0.5332530044694109	-1.0665060089388219	0.09782152307583582	0.09782152307583582	0.920952234104058	-0.2721059630570939	0.05705621609256614	2.	1.3333333333333333	-0.683165529607528	-2.732662118430112	1.6888027072612364	-2.530306621010521	0.2418775556812865
78.	3.	0.12204804233910169	-0.12204804233910169	0.6666666666666666	-0.09259509060568623	-0.06244687930964311	2.5721478214228832	1.	-0.5332530152550351	-1.0665060305100702	0.09783050922541207	0.09783050922541207	0.920952232795684	-0.2721059568667515	0.05705396959861746	2.	1.3333333333333333	-0.6831655285260372	-2.7326621141041487	1.6888027072613658	-2.530306620814753	0.24187755540418635
79.	3.	0.12205743849935463	-0.12205743849935463	0.6666666666666666	-0.0925927411528605	-0.06244856003873583	2.5721478210034343	1.	-0.5332530253887989	-1.0665060507775979	0.09783927029891276	0.09783927029891276	0.9209522315669623	-0.2721059510504888	0.05705177937105484	2.	1.3333333333333333	-0.6831655275116134	-2.7326621100464537	1.6888027072614846	-2.5303066206353293	0.2418775551431805
80.	3.	0.12206660863237052	-0.12206660863237052	0.6666666666666666	-0.09259044823075352	-0.06245019933137595	2.572147820609241	1.	-0.533253034917414	-1.066506069834828	0.09784781464738895	0.09784781464738895	0.9209522304121439	-0.27210594558150336	0.0570496433223047	2.	1.3333333333333333	-0.6831655265593307	-2.732662106237323	1.6888027072615934	-2.530306620470709	0.24187755489715965
81.	3.	0.1220755607979163	-0.1220755607979163	0.6666666666666666	-0.09258820982277235	-0.06245179870060966	2.5721478202385013	1.	-0.5332530438837331	-1.0665060877674661	0.09785615021383205	0.09785615021383205	0.9209522293259579	-0.27210594043520664	0.057047559466792686	2.	1.3333333333333333	-0.6831655256646799	-2.7326621026587197	1.6888027072616933	-2.5303066203195126	0.24187755466510283
82.	3.	0.12208430267702704	-0.12208430267702704	0.6666666666666666	-0.09258602400713907	-0.06245335958673264	2.57214781988956	1.	-0.5332530523271094	-1.0665061046542188	0.09786428455779525	0.09786428455779525	0.920952228303567	-0.2721059355890175	0.05704552591478979	2.	1.3333333333333333	-0.6831655248235285	-2.732662099294114	1.6888027072617853	-2.5303066201805033	0.2418775544460693
83.	3.	0.12209284159399506	-0.12209284159399506	0.6666666666666666	-0.0925838889513814	-0.06245488336160903	2.572147819560896	1.	-0.5332530602837207	-1.0665061205674413	0.09787222487825364	0.09787222487825364	0.9209522273405273	-0.2721059310221772	0.05704354086669867	2.	1.3333333333333333	-0.6831655240320856	-2.7326620961283425	1.68880270726187	-2.530306620052572	0.24187755423919147
84.	3.	0.12210118453684465	-0.12210118453684465	0.6666666666666666	-0.09258180290720344	-0.062456371332686514	2.5721478192511125	1.	-0.5332530677868574	-1.0665061355737149	0.09787997803484823	0.09787997803484823	0.9209522264327513	-0.27210592671558315	0.05704160260774375	2.	1.3333333333333333	-0.6831655232868697	-2.732662093147479	1.688802707261948	-2.53030661993472	0.24187755404366848
85.	3.	0.12210933817641248	-0.12210933817641248	0.6666666666666666	-0.0925797642057058	-0.06245782474673201	2.572147818958922	1.	-0.5332530748671843	-1.0665061497343686	0.09788755056764557	0.09788755056764557	0.9209522255764767	-0.27210592265163935	0.05703970950303243	2.	1.3333333333333333	-0.6831655225846803	-2.7326620903387213	1.6888027072620198	-2.5303066198260504	0.24187755385876045
86.	3.	0.1221173088841434	-0.1221173088841434	0.6666666666666666	-0.09257777125292792	-0.06245924479331048	2.5721478186831397	1.	-0.5332530815529734	-1.0665061631059467	0.09789494871553268	0.09789494871553268	0.9209522247682365	-0.2721059188141225	0.0570378599929573	2.	1.3333333333333333	-0.6831655219225724	-2.7326620876902896	1.6888027072620861	-2.530306619725754	0.24187755368378308
87.	3.	0.12212510274870136	-0.12212510274870136	0.6666666666666666	-0.09257582252568751	-0.06246063260802718	2.5721478184226716	1.	-0.5332530878703157	-1.0665061757406313	0.09790217843335587	0.09790217843335587	0.920952224004833	-0.27210591518806077	0.0570360525889123	2.	1.3333333333333333	-0.6831655212978334	-2.7326620851913335	1.6888027072621474	-2.530306619633103	0.24187755351810306
88.	3.	0.12213272559148644	-0.12213272559148644	0.6666666666666666	-0.09257391656769418	-0.06246198927555196	2.5721478181765085	1.	-0.5332530938433111	-1.0665061876866222	0.0979092454079024	0.0979092454079024	0.9209522232833142	-0.27210591175962473	0.05703428586929801	2.	1.3333333333333333	-0.683165520707962	-2.732662082831848	1.688802707262204	-2.530306619547437	0.2418775533611337
89.	3.	0.12214018298114124	-0.12214018298114124	0.6666666666666666	-0.09257205198591635	-0.06246331583244243	2.5721478179437183	1.	-0.5332530994942405	-1.066506198988481	0.09791615507281533	0.09791615507281533	0.9209522226009523	-0.27210590851602867	0.05703255847579374	2.	1.3333333333333333	-0.6831655201506505	-2.732662080602602	1.6888027072622565	-2.530306619468161	0.24187755321233106
90.	3.	0.12214748024712245	-0.12214748024712245	0.6666666666666666	-0.09257022744718266	-0.06246461326978151	2.572147817723438	1.	-0.5332531048437203	-1.0665062096874407	0.09792291262252333	0.09792291262252333	0.9209522219552245	-0.2721059054454418	0.057030869109875634	2.	1.3333333333333333	-0.6831655196237668	-2.7326620784950673	1.688802707262305	-2.5303066193947368	0.2418775530711905
91.	3.	0.12215462249240727	-0.12215462249240727	0.6666666666666666	-0.09256844167499995	-0.062465882535643356	2.5721478175148698	1.	-0.5332531099108442	-1.0665062198216884	0.09792952302526085	0.09792952302526085	0.9209522213437958	-0.27210590253690725	0.057029216529562214	2.	1.3333333333333333	-0.6831655191253403	-2.732662076501361	1.6888027072623502	-2.5303066193266748	0.2418775529372433
92.	3.	0.12216161460539827	-0.12216161460539827	0.6666666666666666	-0.09256669344657233	-0.06246712453740062	2.5721478173172736	1.	-0.5332531147133089	-1.0665062294266179	0.09793599103524714	0.09793599103524714	0.9209522207645028	-0.2721058997802694	0.05702759954637016	2.	1.3333333333333333	-0.6831655186535472	-2.732662074614189	1.688802707262392	-2.530306619263533	0.24187755281005394
93.	3.	0.12216846127108509	-0.12216846127108509	0.6666666666666666	-0.09256498159000637	-0.0624683401438848	2.572147817129965	1.	-0.533253119267531	-1.066506238535062	0.09794232120408658	0.09794232120408658	0.9209522202153398	-0.2721058971661074	0.057026017022464674	2.	1.3333333333333333	-0.6831655182066989	-2.7326620728267956	1.6888027072624305	-2.530306619204908	0.24187755268921735
94.	3.	0.12217516698151656	-0.12217516698151656	0.6666666666666666	-0.09256330498168917	-0.062469530187410444	2.5721478169523073	1.	-0.5332531235887511	-1.0665062471775022	0.09794851789144823	0.09794851789144823	0.9209522196944456	-0.2721058946856751	0.05702446786799004	2.	1.3333333333333333	-0.6831655177832302	-2.732662071132921	1.6888027072624667	-2.5303066191504353	0.24187755257435645
95.	3.	0.12218173604563244	-0.12218173604563244	0.6666666666666666	-0.09256166254382678	-0.06247069546567319	2.5721478167837097	1.	-0.5332531276911293	-1.0665062553822586	0.09795458527507685	0.09795458527507685	0.9209522192000917	-0.2721058923308465	0.057022951038567235	2.	1.3333333333333333	-0.6831655173816892	-2.7326620695267567	1.6888027072625	-2.5303066190997816	0.24187755246512013
96.	3.	0.12218817259849994	-0.12218817259849994	0.6666666666666666	-0.09256005324213173	-0.0624718367435306	2.572147816623624	1.	-0.5332531315878315	-1.066506263175663	0.09796052736018378	0.09796052736018378	0.9209522187306719	-0.27210589009406566	0.05702146553294657	2.	1.3333333333333333	-0.6831655170007279	-2.7326620680029117	1.6888027072625313	-2.530306619052644	0.24187755236118103
97.	3.	0.12219448060999683	-0.12219448060999683	0.6666666666666666	-0.09255847608364941	-0.062472954754674306	2.572147816471539	1.	-0.5332531352911091	-1.0665062705822181	0.09796634798826226	0.09796634798826226	0.9209522182846918	-0.2721058879683019	0.05702001039080418	2.	1.3333333333333333	-0.6831655166390943	-2.7326620665563772	1.6888027072625604	-2.530306619008747	0.24187755226223384
98.	3.	0.1222006638929791	-0.1222006638929791	0.6666666666666666	-0.09255693011471323	-0.06247405020320093	2.5721478163269795	1.	-0.5332531388123701	-1.0665062776247403	0.09797205084536757	0.09797205084536757	0.920952217860761	-0.2721058859470081	0.05701858469067228	2.	1.3333333333333333	-0.683165516295624	-2.732662065182496	1.6888027072625873	-2.5303066189678374	0.24187755216799361
99.	3.	0.12220672611096899	-0.12220672611096899	0.6666666666666666	-0.09255541441902031	-0.06247512376508902	2.5721478161895037	1.	-0.5332531421622456	-1.0665062843244912	0.0979776394698998	0.0979776394698998	0.920952217457584	-0.2721058840240833	0.057017187547993745	2.	1.3333333333333333	-0.6831655159692339	-2.7326620638769357	1.6888027072626126	-2.5303066189296857	0.24187755207819417
100.	3.	0.12221267078539544	-0.12221267078539544	0.6666666666666666	-0.09255392811581893	-0.06247617608958846	2.5721478160586986	1.	-0.5332531453506488	-1.0665062907012977	0.09798311725992366	0.09798311725992366	0.9209522170739535	-0.2721058821938382	0.057015818113292385	2.	1.3333333333333333	-0.6831655156589153	-2.732662062635661	1.6888027072626361	-2.5303066188940813	0.24187755199258676
125.	3.	0.12233113531959147	-0.12233113531959147	0.6666666666666666	-0.09252430999508211	-0.062497059612661436	2.5721478141626286	1.	-0.5332531917125529	-1.0665063834251058	0.09809176883789451	0.09809176883789451	0.9209522115107615	-0.27210585557928063	0.05698865540480397	2.	1.3333333333333333	-0.6831655111923773	-2.7326620447695094	1.6888027072629197	-2.5303066184655534	0.24187755072912612
158.	3.	0.12243122930879156	-0.12243122930879156	0.6666666666666666	-0.09249928561239443	-0.0625145754922767	2.5721478133512514	1.	-0.533253211674118	-1.066506423348236	0.09818282067556654	0.09818282067556654	0.920952209128181	-0.2721058441189939	0.05696589252531649	2.	1.3333333333333333	-0.6831655093080623	-2.732662037232249	1.6888027072629979	-2.530306618347199	0.2418775501690014
200.	3.	0.12251159259765501	-0.12251159259765501	0.6666666666666666	-0.09247919442356686	-0.06252855294843729	2.5721478130285074	1.	-0.5332532196545208	-1.0665064393090415	0.09825543035431357	0.09825543035431357	0.9209522081798178	-0.272105839536933	0.05694774013753413	2.	1.3333333333333333	-0.6831655085675824	-2.7326620342703296	1.6888027072630176	-2.5303066183173777	0.24187754993959823
251.	3.	0.12257347020438839	-0.12257347020438839	0.6666666666666666	-0.09246372487548915	-0.06253926321010135	2.572147812904476	1.	-0.5332532227336403	-1.0665064454672806	0.09831104002919648	0.09831104002919648	0.9209522078151658	-0.272105837768901	0.05693383773110785	2.	1.3333333333333333	-0.6831655082857926	-2.7326620331431704	1.6888027072630225	-2.530306618310113	0.24187754984939114
316.	3.	0.12262367133285713	-0.12262367133285713	0.6666666666666666	-0.09245117453122102	-0.06254791915303225	2.572147812853694	1.	-0.5332532239982315	-1.066506447996463	0.09835596652119176	0.09835596652119176	0.9209522076658058	-0.27210583704273633	0.05692260611315344	2.	1.3333333333333333	-0.6831655081713167	-2.732662032685267	1.6888027072630236	-2.530306618308213	0.24187754981179313
398.	3.	0.12266379599452183	-0.12266379599452183	0.6666666666666666	-0.09244114333999903	-0.06255481622356544	2.5721478128333413	1.	-0.5332532245063328	-1.0665064490126657	0.09839175369023141	0.09839175369023141	0.9209522076059238	-0.2721058367509584	0.056913659322918746	2.	1.3333333333333333	-0.6831655081257271	-2.7326620325029083	1.688802707263024	-2.53030661830773	0.24187754979650739
501.	3.	0.12269570273973707	-0.12269570273973707	0.6666666666666666	-0.09243316664305082	-0.06256028710976784	2.572147812825228	1.	-0.5332532247092746	-1.0665064494185492	0.0984201344292979	0.0984201344292979	0.9209522075820473	-0.2721058366344151	0.056906564138960516	2.	1.3333333333333333	-0.6831655081076469	-2.7326620324305875	1.688802707263024	-2.5303066183076077	0.24187754979034484
630.	3.	0.12272102171825766	-0.12272102171825766	0.6666666666666666	-0.09242683689403544	-0.06256461984985312	2.572147812821994	1.	-0.5332532247902974	-1.0665064495805947	0.09844260706549506	0.09844260706549506	0.9209522075725278	-0.27210583658788506	0.05690094598023381	2.	1.3333333333333333	-0.6831655081004692	-2.7326620324018767	1.688802707263024	-2.5303066183075766	0.24187754978786635


==> anc/cDNMR_coeffs_J/coeffs_cDNMR_to100.dat <==
0.	3.	0.1111111111111111	-0.1111111111111111	0.6666666666666666	-0.05555555555555555	-0.03888888888888889	2.25	1.	0.	0.	0.05	0.05	0.6	0.	0.05	1.6666666666666667	1.3333333333333333	0.	0.	1.4285714285714286	0.	0.
1.	3.	0.11423852867838438	-0.11423852867838438	0.6666666666666666	-0.10077005798998584	-0.06084656084656084	2.5897008171543563	1.	-0.43441311542550504	-0.8688262308510101	0.07110928972738921	0.07110928972738921	0.9655868845744949	-0.32580983656912876	0.06593770501994273	2.	1.3333333333333333	-0.688553202707989	-2.754212810831956	1.7402597402597402	-3.272727272727273	0.3442766013539945
2.	3.	0.11226284068748787	-0.11226284068748787	0.6666666666666666	-0.0963413526973963	-0.059494054381579946	2.5752688691887706	1.	-0.5025938832082499	-1.0051877664164999	0.07992932636364616	0.07992932636364616	0.9291331244833683	-0.28928368859079506	0.06134826772670256	2.	1.3333333333333333	-0.6873156885495068	-2.749262754198027	1.688715953307393	-2.6614785992217898	0.25360917403253586
3.	3.	0.11318595798414416	-0.11318595798414416	0.6666666666666666	-0.09527629151188369	-0.06016006316393913	2.573144135257952	1.	-0.5206792429914892	-1.0413584859829783	0.08452440234436442	0.08452440234436442	0.9236344405943744	-0.27921485556284914	0.06031505879561602	2.	1.3333333333333333	-0.6851976832806378	-2.740790733122551	1.6887796887796889	-2.5651105651105652	0.24436113849134936
4.	3.	0.11428279274410279	-0.11428279274410279	0.6666666666666666	-0.09474910197146837	-0.06059458943872707	2.5725664085244904	1.	-0.5271530138391763	-1.0543060276783527	0.08731999222429843	0.08731999222429843	0.9220989653398164	-0.27556940230726923	0.05965186450623465	2.	1.3333333333333333	-0.6841913524725195	-2.736765409890078	1.6887948769957404	-2.542145982440381	0.24260336125694923
5.	3.	0.11523387683703173	-0.11523387683703173	0.6666666666666666	-0.09441085189242074	-0.06089895031278523	2.5723549255139915	1.	-0.5299381496142073	-1.0598762992284145	0.08919338261883353	0.08919338261883353	0.921526431802472	-0.2739926765959052	0.05919772616146162	2.	1.3333333333333333	-0.683721081925385	-2.73488432770154	1.6887995543832106	-2.5350737725854393	0.24214036799390135
6.	3.	0.11602089549900728	-0.11602089549900728	0.6666666666666666	-0.09416712664289713	-0.06112351930045965	2.572262181443484	1.	-0.5312974336998628	-1.0625948673997256	0.09053399350816094	0.09053399350816094	0.9212720515761239	-0.2732207856509655	0.058869182826003404	2.	1.3333333333333333	-0.6834870307733777	-2.7339481230935108	1.6888012725841814	-2.5324758527175892	0.2419891246855612
7.	3.	0.11667077049363749	-0.11667077049363749	0.6666666666666666	-0.0939801191329604	-0.06129581870433399	2.5722161809844417	1.	-0.5320250935167226	-1.0640501870334451	0.09153985931785152	0.09153985931785152	0.9211446574641959	-0.27280674613771283	0.05862114111157212	2.	1.3333333333333333	-0.6833624198258316	-2.7334496793033263	1.6888019908528475	-2.5313898304943563	0.24193126444541252
8.	3.	0.11721219233552595	-0.11721219233552595	0.6666666666666666	-0.09383085599089695	-0.06143208151220833	2.572191217947037	1.	-0.5324432549743247	-1.0648865099486493	0.09232199329819249	0.09232199329819249	0.921075011734196	-0.27256847811954354	0.05842752991433011	2.	1.3333333333333333	-0.6832919669032617	-2.7331678676130466	1.688802322396472	-2.5308885365342766	0.24190621386789704
9.	3.	0.11766844918676896	-0.11766844918676896	0.6666666666666666	-0.09370840031488059	-0.061542478027300306	2.5721767054419216	1.	-0.5326974547613538	-1.0653949095227075	0.09294733906842535	0.09294733906842535	0.9210342856734517	-0.27242348516571013	0.058272341423666905	2.	1.3333333333333333	-0.6832500257622681	-2.7330001030490725	1.6888024879345582	-2.5306382429481076	0.24189421322299753
10.	3.	0.11805735630152127	-0.11805735630152127	0.6666666666666666	-0.09360585210575373	-0.06163369534557211	2.572167795259413	1.	-0.5328592109413421	-1.0657184218826843	0.09345861847471934	0.09345861847471934	0.921009163096564	-0.2723311475168105	0.05814524195348075	2.	1.3333333333333333	-0.6832239346120469	-2.7328957384481876	1.6888025760342242	-2.530505036252879	0.2418879534924991
11.	3.	0.11839239577724865	-0.11839239577724865	0.6666666666666666	-0.09351857788668501	-0.06171030671234983	2.572162076464523	1.	-0.532966121800137	-1.065932243600274	0.09388435737808122	0.09388435737808122	0.920992975942972	-0.2722700794256993	0.05803927805673866	2.	1.3333333333333333	-0.6832070801661954	-2.7328283206647814	1.6888026254701345	-2.530430289156647	0.24188444194590694
12.	3.	0.11868381971666461	-0.11868381971666461	0.6666666666666666	-0.0934433212220028	-0.06177554343091696	2.5721582682379616	1.	-0.5330390812115896	-1.0660781624231792	0.09424431991883021	0.09424431991883021	0.9209821614986162	-0.27222838318089543	0.05794960579106031	2.	1.3333333333333333	-0.6831958328249245	-2.732783331299698	1.688802654476993	-2.530386430786578	0.24188234477120574
13.	3.	0.11893950486499678	-0.11893950486499678	0.6666666666666666	-0.0933777124500728	-0.061831752225757076	2.5721556521784548	1.	-0.5330902526916724	-1.0661805053833449	0.09455262743069531	0.09455262743069531	0.9209747119072343	-0.27219912627272497	0.0578727504988474	2.	1.3333333333333333	-0.6831881122737655	-2.732752449095062	1.6888026721592853	-2.530359695160606	0.24188102285059784
14.	3.	0.11916557630128613	-0.11916557630128613	0.6666666666666666	-0.0933199789741988	-0.06188067783731869	2.572153806597998	1.	-0.5331270029587336	-1.0662540059174672	0.0948196352849862	0.0948196352849862	0.9209694438163851	-0.2721781070539215	0.05780615663974012	2.	1.3333333333333333	-0.6831826799994708	-2.732730719997883	1.688802683300181	-2.5303428501262655	0.2418801500217996
15.	3.	0.11936685564244627	-0.11936685564244627	0.6666666666666666	-0.09326876460693345	-0.06192364397922798	2.572152474213549	1.	-0.533153948237491	-1.066307896474982	0.09505310822025213	0.09505310822025213	0.9209656327191823	-0.27216269105826174	0.05774790368093502	2.	1.3333333333333333	-0.6831787735762005	-2.732715094304802	1.688802690525152	-2.5303319259701325	0.24187955032914832
16.	3.	0.1195471834563318	-0.1195471834563318	0.6666666666666666	-0.09322301200629009	-0.061961672833425505	2.5721514927303755	1.	-0.5331740683374223	-1.0663481366748446	0.09525898182995243	0.09525898182995243	0.9209628202157917	-0.27215117685935447	0.057696520937259584	2.	1.3333333333333333	-0.6831759095569064	-2.7327036382276257	1.6888026953313477	-2.5303246590023623	0.24187912404588452
17.	3.	0.11970965299272875	-0.11970965299272875	0.6666666666666666	-0.0931818834700885	-0.061995566100657505	2.572150756756633	1.	-0.5331893375927574	-1.0663786751855149	0.09544187063381966	0.09544187063381966	0.9209607078415636	-0.27214243665696075	0.05765086346686608	2.	1.3333333333333333	-0.6831737732109047	-2.7326950928436187	1.688802698601603	-2.53031971437623	0.24187881210040826
18.	3.	0.1198567814226859	-0.1198567814226859	0.6666666666666666	-0.09314470601465366	-0.062025961283394306	2.572150196082397	1.	-0.5332010947386103	-1.0664021894772207	0.09560541586981562	0.09560541586981562	0.9209590963017262	-0.2721357054404839	0.05761002681239442	2.	1.3333333333333333	-0.6831721547583909	-2.7326886190335635	1.6888027008721962	-2.53031628123926	0.24187857809200178
19.	3.	0.11999063675207404	-0.11999063675207404	0.6666666666666666	-0.09311093235405969	-0.062053371592138716	2.572149762864322	1.	-0.5332102664589837	-1.0664205329179675	0.09575252900324352	0.09575252900324352	0.920957849508757	-0.27213045349146947	0.05757328713487033	2.	1.3333333333333333	-0.6831709113783448	-2.7326836455133794	1.688802702477636	-2.530313853814245	0.24187839878108577
20.	3.	0.12011293298875184	-0.12011293298875184	0.6666666666666666	-0.09308011259086246	-0.06207821477047701	2.5721494238346336	1.	-0.5332175062143761	-1.0664350124287523	0.09588556566948012	0.09588556566948012	0.9209568726589472	-0.2721263071672241	0.057540058350768156	2.	1.3333333333333333	-0.6831699439561962	-2.732679775824785	1.6888027036315996	-2.530312109021516	0.24187825885208553
21.	3.	0.12022510232214198	-0.12022510232214198	0.6666666666666666	-0.09305187330086293	-0.0621008342656969	2.572149155436603	1.	-0.5332232825795721	-1.0664465651591442	0.09600645216655343	0.09600645216655343	0.9209560985102436	-0.27212299847333393	0.05750986090223408	2.	1.3333333333333333	-0.6831691825025968	-2.7326767300103874	1.6888027044735434	-2.5303108360023994	0.2418781479206766
22.	3.	0.1203283504678969	-0.1203283504678969	0.6666666666666666	-0.09302590183120765	-0.0621215150130824	2.57214894071376	1.	-0.5332279367004971	-1.0664558734009941	0.09611677893224475	0.09611677893224475	0.9209554785877605	-0.27212033225245125	0.05748229864200975	2.	1.3333333333333333	-0.6831685768056123	-2.732674307222449	1.688802705096277	-2.5303098944292297	0.24187805876487564
23.	3.	0.12042369954452124	-0.12042369954452124	0.6666666666666666	-0.09300193434334945	-0.06214049536583001	2.572148767277255	1.	-0.5332317204156497	-1.0664634408312994	0.09621787063385796	0.09621787063385796	0.9209549774258338	-0.27211816440763903	0.05745704147867176	2.	1.3333333333333333	-0.6831680903160897	-2.732672361264359	1.6888027055626735	-2.5303091892374714	0.24187798624669848
24.	3.	0.12051202161525255	-0.12051202161525255	0.6666666666666666	-0.09297974659082224	-0.06215797622448338	2.57214862595149	1.	-0.5332348220108408	-1.0664696440216817	0.0963108394199672	0.0963108394199672	0.9209545687244849	-0.2721163871858398	0.05743381217639276	2.	1.3333333333333333	-0.6831676960735165	-2.732670784294066	1.688802705916026	-2.5303086549686573	0.24187792663591368
25.	3.	0.12059406516810109	-0.12059406516810109	0.6666666666666666	-0.09295914672393708	-0.062174128103130846	2.5721485098554844	1.	-0.5332373839094597	-1.0664747678189195	0.09639662586911359	0.09639662586911359	0.9209542327381325	-0.27211491906683044	0.05741237619481412	2.	1.3333333333333333	-0.6831673739450892	-2.732669495780357	1.6888027061865936	-2.530308245870436	0.2418778771747988
26.	3.	0.12067047620055318	-0.12067047620055318	0.6666666666666666	-0.09293996961687895	-0.06218909665603736	2.572148413769556	1.	-0.5332395150095618	-1.0664790300191236	0.09647603082694052	0.09647603082694052	0.9209539544726163	-0.2721136977101755	0.05739253378326599	2.	1.3333333333333333	-0.683167108725286	-2.732668434901144	1.6888027063958204	-2.530307929519553	0.24187783579125774
27.	3.	0.12074181514351538	-0.12074181514351538	0.6666666666666666	-0.09292207235215816	-0.06220300704192931	2.572148333692128	1.	-0.5332412994090387	-1.0664825988180775	0.0965497404113463	0.0965497404113463	0.9209537224217221	-0.2721126749660277	0.05737411376717224	2.	1.3333333333333333	-0.6831668888087403	-2.7326675552349613	1.6888027065590985	-2.5303076826432656	0.24187780090555125
28.	3.	0.12080857054818411	-0.12080857054818411	0.6666666666666666	-0.09290533059465059	-0.062215967401185915	2.572148266525278	1.	-0.5332428026567563	-1.0664856053135126	0.09661834583622293	0.09661834583622293	0.9209535276695807	-0.27211181329992423	0.05735696861902519	2.	1.3333333333333333	-0.6831667052509961	-2.7326668210039844	1.6888027066876075	-2.5303074883376637	0.24187777129746113
29.	3.	0.12087117023345995	-0.12087117023345995	0.6666666666666666	-0.09288963565635201	-0.06222807164919723	2.5721482098487685	1.	-0.5332440762852823	-1.0664881525705645	0.09668235926401247	0.09668235926401247	0.9209533632448726	-0.27211108319992827	0.057340970514695305	2.	1.3333333333333333	-0.6831665510954621	-2.7326662043818484	1.688802706789558	-2.5303073341885676	0.2418777460132993
30.	3.	0.1209299904255188	-0.1209299904255188	0.6666666666666666	-0.09287489210244433	-0.06223940173765369	2.5721481617557282	1.	-0.5332451611345	-1.066490322269	0.09674222658481503	0.09674222658481503	0.9209532236507119	-0.27211046127510935	0.057326008152872	2.	1.3333333333333333	-0.6831664208855058	-2.7326656835420233	1.6888027068710418	-2.53030721098472	0.24187772429970708
31.	3.	0.12098536329809746	-0.12098536329809746	0.6666666666666666	-0.09286101578525033	-0.06225002949825327	2.5721481207318466	1.	-0.5332460898141488	-1.0664921796282976	0.09679833779519274	0.09679833779519274	0.9209531045186584	-0.2721099288464515	0.0573119841708679	2.	1.3333333333333333	-0.6831663103069117	-2.7326652412276466	1.6888027069366234	-2.5303071118253135	0.24187770555579374
32.	3.	0.12103758323000945	-0.12103758323000945	0.6666666666666666	-0.09284793221912965	-0.06226001815602091	2.57214808556564	1.	-0.5332468885462189	-1.0664937770924379	0.09685103548649375	0.09685103548649375	0.9209530023514774	-0.2721094708924672	0.057298813030377226	2.	1.3333333333333333	-0.683166215923206	-2.732664863692824	1.6888027069897529	-2.530307031493613	0.24187768929804174
33.	3.	0.12108691202697427	-0.12108691202697427	0.6666666666666666	-0.09283557522906088	-0.06226942357924611	2.572148055281152	1.	-0.5332475785559999	-1.0664951571119998	0.0969006218324523	0.0969006218324523	0.920952914330048	-0.27210907525301076	0.05728641927648052	2.	1.3333333333333333	-0.683166134977861	-2.732664539911444	1.6888027070330605	-2.5303069660124233	0.24187767513423694
34.	3.	0.1211335833020338	-0.1211335833020338	0.6666666666666666	-0.09282388582045062	-0.06227829531796281	2.572148029087035	1.	-0.533248177131375	-1.06649635426275	0.09694736437664438	0.09694736437664438	0.9209528381671271	-0.27210873202290214	0.05727473609526723	2.	1.3333333333333333	-0.6831660652451514	-2.7326642609806058	1.6888027070685678	-2.5303069123252935	0.24187766274387085
35.	3.	0.12117780616835476	-0.12117780616835476	0.6666666666666666	-0.09281281122892918	-0.06228667747152631	2.572148006337682	1.	-0.5332486984360056	-1.0664973968720113	0.09699150085351113	0.09699150085351113	0.9209527719956623	-0.2721084330863805	0.05726370411201682	2.	1.3333333333333333	-0.6831660049167507	-2.732664019667003	1.6888027070978402	-2.5303068680656406	0.2418776518632455
36.	3.	0.12121976836696362	-0.12121976836696362	0.6666666666666666	-0.09280230411747535	-0.06229460941719625	2.5721479865033374	1.	-0.533249154138336	-1.066498308276672	0.09703324322607133	0.09703324322607133	0.9209527142828176	-0.2721081717569624	0.05725327038442392	2.	1.3333333333333333	-0.6831659525148153	-2.732663810059261	1.688802707122098	-2.5303068313879913	0.24187764227403738
37.	3.	0.12125963892766048	-0.12125963892766048	0.6666666666666666	-0.0927923218948305	-0.06230212642500817	2.5721479691469273	1.	-0.5332495539016294	-1.0664991078032589	0.09707278108484634	0.09707278108484634	0.9209526637632975	-0.2721079424968394	0.057243387554930476	2.	1.3333333333333333	-0.6831659068248707	-2.7326636272994826	1.6888027071422993	-2.530306800843543	0.24187763379443503
38.	3.	0.12129757044233787	-0.12129757044233787	0.6666666666666666	-0.09278282613430495	-0.06230926017909666	2.57214795390598	1.	-0.5332499057683345	-1.066499811536669	0.09711028452283751	0.09711028452283751	0.9209526193872735	-0.27210774069676485	0.057234013133596925	2.	1.3333333333333333	-0.6831658668436199	-2.7326634673744796	1.6888027071592013	-2.530306775287647	0.24187762627221132
39.	3.	0.1213337010149474	-0.1213337010149474	0.6666666666666666	-0.09277378207610476	-0.062316039221651465	2.5721479404784167	1.	-0.5332502164635033	-1.0665004329270067	0.097145906578398	0.097145906578398	0.9209525802794416	-0.27210756250228035	0.057225108888657575	2.	1.3333333333333333	-0.683165831738083	-2.732663326952332	1.6888027071734057	-2.5303067538104864	0.24187761957926446
40.	3.	0.12136815594048406	-0.12136815594048406	0.6666666666666666	-0.09276515819947784	-0.06232248933256793	2.572147928611319	1.	-0.533250491635773	-1.066500983271546	0.09717978531989666	0.09717978531989666	0.9209525457066314	-0.27210740467569056	0.05721664032636433	2.	1.3333333333333333	-0.6831658008134044	-2.7326632032536176	1.6888027071853937	-2.530306735684743	0.24187761360728424
41.	3.	0.12140104915589324	-0.12140104915589324	0.6666666666666666	-0.09275692585349339	-0.062328633855394465	2.5721479180919915	1.	-0.5332507360498648	-1.0665014720997297	0.09721204563197627	0.09721204563197627	0.9209525150520248	-0.272107264485798	0.05720857624522754	2.	1.3333333333333333	-0.6831657734873343	-2.7326630939493373	1.6888027071955518	-2.530306720325812	0.2418776082642878
42.	3.	0.12143248449822193	-0.12143248449822193	0.6666666666666666	-0.09274905893727442	-0.062334493978228836	2.572147908740814	1.	-0.5332509537412027	-1.0665019074824054	0.09724280075206687	0.09724280075206687	0.9209524877945191	-0.2721071396193298	0.05720088835253371	2.	1.3333333333333333	-0.6831657492698855	-2.732662997079542	1.6888027072041922	-2.530306707261354	0.2418776034718323
43.	3.	0.12146255679922356	-0.12146255679922356	0.6666666666666666	-0.09274153362211286	-0.06234008897665915	2.57214790040549	1.	-0.5332511481407558	-1.0665022962815116	0.09727215359695454	0.09727215359695454	0.9209524634921196	-0.2721070281094168	0.05719355093322422	2.	1.3333333333333333	-0.683165727747026	-2.732662910988104	1.6888027072115688	-2.5303066961078438	0.24187759916275842
44.	3.	0.12149135284067951	-0.12149135284067951	0.6666666666666666	-0.09273432810919469	-0.062345436424596966	2.572147892956396	1.	-0.5332513221763433	-1.0665026443526866	0.09730019791212054	0.09730019791212054	0.9209524417685049	-0.27210692827755306	0.05718654056298278	2.	1.3333333333333333	-0.683165708567538	-2.732662834270152	1.6888027072178886	-2.5303066865523958	0.24187759527935376
45.	3.	0.12151895219067395	-0.12151895219067395	0.6666666666666666	-0.09272742241771544	-0.06235055237784297	2.5721478862828064	1.	-0.5332514783552299	-1.0665029567104598	0.09732701927086712	0.09732701927086712	0.9209524223021058	-0.27210683868627206	0.05717983585879776	2.	1.3333333333333333	-0.6831656914323775	-2.73266276572951	1.688802707223321	-2.5303066783385963	0.24187759177184942
46.	3.	0.12154542793776967	-0.12154542793776967	0.6666666666666666	-0.09272079819902417	-0.0623554515344102	2.572147880289807	1.	-0.5332516188317759	-1.0665032376635517	0.09735269594564142	0.09735269594564142	0.9209524048171863	-0.272106758100383	0.05717341726141255	2.	1.3333333333333333	-0.6831656760860154	-2.7326627043440617	1.6888027072280056	-2.530306671255406	0.24187758859718342
47.	3.	0.121570847337331	-0.121570847337331	0.6666666666666666	-0.09271443857313577	-0.06236014737496484	2.572147874895766	1.	-0.5332517454630854	-1.0665034909261708	0.09737729967022767	0.09737729967022767	0.9209523890765259	-0.27210668545508304	0.0571672668450086	2.	1.3333333333333333	-0.6831656623093602	-2.7326626492374406	1.688802707232058	-2.5303066651284074	0.24187758571797868
48.	3.	0.12159527238201455	-0.12159527238201455	0.6666666666666666	-0.09270832798452912	-0.06236465228620112	2.572147870030251	1.	-0.5332518598549743	-1.0665037197099485	0.09740089630842548	0.09740089630842548	0.9209523748753908	-0.272106619829615	0.05716136815022666	2.	1.3333333333333333	-0.6831656499139477	-2.7326625996557907	1.6888027072355736	-2.530306659812879	0.24187758310169458
49.	3.	0.12161876030660486	-0.12161876030660486	0.6666666666666666	-0.09270245207462509	-0.06236897766952031	2.572147865632309	1.	-0.5332519634000923	-1.0665039268001846	0.09742354644232869	0.09742354644232869	0.9209523620365476	-0.2721065604254195	0.05715570603725504	2.	1.3333333333333333	-0.6831656387371519	-2.7326625549486074	1.688802707238632	-2.530306655188283	0.24187758071991963
50.	3.	0.12164136403584215	-0.12164136403584215	0.6666666666666666	-0.09269679756873385	-0.0623731340370151	2.5721478616490328	1.	-0.5332520573096606	-1.0665041146193213	0.09744530589125958	0.09744530589125958	0.9209523504061198	-0.2721065065479463	0.05715026655622753	2.	1.3333333333333333	-0.6831656286382195	-2.732662514552878	1.6888027072413003	-2.530306651153856	0.2418775785477794
51.	3.	0.12166313258261127	-0.12166313258261127	0.6666666666666666	-0.09269135217558959	-0.06237713109645505	2.57214785803437	1.	-0.5332521426399901	-1.0665042852799802	0.09746622617070955	0.09746622617070955	0.9209523398501352	-0.2721064575914552	0.05714503683259794	2.	1.3333333333333333	-0.6831656194949771	-2.7326624779799085	1.6888027072436342	-2.53030664762507	0.24187757656343875
52.	3.	0.12168411140279334	-0.12168411140279334	0.6666666666666666	-0.09268610449786609	-0.062380977826715416	2.572147854748128	1.	-0.5332522203147175	-1.066504440629435	0.0974863548992236	0.0974863548992236	0.9209523302516368	-0.27210641302627064	0.05714000496551093	2.	1.3333333333333333	-0.6831656112010834	-2.7326624448043337	1.6888027072456806	-2.5303066445307762	0.24187757474768248
53.	3.	0.1217043427121834	-0.1217043427121834	0.6666666666666666	-0.09268104395229644	-0.06238468254487919	2.572147851755137	1.	-0.5332522911435142	-1.0665045822870285	0.09750573615998857	0.09750573615998857	0.9209523215082568	-0.27210637238805846	0.057135159937482236	2.	1.3333333333333333	-0.6831656036637308	-2.732662414654923	1.6888027072474796	-2.5303066418108937	0.24187757308356012
54.	3.	0.12172386577012136	-0.12172386577012136	0.6666666666666666	-0.09267616069821463	-0.06238825296606475	2.5721478490245424	1.	-0.5332523558378788	-1.0665047116757576	0.0975244108229	0.0975244108229	0.9209523135301728	-0.2721063352687732	0.057130491533947135	2.	1.3333333333333333	-0.6831655968017144	-2.7326623872068576	1.6888027072490646	-2.530306639414529	0.24187757155608425
55.	3.	0.1217427171338442	-0.1217427171338442	0.6666666666666666	-0.0926714455735001	-0.062391696256882435	2.5721478465292136	1.	-0.5332524150245086	-1.0665048300490172	0.09754241683205622	0.09754241683205622	0.9209523062383815	-0.27210630130899255	0.057125990271442086	2.	1.3333333333333333	-0.6831655905438054	-2.7326623621752217	1.6888027072504639	-2.5303066372984397	0.24187757015197395
56.	3.	0.12176093088702539	-0.12176093088702539	0.6666666666666666	-0.09266689003704491	-0.0623950190832973	2.572147844245237	1.	-0.5332524692566579	-1.0665049385133158	0.09755978946293292	0.09755978946293292	0.9209522995632338	-0.2721062701914067	0.05712164733335787	2.	1.3333333333333333	-0.6831655848273772	-2.732662339309509	1.6888027072517025	-2.530306635425781	0.24187756885943515
57.	3.	0.12177853884550627	-0.12177853884550627	0.6666666666666666	-0.09266248611698114	-0.062398227653568894	2.5721478421514874	1.	-0.5332525190238122	-1.0665050380476244	0.09757656155290373	0.09757656155290373	0.9209522934431903	-0.2721062416352721	0.05711745451234934	2.	1.3333333333333333	-0.6831655795972386	-2.7326623183889542	1.688802707252801	-2.5303066337650657	0.2418775676679726
58.	3.	0.12179557074283145	-0.12179557074283145	0.6666666666666666	-0.0926582263640061	-0.062401327756848556	2.572147840229263	1.	-0.5332525647599519	-1.0665051295199037	0.09759276370827426	0.09759276370827426	0.92095228782376	-0.2721062153916736	0.05711340415861089	2.	1.3333333333333333	-0.6831655748046436	-2.7326622992185743	1.688802707253777	-2.530306632289318	0.2418775665682285
59.	3.	0.1218120543978634	-0.1218120543978634	0.6666666666666666	-0.09265410380922899	-0.06240432479793786	2.5721478384619725	1.	-0.5332526068506306	-1.0665052137012612	0.0976084244905747	0.0976084244905747	0.920952282656592	-0.2721061912394666	0.05710948913333243	2.	1.3333333333333333	-0.6831655704064464	-2.7326622816257857	1.6888027072546459	-2.530306630975363	0.241877565551843
60.	3.	0.12182801586646369	-0.12182801586646369	0.6666666666666666	-0.09265011192603552	-0.06240722382864612	2.572147836834868	1.	-0.5332526456390545	-1.066505291278109	0.09762357058449499	0.09762357058449499	0.9209522778986977	-0.2721061689817913	0.0571057027667406	2.	1.3333333333333333	-0.6831655663643786	-2.7326622654575146	1.688802707255421	-2.5303066298032424	0.2418775646113342
61.	3.	0.12184347957898022	-0.12184347957898022	0.6666666666666666	-0.09264624459553067	-0.062410029576128845	2.5721478353348126	1.	-0.5332526814313154	-1.0665053628626309	0.09763822694953854	0.09763822694953854	0.9209522735117814	-0.2721061484430724	0.05710203882020681	2.	1.3333333333333333	-0.6831655626444298	-2.7326622505777194	1.688802707256114	-2.5303066287557243	0.24187756373999392
62.	3.	0.12185846846506593	-0.12185846846506593	0.6666666666666666	-0.09264249607517351	-0.062412746468540586	2.5721478339500847	1.	-0.5332527145009083	-1.0665054290018166	0.09765241695720683	0.09765241695720683	0.9209522694616641	-0.27210612946642904	0.057098491451969664	2.	1.3333333333333333	-0.6831655592163154	-2.7326622368652616	1.6888027072567342	-2.530306627817898	0.24187756293179732
63.	3.	0.12187300406717039	-0.12187300406717039	0.6666666666666666	-0.09263886097026519	-0.06241537865829458	2.5721478326702054	1.	-0.5332527450926384	-1.0665054901852768	0.0976661625152999	0.0976661625152999	0.920952265717785	-0.27210611191143375	0.05709505518607586	2.	1.3333333333333333	-0.6831655560530174	-2.7326622242120697	1.6888027072572904	-2.53030662697683	0.24187756218132433
64.	3.	0.12188710664388544	-0.12188710664388544	0.6666666666666666	-0.09263533420799161	-0.06241793004318535	2.572147831485789	1.	-0.533252773426011	-1.066505546852022	0.09767948418072253	0.09767948418072253	0.9209522622527706	-0.2721060956521699	0.057091724884192556	2.	1.3333333333333333	-0.6831655531303888	-2.7326622125215554	1.6888027072577902	-2.5303066262212774	0.24187756148369097
65.	3.	0.12190079526418747	-0.12190079526418747	0.6666666666666666	-0.0926319110137575	-0.06242040428559992	2.572147830388417	1.	-0.5332527996981749	-1.0665055993963497	0.09769240126201731	0.09769240126201731	0.9209522590420601	-0.2721060805755427	0.05708849571998615	2.	1.3333333333333333	-0.6831655504268103	-2.732662201707241	1.6888027072582399	-2.530306625541446	0.24187756083448955
66.	3.	0.12191408789349832	-0.12191408789349832	0.6666666666666666	-0.0926285868895794	-0.06242280483001627	2.572147829370523	1.	-0.5332528240864881	-1.0665056481729762	0.09770493191269955	0.09770493191269955	0.9209522560635803	-0.27210606657980857	0.057085363155799096	2.	1.3333333333333333	-0.6831655479228921	-2.7326621916915683	1.688802707258645	-2.5303066249287856	0.24187756022973617
67.	3.	0.1219270014723817	-0.1219270014723817	0.6666666666666666	-0.092625357594331	-0.06242513491896453	2.5721478284252983	1.	-0.5332528467507566	-1.0665056935015131	0.09771709321634255	0.09771709321634255	0.920952253297461	-0.2721060535732914	0.05708232292138773	2.	1.3333333333333333	-0.6831655456012161	-2.7326621824048645	1.6888027072590106	-2.5303066243758168	0.24187755966582464
68.	3.	0.12193955198859964	-0.12193955198859964	0.6666666666666666	-0.09262221912565874	-0.06242739760760613	2.572147827546605	1.	-0.5332528678351905	-1.066505735670381	0.09772890126425131	0.09772890126425131	0.9209522507257879	-0.27210604147325995	0.05707937099451184	2.	1.3333333333333333	-0.6831655434461098	-2.732662173784439	1.6888027072593412	-2.530306623875985	0.24187755913948603
69.	3.	0.12195175454317395	-0.12195175454317395	0.6666666666666666	-0.09261916770340449	-0.062429595777068456	2.572147826728901	1.	-0.533252887470121	-1.066505774940242	0.09774037122646732	0.09774037122646732	0.9209522483323855	-0.2721060302049444	0.05707650358319054	2.	1.3333333333333333	-0.6831655414434494	-2.7326621657737977	1.6888027072596405	-2.530306623423533	0.24187755864775312
70.	3.	0.12196362341102629	-0.12196362341102629	0.6666666666666666	-0.09261619975439112	-0.062431732146657204	2.572147825967176	1.	-0.5332529057735055	-1.066505811547011	0.0977515174167626	0.0977515174167626	0.9209522461026266	-0.2721060197006723	0.057073717109459875	2.	1.3333333333333333	-0.6831655395804875	-2.73266215832195	1.6888027072599119	-2.5303066230133973	0.2418775581879288
71.	3.	0.12197517209670898	-0.12197517209670898	0.6666666666666666	-0.09261331189844185	-0.06243380928505502	2.5721478252568932	1.	-0.533252922852252	-1.066505845704504	0.09776235335220858	0.09776235335220858	0.9209522440232654	-0.272106009899109	0.05707100819448601	2.	1.3333333333333333	-0.683165537845702	-2.732662151382808	1.688802707260158	-2.5303066226411146	0.2418775577575584
72.	3.	0.1219864133856842	-0.1219864133856842	0.6666666666666666	-0.09261050093551812	-0.06243582962060321	2.5721478245939386	1.	-0.5332529388033873	-1.0665058776067746	0.09777289180784077	0.09777289180784077	0.9209522420822902	-0.27210600074458846	0.05706837364490387	2.	1.3333333333333333	-0.6831655362286636	-2.7326621449146544	1.6888027072603817	-2.530306622302744	0.24187755735440497
73.	3.	0.12199735939156071	-0.12199735939156071	0.6666666666666666	-0.0926077638338729	-0.06243779545075301	2.5721478239745785	1.	-0.533252953715086	-1.066505907430172	0.09778314486688379	0.09778314486688379	0.9209522402687941	-0.27210599218652204	0.05706581044026506	2.	1.3333333333333333	-0.6831655347199188	-2.7326621388796752	1.6888027072605853	-2.5303066219948005	0.2418775569764275
74.	3.	0.12200802159965538	-0.12200802159965538	0.6666666666666666	-0.09260509771912717	-0.062439708950763374	2.5721478233954165	1.	-0.5332529676675825	-1.066505935335165	0.09779312396695186	0.09779312396695186	0.9209522385728599	-0.27210598417887627	0.05706331572149149	2.	1.3333333333333333	-0.6831655333108874	-2.7326621332435495	1.688802707260771	-2.530306621714197	0.24187755662176155
75.	3.	0.12201841090720841	-0.12201841090720841	0.6666666666666666	-0.09260249986418662	-0.062441572181714734	2.572147822853362	1.	-0.5332529807339773	-1.0665059614679546	0.09780283994259593	0.09780283994259593	0.9209522369854592	-0.2721059766797098	0.05706088678024183	2.	1.3333333333333333	-0.683165531993771	-2.732662127975084	1.6888027072609404	-2.530306621458194	0.24187755628870192
76.	3.	0.12202853766054894	-0.12202853766054894	0.6666666666666666	-0.09259996767992412	-0.0624433870979003	2.572147822345599	1.	-0.5332529929809532	-1.0665059859619064	0.09781230306453009	0.09781230306453009	0.9209522354983621	-0.2721059696507632	0.05705852104910789	2.	1.3333333333333333	-0.683165530761473	-2.732662123045892	1.688802707261095	-2.5303066212243577	0.24187755597568728
77.	3.	0.12203841168947688	-0.12203841168947688	0.6666666666666666	-0.09259749870656094	-0.062445155553650905	2.5721478218695553	1.	-0.5332530044694109	-1.0665060089388219	0.09782152307583582	0.09782152307583582	0.920952234104058	-0.2721059630570939	0.05705621609256614	2.	1.3333333333333333	-0.683165529607528	-2.732662118430112	1.6888027072612364	-2.530306621010521	0.2418775556812865
78.	3.	0.12204804233910169	-0.12204804233910169	0.6666666666666666	-0.09259509060568623	-0.06244687930964311	2.5721478214228832	1.	-0.5332530152550351	-1.0665060305100702	0.09783050922541207	0.09783050922541207	0.920952232795684	-0.2721059568667515	0.05705396959861746	2.	1.3333333333333333	-0.6831655285260372	-2.7326621141041487	1.6888027072613658	-2.530306620814753	0.24187755540418635
79.	3.	0.12205743849935463	-0.12205743849935463	0.6666666666666666	-0.0925927411528605	-0.06244856003873583	2.5721478210034343	1.	-0.5332530253887989	-1.0665060507775979	0.09783927029891276	0.09783927029891276	0.9209522315669623	-0.2721059510504888	0.05705177937105484	2.	1.3333333333333333	-0.6831655275116134	-2.7326621100464537	1.6888027072614846	-2.5303066206353293	0.2418775551431805
80.	3.	0.12206660863237052	-0.12206660863237052	0.6666666666666666	-0.09259044823075352	-0.06245019933137595	2.572147820609241	1.	-0.533253034917414	-1.066506069834828	0.09784781464738895	0.09784781464738895	0.9209522304121439	-0.27210594558150336	0.0570496433223047	2.	1.3333333333333333	-0.6831655265593307	-2.732662106237323	1.6888027072615934	-2.530306620470709	0.24187755489715965
81.	3.	0.1220755607979163	-0.1220755607979163	0.6666666666666666	-0.09258820982277235	-0.06245179870060966	2.5721478202385013	1.	-0.5332530438837331	-1.0665060877674661	0.09785615021383205	0.09785615021383205	0.9209522293259579	-0.27210594043520664	0.057047559466792686	2.	1.3333333333333333	-0.6831655256646799	-2.7326621026587197	1.6888027072616933	-2.5303066203195126	0.24187755466510283
82.	3.	0.12208430267702704	-0.12208430267702704	0.6666666666666666	-0.09258602400713907	-0.06245335958673264	2.57214781988956	1.	-0.5332530523271094	-1.0665061046542188	0.09786428455779525	0.09786428455779525	0.920952228303567	-0.2721059355890175	0.05704552591478979	2.	1.3333333333333333	-0.6831655248235285	-2.732662099294114	1.6888027072617853	-2.5303066201805033	0.2418775544460693
83.	3.	0.12209284159399506	-0.12209284159399506	0.6666666666666666	-0.0925838889513814	-0.06245488336160903	2.572147819560896	1.	-0.5332530602837207	-1.0665061205674413	0.09787222487825364	0.09787222487825364	0.9209522273405273	-0.2721059310221772	0.05704354086669867	2.	1.3333333333333333	-0.6831655240320856	-2.7326620961283425	1.68880270726187	-2.530306620052572	0.24187755423919147
84.	3.	0.12210118453684465	-0.12210118453684465	0.6666666666666666	-0.09258180290720344	-0.062456371332686514	2.5721478192511125	1.	-0.5332530677868574	-1.0665061355737149	0.09787997803484823	0.09787997803484823	0.9209522264327513	-0.27210592671558315	0.05704160260774375	2.	1.3333333333333333	-0.6831655232868697	-2.732662093147479	1.688802707261948	-2.53030661993472	0.24187755404366848
85.	3.	0.12210933817641248	-0.12210933817641248	0.6666666666666666	-0.0925797642057058	-0.06245782474673201	2.572147818958922	1.	-0.5332530748671843	-1.0665061497343686	0.09788755056764557	0.09788755056764557	0.9209522255764767	-0.27210592265163935	0.05703970950303243	2.	1.3333333333333333	-0.6831655225846803	-2.7326620903387213	1.6888027072620198	-2.5303066198260504	0.24187755385876045
86.	3.	0.1221173088841434	-0.1221173088841434	0.6666666666666666	-0.09257777125292792	-0.06245924479331048	2.5721478186831397	1.	-0.5332530815529734	-1.0665061631059467	0.09789494871553268	0.09789494871553268	0.9209522247682365	-0.2721059188141225	0.0570378599929573	2.	1.3333333333333333	-0.6831655219225724	-2.7326620876902896	1.6888027072620861	-2.530306619725754	0.24187755368378308
87.	3.	0.12212510274870136	-0.12212510274870136	0.6666666666666666	-0.09257582252568751	-0.06246063260802718	2.5721478184226716	1.	-0.5332530878703157	-1.0665061757406313	0.09790217843335587	0.09790217843335587	0.920952224004833	-0.27210591518806077	0.0570360525889123	2.	1.3333333333333333	-0.6831655212978334	-2.7326620851913335	1.6888027072621474	-2.530306619633103	0.24187755351810306
88.	3.	0.12213272559148644	-0.12213272559148644	0.6666666666666666	-0.09257391656769418	-0.06246198927555196	2.5721478181765085	1.	-0.5332530938433111	-1.0665061876866222	0.0979092454079024	0.0979092454079024	0.9209522232833142	-0.27210591175962473	0.05703428586929801	2.	1.3333333333333333	-0.683165520707962	-2.732662082831848	1.688802707262204	-2.530306619547437	0.2418775533611337
89.	3.	0.12214018298114124	-0.12214018298114124	0.6666666666666666	-0.09257205198591635	-0.06246331583244243	2.5721478179437183	1.	-0.5332530994942405	-1.066506198988481	0.09791615507281533	0.09791615507281533	0.9209522226009523	-0.27210590851602867	0.05703255847579374	2.	1.3333333333333333	-0.6831655201506505	-2.732662080602602	1.6888027072622565	-2.530306619468161	0.24187755321233106
90.	3.	0.12214748024712245	-0.12214748024712245	0.6666666666666666	-0.09257022744718266	-0.06246461326978151	2.572147817723438	1.	-0.5332531048437203	-1.0665062096874407	0.09792291262252333	0.09792291262252333	0.9209522219552245	-0.2721059054454418	0.057030869109875634	2.	1.3333333333333333	-0.6831655196237668	-2.7326620784950673	1.688802707262305	-2.5303066193947368	0.2418775530711905
91.	3.	0.12215462249240727	-0.12215462249240727	0.6666666666666666	-0.09256844167499995	-0.062465882535643356	2.5721478175148698	1.	-0.5332531099108442	-1.0665062198216884	0.09792952302526085	0.09792952302526085	0.9209522213437958	-0.27210590253690725	0.057029216529562214	2.	1.3333333333333333	-0.6831655191253403	-2.732662076501361	1.6888027072623502	-2.5303066193266748	0.2418775529372433
92.	3.	0.12216161460539827	-0.12216161460539827	0.6666666666666666	-0.09256669344657233	-0.06246712453740062	2.5721478173172736	1.	-0.5332531147133089	-1.0665062294266179	0.09793599103524714	0.09793599103524714	0.9209522207645028	-0.2721058997802694	0.05702759954637016	2.	1.3333333333333333	-0.6831655186535472	-2.732662074614189	1.688802707262392	-2.530306619263533	0.24187755281005394
93.	3.	0.12216846127108509	-0.12216846127108509	0.6666666666666666	-0.09256498159000637	-0.0624683401438848	2.572147817129965	1.	-0.533253119267531	-1.066506238535062	0.09794232120408658	0.09794232120408658	0.9209522202153398	-0.2721058971661074	0.057026017022464674	2.	1.3333333333333333	-0.6831655182066989	-2.7326620728267956	1.6888027072624305	-2.530306619204908	0.24187755268921735
94.	3.	0.12217516698151656	-0.12217516698151656	0.6666666666666666	-0.09256330498168917	-0.062469530187410444	2.5721478169523073	1.	-0.5332531235887511	-1.0665062471775022	0.09794851789144823	0.09794851789144823	0.9209522196944456	-0.2721058946856751	0.05702446786799004	2.	1.3333333333333333	-0.6831655177832302	-2.732662071132921	1.6888027072624667	-2.5303066191504353	0.24187755257435645
95.	3.	0.12218173604563244	-0.12218173604563244	0.6666666666666666	-0.09256166254382678	-0.06247069546567319	2.5721478167837097	1.	-0.5332531276911293	-1.0665062553822586	0.09795458527507685	0.09795458527507685	0.9209522192000917	-0.2721058923308465	0.057022951038567235	2.	1.3333333333333333	-0.6831655173816892	-2.7326620695267567	1.6888027072625	-2.5303066190997816	0.24187755246512013
96.	3.	0.12218817259849994	-0.12218817259849994	0.6666666666666666	-0.09256005324213173	-0.0624718367435306	2.572147816623624	1.	-0.5332531315878315	-1.066506263175663	0.09796052736018378	0.09796052736018378	0.9209522187306719	-0.27210589009406566	0.05702146553294657	2.	1.3333333333333333	-0.6831655170007279	-2.7326620680029117	1.6888027072625313	-2.530306619052644	0.24187755236118103
97.	3.	0.12219448060999683	-0.12219448060999683	0.6666666666666666	-0.09255847608364941	-0.062472954754674306	2.572147816471539	1.	-0.5332531352911091	-1.0665062705822181	0.09796634798826226	0.09796634798826226	0.9209522182846918	-0.2721058879683019	0.05702001039080418	2.	1.3333333333333333	-0.6831655166390943	-2.7326620665563772	1.6888027072625604	-2.530306619008747	0.24187755226223384
98.	3.	0.1222006638929791	-0.1222006638929791	0.6666666666666666	-0.09255693011471323	-0.06247405020320093	2.5721478163269795	1.	-0.5332531388123701	-1.0665062776247403	0.09797205084536757	0.09797205084536757	0.920952217860761	-0.2721058859470081	0.05701858469067228	2.	1.3333333333333333	-0.683165516295624	-2.732662065182496	1.6888027072625873	-2.5303066189678374	0.24187755216799361
99.	3.	0.12220672611096899	-0.12220672611096899	0.6666666666666666	-0.09255541441902031	-0.06247512376508902	2.5721478161895037	1.	-0.5332531421622456	-1.0665062843244912	0.0979776394698998	0.0979776394698998	0.920952217457584	-0.2721058840240833	0.057017187547993745	2.	1.3333333333333333	-0.6831655159692339	-2.7326620638769357	1.6888027072626126	-2.5303066189296857	0.24187755207819417
100.	3.	0.12221267078539544	-0.12221267078539544	0.6666666666666666	-0.09255392811581893	-0.06247617608958846	2.5721478160586986	1.	-0.5332531453506488	-1.0665062907012977	0.09798311725992366	0.09798311725992366	0.9209522170739535	-0.2721058821938382	0.057015818113292385	2.	1.3333333333333333	-0.6831655156589153	-2.732662062635661	1.6888027072626361	-2.5303066188940813	0.24187755199258676

==> anc/cDNMR_coeffs_J/fit_cDNMR.plt <==
set terminal pdf

set fit quiet
set fit errorvariables
set logscale xy

#Creates needed folders
system "mkdir -p coeff_fits"
system "mkdir -p coeff_plots"

#Sets the input files and points that the starting values are based on
CoeffFile='coeffs_BM_to_infinity.dat'
N=system("tail -n1 ".CoeffFile." | cut -f1")
nlines=system("cat ".CoeffFile." | wc -l")
N=floor(N+0.5)
N1=nlines-15;
ParamFile='params_cDNMR.dat'

#delete previous fit files and plots
system "rm -f coeff_fits/*_fit.log"
system "rm -f coeff_plots/*_loglogplot.pdf"

do for [i=1:22] {

#Take the necessary numbers to provide estimates for a,b,c
stats CoeffFile every ::N1::N1 u (YN1=column(i+1)) nooutput
stats CoeffFile every ::(nlines-1)::(nlines-1) u (YN=column(i+1)) nooutput

#Take the name of the coefficients, set output
stats ParamFile every ::i::i u (CoeffName=stringcolumn(1), Varb=$2, Varc=$3, StartFit=$4) nooutput
set fit logfile "./coeff_fits/".CoeffName."_fit.log"

#Distinguish if coefficient has to be fitted
if(YN1!=YN){

#Set initial values, make sure b has right sign
a=YN;
if(YN>YN1){
	b=-abs(Varb);}
else{
	b=abs(Varb);}
c=Varc;
	
#Fitting
fit [StartFit:] a+b/x**c CoeffFile u 1:(column(1+i)) via a,b,c;
if(abs(a_err/a) > 0.001 || abs(b_err/b) > 0.1 || abs(c_err/c) > 0.1){
	print CoeffName,": ACHTUNG, high variance", " std_b: ", b_err/b, " std_c: ", c_err/c
	print "\tb=",b,"; c=",c
}
print CoeffName," = ",a," std_dev(rel.) = ", a_err/a 

#Plotting
set output "./coeff_plots/".CoeffName."_loglogplot.pdf"
set format y '10^{%T}'
plot [:1] CoeffFile u (1./$1):(abs(((column(i+1))-a)/a)) w lp ps 1.5 pt 6 lw 5 t 'Numerical', \
abs(b*x**c/a) w l lw 3 lt 7 t 'Fit'
}
else{
print "Seems like an exact coefficient: ", CoeffName," = ", YN
}
}


==> anc/cDNMR_coeffs_J/params_cDNMR.dat <==
"NameCoeff"	"Varb"	"Varc"	"StartFit"
"tau_Pi"	0.3	2	35
"ell_PiV_Bulk"	0.4	3	35
"tau_PiV_Bulk"	0.4	3	35
"delta_PiPi_Bulk"	0.4	3	35
"lambda_PiV_Bulk"	0.4	3	35
"lambda_Pipi_Bulk"	0.4	3	35
"tau_V"	0.3	2	35
"delta_VV"	0.4	3	35
"ell_VPi_Bulk"	0.4	3	35
"tau_VPi_Bulk"	0.4	3	35
"ell_Vpi_Shear"	0.4	3	35
"tau_Vpi_Shear"	0.4	3	35
"lambda_VV"	0.4	3	35
"lambda_VPi_Bulk"	0.4	3	35
"lambda_Vpi_Shear"	0.4	3	35
"tau_pi"	0.3	2	35
"delta_pipi_Shear"	0.4	3	35
"ell_piV_Shear"	0.4	3	35
"tau_piV_Shear"	0.4	3	35
"tau_pipi"	0.4	3	35
"lambda_piPi_Shear"	0.4	3	35
"lambda_piV_Shear"	-0.01	2.0	40

==> anc/cDNMR_coeffs_K/coeff_fits/eta_1_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 561 8.4012225832e-22  -7.95e-02  2.52e-16   -4.364713e-01  -3.742984e+00   5.640230e+00

After 561 iterations the fit converged.
final sum of squares of residuals : 8.40122e-22
rel. change during last iteration : -7.95062e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.43987e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18327e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.436471        +/- 5.69e-13     (1.304e-10%)
b               = -3.74298         +/- 0.04203      (1.123%)
c               = 5.64023          +/- 0.003143     (0.05573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c              -0.606 -1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_2_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 497 9.3346929410e-23  -7.66e-02  8.40e-08    1.454904e-01   1.247662e+00   5.640230e+00

After 497 iterations the fit converged.
final sum of squares of residuals : 9.33469e-23
rel. change during last iteration : -7.66411e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.14662e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.31475e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.14549          +/- 1.897e-13    (1.304e-10%)
b               = 1.24766          +/- 0.01401      (1.123%)
c               = 5.64023          +/- 0.003143     (0.05573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c               0.606  1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_3_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 673 5.6971177689e-23  -2.10e-01  1.67e-16    2.886677e-01   2.328910e+00   5.762326e+00

After 673 iterations the fit converged.
final sum of squares of residuals : 5.69712e-23
rel. change during last iteration : -2.10486e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.95774e-13
variance of residuals (reduced chisquare) = WSSR/ndf   : 8.02411e-25

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.288668         +/- 1.463e-13    (5.07e-11%)
b               = 2.32891          +/- 0.01732      (0.7437%)
c               = 5.76233          +/- 0.002083     (0.03614%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.587  1.000 
c               0.596  1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_4_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 604 3.3604916223e-21  -4.45e-01  5.04e-15   -8.729426e-01  -7.485998e+00   5.640231e+00

After 604 iterations the fit converged.
final sum of squares of residuals : 3.36049e-21
rel. change during last iteration : -4.45032e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.87974e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.73309e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.872943        +/- 1.138e-12    (1.304e-10%)
b               = -7.486           +/- 0.08408      (1.123%)
c               = 5.64023          +/- 0.003144     (0.05574%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c              -0.606 -1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_5_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [80.0000 : *]
        #datapoints = 29
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  16 2.3220676313e-22  -4.57e-03  6.62e-16   -1.146591e-02  -3.394220e-02   3.691952e+00

After 16 iterations the fit converged.
final sum of squares of residuals : 2.32207e-22
rel. change during last iteration : -4.56725e-08

degrees of freedom    (FIT_NDF)                        : 26
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.98848e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 8.93103e-24

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0114659       +/- 1.268e-12    (1.106e-08%)
b               = -0.0339422       +/- 0.0007766    (2.288%)
c               = 3.69195          +/- 0.005237     (0.1419%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.565  1.000 
c              -0.581 -1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_6_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 624 2.1003078055e-20  -2.02e-01  1.26e-15   -2.182357e+00  -1.871511e+01   5.640233e+00

After 624 iterations the fit converged.
final sum of squares of residuals : 2.10031e-20
rel. change during last iteration : -2.02392e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.71994e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.95818e-22

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -2.18236         +/- 2.845e-12    (1.304e-10%)
b               = -18.7151         +/- 0.2102       (1.123%)
c               = 5.64023          +/- 0.003144     (0.05574%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c              -0.606 -1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_7_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  58 4.7572583255e-18  -3.28e-01  7.77e-13   -1.345352e-01  -1.626702e+00   3.951840e+00

After 58 iterations the fit converged.
final sum of squares of residuals : 4.75726e-18
rel. change during last iteration : -3.27999e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.58851e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.70036e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.134535        +/- 5.556e-11    (4.13e-08%)
b               = -1.6267          +/- 0.005321     (0.3271%)
c               = 3.95184          +/- 0.0009121    (0.02308%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.733  1.000 
c              -0.745 -0.999  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_8_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:14 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 141 2.9732864323e-19  -1.04e-02  1.94e-12    3.363379e-02   4.066755e-01   3.951840e+00

After 141 iterations the fit converged.
final sum of squares of residuals : 2.97329e-19
rel. change during last iteration : -1.0393e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 6.47127e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.18773e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0336338        +/- 1.389e-11    (4.13e-08%)
b               = 0.406675         +/- 0.00133      (0.3271%)
c               = 3.95184          +/- 0.0009121    (0.02308%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.733  1.000 
c               0.745  0.999  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/eta_9_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:14 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 561 8.4012225832e-22  -7.95e-02  2.52e-16    4.364713e-01   3.742984e+00   5.640230e+00

After 561 iterations the fit converged.
final sum of squares of residuals : 8.40122e-22
rel. change during last iteration : -7.95062e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.43987e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.18327e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.436471         +/- 5.69e-13     (1.304e-10%)
b               = 3.74298          +/- 0.04203      (1.123%)
c               = 5.64023          +/- 0.003143     (0.05573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.597  1.000 
c               0.606  1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/kappa_1_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  15 2.2468824899e-19  -8.00e-03  2.90e-17    5.029220e-02   1.801297e-01   3.885140e+00

After 15 iterations the fit converged.
final sum of squares of residuals : 2.24688e-19
rel. change during last iteration : -8.00472e-08

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 5.6255e-11
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.16462e-21

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0502922        +/- 1.225e-11    (2.436e-08%)
b               = 0.18013          +/- 0.0008966    (0.4977%)
c               = 3.88514          +/- 0.001388     (0.03573%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.738  1.000 
c               0.751  0.999  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/kappa_3_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  45 8.4699178081e-19  -1.63e-02  1.16e-12    2.011489e-02   9.950945e-02   3.760258e+00

After 45 iterations the fit converged.
final sum of squares of residuals : 8.46992e-19
rel. change during last iteration : -1.63277e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.09222e-10
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.19295e-20

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0201149        +/- 2.447e-11    (1.217e-07%)
b               = 0.0995094        +/- 0.00108      (1.086%)
c               = 3.76026          +/- 0.003028     (0.08052%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.748  1.000 
c               0.761  0.999  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/kappa_4_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  18 1.2996547719e-13  -8.39e-01  4.42e-09   -7.660006e-02  -1.251656e-01   1.964028e+00

After 18 iterations the fit converged.
final sum of squares of residuals : 1.29965e-13
rel. change during last iteration : -8.38545e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.27843e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.8305e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0766001       +/- 1.689e-08    (2.205e-05%)
b               = -0.125166        +/- 0.0003818    (0.305%)
c               = 1.96403          +/- 0.0008633    (0.04396%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.844  1.000 
c              -0.869 -0.998  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/kappa_5_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [80.0000 : *]
        #datapoints = 29
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 338 8.7656598145e-22  -5.18e-01  3.48e-14   -6.034468e-02  -4.929193e-01   3.884056e+00

After 338 iterations the fit converged.
final sum of squares of residuals : 8.76566e-22
rel. change during last iteration : -5.1764e-06

degrees of freedom    (FIT_NDF)                        : 26
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 5.80638e-12
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.37141e-23

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0603447       +/- 2.422e-12    (4.014e-09%)
b               = -0.492919        +/- 0.003611     (0.7326%)
c               = 3.88406          +/- 0.001677     (0.04319%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.559  1.000 
c              -0.575 -1.000  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/kappa_6_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  29 8.5660576338e-11  -5.32e-02  1.10e-08   -1.915308e-01   1.276379e-01   9.799723e-01

After 29 iterations the fit converged.
final sum of squares of residuals : 8.56606e-11
rel. change during last iteration : -5.31602e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.0984e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.20649e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.191531        +/- 8.551e-07    (0.0004464%)
b               = 0.127638         +/- 0.0001883    (0.1475%)
c               = 0.979972         +/- 0.0004496    (0.04588%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c               0.918  0.995  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/kappa_7_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:13 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 290 4.5659567764e-15  -3.04e-04  1.12e-10    1.934299e-02   2.520436e-02   1.965610e+00

After 290 iterations the fit converged.
final sum of squares of residuals : 4.56596e-15
rel. change during last iteration : -3.03796e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.0193e-09
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.43093e-17

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.019343         +/- 3.164e-09    (1.636e-05%)
b               = 0.0252044        +/- 7.202e-05    (0.2857%)
c               = 1.96561          +/- 0.0008087    (0.04114%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.844  1.000 
c               0.869  0.998  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_1_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 138 1.9980409190e-14  -2.97e-02  5.72e-10   -9.870444e-03  -9.531659e-03   1.860889e+00

After 138 iterations the fit converged.
final sum of squares of residuals : 1.99804e-14
rel. change during last iteration : -2.97336e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.67754e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.81414e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.00987044      +/- 6.931e-09    (7.022e-05%)
b               = -0.00953166      +/- 9.897e-05    (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c              -0.872 -0.998  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_2_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 142 4.2821400402e-12  -9.76e-03  3.82e-08    6.629362e-02  -2.422539e-02   9.764211e-01

After 142 iterations the fit converged.
final sum of squares of residuals : 4.28214e-12
rel. change during last iteration : -9.75629e-08

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.45585e-07
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.03118e-14

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0662936        +/- 1.92e-07     (0.0002896%)
b               = -0.0242254       +/- 4.15e-05     (0.1713%)
c               = 0.976421         +/- 0.0005226    (0.05353%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c              -0.918 -0.995  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_3_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 172 3.5520727453e-14  -3.59e-02  7.61e-10   -1.316059e-02  -1.270888e-02   1.860889e+00

After 172 iterations the fit converged.
final sum of squares of residuals : 3.55207e-14
rel. change during last iteration : -3.58676e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.23672e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.00292e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0131606       +/- 9.242e-09    (7.022e-05%)
b               = -0.0127089       +/- 0.000132     (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c              -0.872 -0.998  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_4_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 465 3.0511768297e-14  -2.33e-01  1.00e-08   -1.566080e-03  -2.242994e-03   9.772305e-01

After 465 iterations the fit converged.
final sum of squares of residuals : 3.05118e-14
rel. change during last iteration : -2.32817e-06

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 2.07302e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 4.29743e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.00156608      +/- 1.619e-08    (0.001034%)
b               = -0.00224299      +/- 3.515e-06    (0.1567%)
c               = 0.977231         +/- 0.0004779    (0.04891%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c              -0.918 -0.995  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_5_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 200 4.9951022915e-13  -6.65e-04  2.85e-10    4.935222e-02   4.765830e-02   1.860889e+00

After 200 iterations the fit converged.
final sum of squares of residuals : 4.9951e-13
rel. change during last iteration : -6.64587e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.3877e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 7.03536e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0493522        +/- 3.466e-08    (7.022e-05%)
b               = 0.0476583        +/- 0.0004949    (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c               0.872  0.998  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_6_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  92 7.0241803834e-13  -3.01e-04  6.91e-09   -1.195921e-02   8.908088e-03   9.754135e-01

After 92 iterations the fit converged.
final sum of squares of residuals : 7.02418e-13
rel. change during last iteration : -3.00829e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 9.94646e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.89321e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.0119592       +/- 7.787e-08    (0.0006511%)
b               = 0.00890809       +/- 1.674e-05    (0.1879%)
c               = 0.975414         +/- 0.0005735    (0.05879%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c               0.918  0.995  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_7_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

  92 7.0241803834e-13  -3.01e-04  6.91e-09    1.195921e-02  -8.908088e-03   9.754135e-01

After 92 iterations the fit converged.
final sum of squares of residuals : 7.02418e-13
rel. change during last iteration : -3.00829e-09

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 9.94646e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 9.89321e-15

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.0119592        +/- 7.787e-08    (0.0006511%)
b               = -0.00890809      +/- 1.674e-05    (0.1879%)
c               = 0.975414         +/- 0.0005735    (0.05879%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.875  1.000 
c              -0.918 -0.995  1.000 


==> anc/cDNMR_coeffs_K/coeff_fits/zeta_8_fit.log <==


*******************************************************************************
Sun Sep 10 14:18:12 2023


FIT:    data read from CoeffFile u 1:(column(1+i))
        format = x:z
        x range restricted to [35.0000 : *]
        #datapoints = 74
        residuals are weighted equally (unit weight)

function used for fitting: a+b/x**c
fitted parameters initialized with current variable values

 138 1.9980409190e-14  -2.97e-02  5.72e-10   -9.870444e-03  -9.531659e-03   1.860889e+00

After 138 iterations the fit converged.
final sum of squares of residuals : 1.99804e-14
rel. change during last iteration : -2.97336e-07

degrees of freedom    (FIT_NDF)                        : 71
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.67754e-08
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.81414e-16

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -0.00987044      +/- 6.931e-09    (7.022e-05%)
b               = -0.00953166      +/- 9.897e-05    (1.038%)
c               = 1.86089          +/- 0.002947     (0.1584%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b               0.846  1.000 
c              -0.872 -0.998  1.000 


==> anc/cDNMR_coeffs_K/coeffs_K_BM_to_infinity.dat <==
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.
1.	-0.009259259259259259	0.06060606060606061	-0.012345679012345678	-0.004162795972315386	0.046296296296296294	-0.008325591944630771	0.008325591944630771	-0.009259259259259259	0.0722584389074207	0.	0.021700478006571253	-0.09288587193006591	-0.06510143401971376	-0.11847630420695592	0.022917269987327432	-0.4462809917355372	0.1487603305785124	0.4462809917355372	-0.8925619834710744	-0.024522652636912452	-2.231404958677686	-0.19618122109529962	0.049045305273824905	0.4462809917355372
2.	-0.010082304526748971	0.057702839025796225	-0.013443072702331962	-0.0027153342122910444	0.050411522633744855	-0.00914996179003893	0.00914996179003893	-0.010082304526748971	0.05328985595706859	0.	0.02074616294126092	-0.0883699257678699	-0.06223848882378275	-0.1433362038347662	0.021823217741826162	-0.43885600084785537	0.1462853336159518	0.2920558978939878	-0.8777120016957107	-0.012062227800389912	-2.194280004239277	-0.15276479751944694	0.038191199379861734	0.43885600084785537
3.	-0.01016803840877915	0.059688981911204135	-0.013557384545038865	-0.00230887719503422	0.05084019204389575	-0.009712547114952414	0.009712547114952414	-0.01016803840877915	0.05129725889244716	0.	0.020413242230562685	-0.08439965959210231	-0.06123972669168806	-0.1555599242239337	0.020962580364533002	-0.43719886963130206	0.14573295654376736	0.28942724274419607	-0.8743977392626041	-0.011407942715123088	-2.1859943481565103	-0.14148374798063887	0.03537093699515972	0.43719886963130206
4.	-0.010141583382324123	0.06095588059058643	-0.013522111176432164	-0.002120301819685857	0.05070791691162062	-0.010098789017734026	0.010098789017734026	-0.010141583382324123	0.05071978377205041	0.	0.020272448259244694	-0.0819887944338182	-0.06081734477773408	-0.16286182662238902	0.020452248538612577	-0.43673926658366874	0.1455797555278896	0.288898343373812	-0.8734785331673375	-0.011399851116489104	-2.183696332918344	-0.13767399757400625	0.03441849939350156	0.43673926658366874
5.	-0.010100431118949638	0.06182398623832907	-0.01346724149193285	-0.002011074622383073	0.05050215559474819	-0.010376799443643355	0.010376799443643355	-0.010100431118949638	0.05050369627392522	0.	0.020205438161248382	-0.08050063399166112	-0.06061631448374515	-0.16771073891837238	0.0201412144305819	-0.4365849052222486	0.14552830174074952	0.28875324301482524	-0.8731698104444972	-0.011427142669352743	-2.182924526111243	-0.1361355724809775	0.03403389312024437	0.4365849052222486
6.	-0.01006310480296371	0.062452709486919805	-0.01341747307061828	-0.0019393414736940265	0.05031552401481855	-0.010585101023683078	0.010585101023683078	-0.01006310480296371	0.05040840509583213	0.	0.020170466805101185	-0.07953691108078755	-0.060511400415303555	-0.17116154401055372	0.019941475577177747	-0.4365249058503935	0.14550830195013117	0.2887042629785852	-0.873049811700787	-0.011444935455515967	-2.1826245292519673	-0.13542816619531514	0.033857041548828785	0.4365249058503935
7.	-0.010032398075828411	0.06292785781687835	-0.013376530767771214	-0.0018883290913044107	0.050161990379142055	-0.01074634545972334	0.01074634545972334	-0.010032398075828411	0.05036120840512663	0.	0.020150832573449056	-0.07888338772724958	-0.06045249772034717	-0.1737411958096693	0.019806844060139727	-0.4364988040229361	0.14549960134097872	0.28868507216709777	-0.8729976080458722	-0.01145469162081425	-2.1824940201146807	-0.13506931927293048	0.03376732981823262	0.4364988040229361
8.	-0.01000771710978942	0.06329907587915261	-0.01334362281305256	-0.0018500268319999842	0.0500385855489471	-0.010874529381588397	0.010874529381588397	-0.01000771710978942	0.05033570940652899	0.	0.02013914089684304	-0.07842233007306916	-0.060417422690529125	-0.17574190817139299	0.01971229419398244	-0.4364863928229134	0.14549546427430446	0.28867665743315035	-0.8729727856458268	-0.011459923409805757	-2.182431964114567	-0.1348727820699398	0.03371819551748495	0.4364863928229134
9.	-0.009987903057053557	0.06359687506242898	-0.013317204076071409	-0.0018201184137814368	0.049939515285267785	-0.010978694341123668	0.010978694341123668	-0.009987903057053557	0.05032096860668302	0.	0.02013183482668731	-0.0780860477269228	-0.06039550448006193	-0.1773385771220948	0.019643576510722023	-0.43648005193255607	0.14549335064418537	0.2886726279433541	-0.8729601038651121	-0.011462752914384337	-2.1824002596627805	-0.1347583202932069	0.03368958007330172	0.43648005193255607
10.	-0.009971892131951723	0.06384096623699144	-0.01329585617593563	-0.0017960645842463752	0.04985946065975861	-0.01106490905393197	0.01106490905393197	-0.009971892131951723	0.05031197223709078	0.	0.020127082277419314	-0.07783380436998474	-0.060381246832257936	-0.17864220142836795	0.019592177329480813	-0.43647661487982103	0.14549220495994034	0.2886705565776276	-0.8729532297596421	-0.011464304359025521	-2.1823830743991053	-0.13468822065220626	0.033672055163051565	0.43647661487982103
11.	-0.00995883466939931	0.06404462009760153	-0.013278446225865747	-0.001776268786272966	0.049794173346996554	-0.011137382989267811	0.011137382989267811	-0.00995883466939931	0.05030623218319236	0.	0.020123884176977105	-0.07764005082185252	-0.06037165253093132	-0.1797265832932731	0.019552786999765925	-0.43647465714524647	0.14549155238174882	0.28866942781846744	-0.8729493142904929	-0.01146516408319089	-2.1823732857262326	-0.13464345278191692	0.03366086319547923	0.43647465714524647
12.	-0.009948079886564756	0.06421708564458427	-0.013264106515419673	-0.001759673748481651	0.04974039943282378	-0.011199119844943208	0.011199119844943208	-0.009948079886564756	0.050302431353393705	0.	0.020121668810116858	-0.07748817059097055	-0.06036500643035057	-0.18064268759413116	0.01952196788021748	-0.4364734940357914	0.14549116467859713	0.28866878191607087	-0.8729469880715828	-0.011465641972345413	-2.182367470178957	-0.13461383159917567	0.03365345789979392	0.4364734940357914
13.	-0.009939134822674637	0.06436500021740223	-0.013252179763566182	-0.0017455497037353067	0.04969567411337318	-0.0112523161860348	0.0112523161860348	-0.009939134822674637	0.050299834201774314	0.	0.020120095259449654	-0.07736700868073272	-0.06036028577834896	-0.18142683264648982	0.019497420788036474	-0.43647277751215346	0.1454909258373845	0.28866839664137506	-0.8729455550243069	-0.011465905304407492	-2.1823638875607676	-0.13459362875303912	0.03364840718825978	0.43647277751215346
14.	-0.009931625646164526	0.06449324750253627	-0.013242167528219368	-0.0017333756278940162	0.049658128230822635	-0.011298613103781437	0.011298613103781437	-0.009931625646164526	0.0502980109859964	0.	0.020118952872889045	-0.07726886602185133	-0.06035685861866714	-0.18210559476694232	0.019477563778948076	-0.436472321970311	0.14549077399010366	0.28866815846494426	-0.872944643940622	-0.011466046399168525	-2.182361609851555	-0.13457948298447234	0.033644870746118084	0.436472321970311
15.	-0.009925267049913955	0.0646054992430794	-0.013233689399885274	-0.0017227689504217682	0.049626335249569775	-0.011339259971228964	0.011339259971228964	-0.009925267049913955	0.05029670074810556	0.	0.020118107389170182	-0.07718829784185235	-0.06035432216751055	-0.18269886721057252	0.019461281046204506	-0.43647202423068043	0.14549067474356014	0.2886680065739717	-0.8729440484613609	-0.011466117262946966	-2.182360121153402	-0.13456934841225618	0.033642337103064045	0.43647202423068043
16.	-0.009919839397256745	0.06470456837597108	-0.01322645252967566	-0.0017134420448473259	0.049599196986283726	-0.011375223898856871	0.011375223898856871	-0.009919839397256745	0.05029573964161454	0.	0.020117470869812762	-0.07712136993681008	-0.06035241260943829	-0.1832218353761838	0.01944776816132457	-0.4364718248104282	0.14549060827014274	0.2886679070284032	-0.8729436496208564	-0.01146614771603115	-2.182359124052141	-0.13456193933471727	0.03364048483367932	0.4364718248104282
17.	-0.00991517199329847	0.06479264577489172	-0.01322022932439796	-0.0017051742580731818	0.04957585996649235	-0.011407264664902245	0.011407264664902245	-0.00991517199329847	0.050295021746242195	0.	0.02011698430819509	-0.07706518480341057	-0.06035095292458527	-0.18368629097030106	0.01943643382232113	-0.43647168829962535	0.1454905627665418	0.2886678401930786	-0.8729433765992507	-0.01146615510373663	-2.1823584414981267	-0.13455642471685345	0.03363910617921336	0.43647168829962535
18.	-0.009911130893991591	0.06487146292339574	-0.013214841191988787	-0.0016977933392391946	0.04955565446995795	-0.011435987118543085	0.011435987118543085	-0.009911130893991591	0.05029447680413711	0.	0.020116607248254342	-0.07701757177463134	-0.06034982174476303	-0.18410152945749916	0.019426835804577137	-0.43647159300882366	0.1454905310029412	0.2886677943425165	-0.8729431860176473	-0.011466149620485658	-2.182357965044118	-0.1345522538313933	0.033638063457848325	0.43647159300882366
19.	-0.009907609997118894	0.06494240616197432	-0.013210146662825191	-0.0016911627613275498	0.04953804998559447	-0.011461878538911233	0.011461878538911233	-0.009907609997118894	0.050294057135353974	0.	0.020116311410709322	-0.07697687962329998	-0.06034893423212796	-0.18447497714639882	0.019418638206801862	-0.43647152530910854	0.14549050843636951	0.2886677622743062	-0.8729430506182171	-0.011466137292667846	-2.1823576265455427	-0.13454905348677443	0.03363726337169361	0.43647152530910854
20.	-0.009904524490237666	0.06500659850426212	-0.01320603265365022	-0.0016851728533016123	0.049522622451188325	-0.01148533573434081	0.01148533573434081	-0.009904524490237666	0.050293729714187815	0.	0.0201160766798345	-0.0769418348052282	-0.0603482300395035	-0.18481263835318826	0.019411582297012543	-0.4364714764373725	0.14549049214579085	0.2886677394511828	-0.872942952874745	-0.011466121683159875	-2.1823573821868627	-0.13454656568220405	0.03363664142055101	0.4364714764373725
21.	-0.009901805993050674	0.065064959261875	-0.013202407990734232	-0.0016797344640245555	0.049509029965253366	-0.011506685010529002	0.011506685010529002	-0.009901805993050674	0.0502934712408033	0.	0.02011588851844284	-0.07691144271087469	-0.060347665555328514	-0.18511942009882457	0.019405466245863506	-0.43647144064064675	0.1454904802135489	0.2886677229490605	-0.8729428812812935	-0.011466104882712956	-2.182357203203234	-0.13454460879815378	0.033636152199538444	0.43647144064064675
22.	-0.009899398924137333	0.06511824818747725	-0.013199198565516443	-0.001674774349011593	0.049496994620686664	-0.011526197095857161	0.011526197095857161	-0.009899398924137333	0.05029326500140661	0.	0.02011573626815786	-0.07688491768100827	-0.06034720880447358	-0.18539937174931134	0.019400130789833228	-0.4364714140699567	0.14549047135665225	0.28866771084426257	-0.8729428281399134	-0.011466088095572211	-2.1823570703497834	-0.13454305286833126	0.033635763217082816	0.4364714140699567
23.	-0.009897257758768903	0.06516709862619918	-0.013196343678358539	-0.001670231754677554	0.04948628879384452	-0.011544098443945537	0.011544098443945537	-0.009897257758768903	0.050293098824044445	0.	0.02011561201063532	-0.07686163262238806	-0.06034683603190596	-0.18565586449886956	0.019395448926604678	-0.43647139410527386	0.14549046470175797	0.28866770184731205	-0.8729427882105477	-0.011466071990029098	-2.1823569705263695	-0.13454180348757927	0.03363545087189482	0.43647139410527386
24.	-0.009895344940600941	0.065212042738138	-0.013193793254134589	-0.0016660558508591202	0.04947672470300471	-0.011560579895775398	0.011560579895775398	-0.009895344940600941	0.0502929637212678	0.	0.02011550979141674	-0.07684108220904184	-0.060346529374250224	-0.18589172760202546	0.019391318400091718	-0.43647137893462173	0.14549045964487392	0.28866769507891704	-0.8729427578692435	-0.011466056910577886	-2.182356894673109	-0.13454079113630077	0.03363519778407519	0.43647137893462173
25.	-0.009893629277346817	0.06525353091767133	-0.013191505703129089	-0.0016622037745576057	0.04946814638673408	-0.011575803391648959	0.011575803391648959	-0.009893629277346817	0.050292852972551795	0.	0.020115425082551017	-0.07682285564890902	-0.060346275247653056	-0.1861093530417578	0.019387656146292006	-0.4364713672864399	0.14549045576214664	0.28866768992999486	-0.8729427345728799	-0.011466043007413666	-2.1823568364321995	-0.1345399639724903	0.033634990993122574	0.4364713672864399
26.	-0.009892084697822155	0.06529194690859885	-0.013189446263762873	-0.0016586391209259797	0.049460423489110776	-0.011589907225086587	0.011589907225086587	-0.009892084697822155	0.05029276149372191	0.	0.0201153544051016	-0.07680661628300171	-0.06034606321530481	-0.18631077684662176	0.019384394137620664	-0.4364713582562993	0.14549045275209976	0.2886676859724876	-0.8729427165125986	-0.011466030315938685	-2.1823567912814963	-0.13453928288574893	0.03363482072143723	0.4364713582562993
27.	-0.009890689281148144	0.06532761968770191	-0.013187585708197525	-0.0016553307661211947	0.04945344640574072	-0.01160301019419472	0.01160301019419472	-0.009890689281148144	0.05029268539702171	0.	0.020115295060395083	-0.0767920861303326	-0.06034588518118525	-0.18649774291552904	0.019381476238145536	-0.4364713511928198	0.1454904503976066	0.2886676829015122	-0.8729427023856396	-0.011466018805708328	-2.1823567559640993	-0.13453871805251896	0.03363467951312974	0.4364713511928198
28.	-0.009889424492653976	0.06536083289455741	-0.013185899323538634	-0.0016522519395674562	0.049447122463269884	-0.011615214910564966	0.011615214910564966	-0.009889424492653976	0.05029262167988091	0.	0.02011524493629838	-0.07677903405718767	-0.06034573480889514	-0.1866717535874053	0.01937885579869721	-0.43647134562139733	0.14549044854046578	0.28866768049721037	-0.8729426912427947	-0.01146600841053002	-2.1823567281069867	-0.1345382465036297	0.03363456162590742	0.43647134562139733
29.	-0.009888274578041253	0.0653918323787206	-0.013184366104055004	-0.0016493794858637588	0.04944137289020626	-0.011626610458124735	0.011626610458124735	-0.009888274578041253	0.050292568001877445	0.	0.02011520236595913	-0.07676726663287788	-0.06034560709787739	-0.18683411005936537	0.019376493799767403	-0.4364713411924723	0.14549044706415742	0.28866767859920206	-0.8729426823849445	-0.011465999046859817	-2.1823567059623614	-0.13453785038460536	0.03363446259615134	0.4364713411924723
30.	-0.009887226079671291	0.0654208322884485	-0.013182968106228389	-0.0016466932724470559	0.049436130398356454	-0.011637274545840926	0.011637274545840926	-0.009887226079671291	0.050292522522979305	0.	0.020115166023688832	-0.0767566209980552	-0.060345498071066504	-0.18698594495354018	0.01937435740434881	-0.43647133764597373	0.14549044588199125	0.2886676770892334	-0.8729426752919475	-0.011465990624900025	-2.1823566882298686	-0.13453751569658612	0.03363437892414653	0.43647133764597373
31.	-0.009886267447793867	0.06544802001937616	-0.013181689930391823	-0.0016441757103941744	0.049431337238969336	-0.011647275262971187	0.011647275262971187	-0.009886267447793867	0.050292483784916873	0.	0.02011513484744853	-0.07674695925573821	-0.0603454045423456	-0.18712824875583456	0.01937241882063735	-0.4364713347865741	0.14549044492885804	0.28866767587923403	-0.8729426695731483	-0.011465983055135607	-2.1823566739328704	-0.13453723137495252	0.03363430784373813	0.4364713347865741
32.	-0.009885388726113378	0.0654735602645498	-0.013180518301484503	-0.0016418113638530431	0.04942694363056689	-0.011656672519732288	0.011656672519732288	-0.009885388726113378	0.05029245062327808	0.	0.0201151079805952	-0.0767381640251358	-0.0603453239417856	-0.18726189143082336	0.019370654401146197	-0.4364713324662668	0.14549044415542225	0.288667674902995	-0.8729426649325336	-0.01146597625202394	-2.1823566623313337	-0.13453698860807373	0.03363424715201843	0.4364713324662668
33.	-0.009884581295956707	0.065497598350542	-0.013179441727942276	-0.0016395866294965115	0.049422906479783535	-0.011665519237120016	0.011665519237120016	-0.009884581295956707	0.05029242210173429	0.	0.02011508472771543	-0.07673013489115811	-0.06034525418314629	-0.18738764020917378	0.01936904392377471	-0.4364713305719645	0.14549044352398818	0.2886676741103025	-0.872942661143929	-0.011465970135917615	-2.1823566528598226	-0.13453678032870273	0.03363419508217568	0.4364713305719645
34.	-0.009883837666938238	0.06552026300223145	-0.013178450222584319	-0.001637489471738158	0.049419188334691194	-0.011673862335301438	0.011673862335301438	-0.009883837666938238	0.05029239746237581	0.	0.020115064520861196	-0.07672278554949873	-0.06034519356258358	-0.1875061743155429	0.019367570014071984	-0.4364713290165812	0.14549044300552708	0.28866767346275735	-0.8729426580331624	-0.011465964633902584	-2.182356645082906	-0.13453660083080263	0.03363415020770066	0.4364713290165812
35.	-0.009883151304746261	0.06554166864719921	-0.013177535072995015	-0.001635509202683198	0.049415756523731307	-0.011681743559198014	0.011681743559198014	-0.009883151304746261	0.05029237608788966	0.	0.02011504689353556	-0.07671604149602984	-0.06034514068060668	-0.1876180972337321	0.019366217677913078	-0.43647132773255604	0.14549044257751867	0.28866767293076595	-0.8729426554651121	-0.011465959679983493	-2.18235663866278	-0.13453644547839602	0.033634111369599005	0.43647132773255604
36.	-0.009882516488740518	0.06556191734674188	-0.013176688651654025	-0.001633636298217174	0.04941258244370259	-0.011689200171656523	0.011689200171656523	-0.009882516488740518	0.05029235747252365	0.	0.02011503146050147	-0.07670983814522488	-0.060345094381504406	-0.1877239469764655	0.01936497392114527	-0.4364713266671083	0.14549044222236945	0.2886676724913524	-0.8729426533342166	-0.011465955214889073	-2.1823566333355418	-0.13453631048255163	0.03363407762063791	0.4364713266671083
37.	-0.009881928193625008	0.0655811004222111	-0.01317590425816668	-0.001631862243477279	0.04940964096812504	-0.011696265538298186	0.011696265538298186	-0.009881928193625008	0.05029234119962604	0.	0.020115017902000733	-0.07670411928904677	-0.060345053706002204	-0.18782420472847958	0.0193638274382095	-0.43647132577873093	0.14549044192624364	0.2886676721265548	-0.8729426515574619	-0.011465951185669263	-2.182356628893655	-0.13453619272926193	0.03363404818231548	0.43647132577873093
38.	-0.009881381990668134	0.06559929983131334	-0.013175175987557514	-0.0016301794023598683	0.049406909953340676	-0.011702969623262172	0.011702969623262172	-0.009881381990668134	0.05029232692414713	0.	0.02011500595133851	-0.07669883582776268	-0.06034501785401553	-0.18791930215576677	0.019362768355820237	-0.43647132503457703	0.14549044167819233	0.28866767182223824	-0.8729426500691541	-0.011465947545190957	-2.182356625172885	-0.13453608964564273	0.03363402241141068	0.43647132503457703
39.	-0.00988087396487521	0.06561658933808934	-0.013174498619833611	-0.0016285809068036735	0.04940436982437604	-0.011709339411265883	0.011709339411265883	-0.00988087396487521	0.05029231435891401	0.	0.020114995385054353	-0.07669394471926785	-0.06034498615516306	-0.18800962761508208	0.01936178802086444	-0.4364713244084982	0.14549044146949938	0.2886676715672099	-0.8729426488169963	-0.011465944251597958	-2.182356622042491	-0.13453599909521485	0.03363399977380371	0.4364713244084982
40.	-0.009880400645243165	0.0656330355117714	-0.013173867526990887	-0.0016270605624316744	0.04940200322621583	-0.011715399268431879	0.011715399268431879	-0.009880400645243165	0.05029230326379568	0.	0.02011498601509478	-0.07668940810500963	-0.06034495804528434	-0.18809553145201477	0.01936087882402088	-0.4364713238795605	0.14549044129318683	0.2886676713525543	-0.872942647759121	-0.011465941267774163	-2.1823566193978023	-0.1345359192954178	0.03363397982385445	0.4364713238795605
41.	-0.009879958945793884	0.06564869858301839	-0.013173278594391845	-0.0016256127677943871	0.04939979472896942	-0.011721171251987033	0.011721171251987033	-0.009879958945793884	0.05029229343709782	0.	0.020114977682544576	-0.07668519257942276	-0.060344933047633734	-0.18817733053996252	0.01936003405239347	-0.4364713234309144	0.14549044114363813	0.2886676711711298	-0.8729426468618288	-0.011465938560832296	-2.182356617154572	-0.13453584875223815	0.03363396218805954	0.4364713234309144
42.	-0.009879546115527842	0.0656636331807311	-0.013172728154037123	-0.0016242324449768947	0.04939773057763921	-0.011726675377080028	0.011726675377080028	-0.009879546115527842	0.05029228470868876	0.	0.02011497025257944	-0.07668126857659517	-0.06034491075773832	-0.1882553121839271	0.019359247765834923	-0.43647132304892794	0.1454904410163093	0.28866767101718493	-0.8729426460978559	-0.011465936101639793	-2.1823566152446396	-0.13453578620809956	0.03363394655202489	0.43647132304892794
43.	-0.009879159695791789	0.0656778889684351	-0.013172212927722386	-0.001622914979743742	0.04939579847895895	-0.011731929847479379	0.011731929847479379	-0.009879159695791789	0.050292276934478214	0.	0.020114963610381245	-0.07667760985317007	-0.06034489083114373	-0.1883297374904601	0.01935851469271026	-0.4364713227225187	0.14549044090750624	0.2886676708860644	-0.8729426454450374	-0.0114659338643869	-2.1823566136125936	-0.13453573060009497	0.03363393265002374	0.4364713227225187
44.	-0.009878797483833714	0.0656915111958454	-0.013171729978444952	-0.001621656169724111	0.04939398741916857	-0.011736951255723828	0.011736951255723828	-0.009878797483833714	0.05029226999195925	0.	0.020114957657816186	-0.07667419305062373	-0.06034487297344855	-0.1884008442870263	0.019357830141687984	-0.4364713224426345	0.1454904408142115	0.2886676707739814	-0.872942644885269	-0.011465931826197977	-2.182356612213172	-0.134535681026331	0.03363392025658275	0.4364713224426345
45.	-0.009878457501541605	0.06570454117851358	-0.01317127666872214	-0.0016204521794029535	0.04939228750770802	-0.011741754757336964	0.011741754757336964	-0.009878457501541605	0.05029226377659087	0.	0.02011495231072073	-0.07667099732330664	-0.06034485693216218	-0.18846884965953428	0.019357189926805473	-0.4364713222018485	0.1454904407339495	0.28866767067784166	-0.872942644403697	-0.011465929966784694	-2.1823566110092423	-0.13453563671867347	0.03363390917966837	0.4364713222018485
46.	-0.009878137968541647	0.06571701671626337	-0.013170850624722194	-0.0016192995008959853	0.04939068984270823	-0.01174635422293984	0.01174635422293984	-0.009878137968541647	0.050292258198848645	0.	0.020114947496674286	-0.07666800402120436	-0.06034484249002286	-0.18853395216505103	0.01935659030357573	-0.4364713219940415	0.1454904406646805	0.2886676705951053	-0.872942643988083	-0.011465928268138458	-2.1823566099702076	-0.1345355970205696	0.0336338992551424	0.4364713219940415
47.	-0.009877837278975767	0.0657289724593377	-0.013170449705301021	-0.001618194919658432	0.049389186394878826	-0.011750762371461788	0.011750762371461788	-0.009877837278975767	0.050292253181809056	0.	0.020114943153163537	-0.07666519641841625	-0.06034482945949061	-0.18859633376719204	0.019356027914315958	-0.4364713218141509	0.14549044060471697	0.28866767052367864	-0.8729426436283018	-0.011465926714258803	-2.1823566090707542	-0.1345355613689196	0.0336338903422299	0.4364713218141509
48.	-0.009877553981395375	0.06574044022972399	-0.013170071975193832	-0.00161713548441747	0.049387769906976874	-0.011754990887131356	0.011754990887131356	-0.009877553981395375	0.05029224865916244	0.	0.020114939226063337	-0.07666255947998085	-0.06034481767819001	-0.188656161533905	0.019355499741208836	-0.4364713216579718	0.14549044055265725	0.2886676704618289	-0.8729426433159436	-0.01146592529091427	-2.182356608289859	-0.13453552927919216	0.03363388231979804	0.4364713216579718
49.	-0.009877286761303082	0.06575144930393036	-0.013169715681737443	-0.001616118480732891	0.04938643380651541	-0.011759050522503433	0.011759050522503433	-0.009877286761303082	0.05029224457357158	0.	0.02011493566837473	-0.07666007966098647	-0.06034480700512419	-0.18871358913099473	0.01935500306587224	-0.43647132152199863	0.14549044050733287	0.2886676704081163	-0.8729426430439973	-0.01146592398543229	-2.182356607609993	-0.1345355003331528	0.0336338750832882	0.43647132152199863
50.	-0.009877034425951765	0.06576202666250208	-0.013169379234602352	-0.0016151414076846845	0.04938517212975882	-0.011762951189427346	0.011762951189427346	-0.009877034425951765	0.0502922408753105	0.	0.020114932439172575	-0.07665774473296155	-0.06034479731751772	-0.18876875813949429	0.019354535434426823	-0.43647132140329825	0.1454904404677661	0.2886676703613401	-0.8729426428065965	-0.01146592278651483	-2.1823566070164913	-0.1345354741687051	0.03363386854217627	0.43647132140329825
51.	-0.009876795891073912	0.06577219721075411	-0.013169061188098548	-0.0016142019572639567	0.049383979455369556	-0.01176670203956969	0.01176670203956969	-0.009876795891073912	0.05029223752113121	0.	0.020114929502724824	-0.07665554363339509	-0.060344788508174464	-0.1888217992206521	0.019354094627223983	-0.436471321299408	0.145490440433136	0.28866767032049523	-0.872942642598816	-0.01146592168407673	-2.18235660649704	-0.13453545047144877	0.03363386261786219	0.436471321299408
52.	-0.00987657016926646	0.0657819839745202	-0.013168760225688613	-0.0016132979961080015	0.0493828508463323	-0.011770311535863682	0.011770311535863682	-0.00987657016926646	0.05029223447331686	0.	0.020114926827752906	-0.07665346633493379	-0.06034478048325872	-0.18887283314870995	0.019353678632537338	-0.43647132120825316	0.14549044040275105	0.28866767028473744	-0.8729426424165063	-0.011465920669104004	-2.1823566060412656	-0.1345354289676385	0.03363385724190963	0.43647132120825316
53.	-0.009876356359799521	0.06579140827415635	-0.01316847514639936	-0.0016124275492739332	0.049381781798997604	-0.01177378751605492	0.01177378751605492	-0.009876356359799521	0.05029223169888774	0.	0.02011492438680854	-0.07665150373137164	-0.060344773160425615	-0.18892197172864988	0.019353285623636036	-0.4364713211280804	0.1454904403760268	0.28866767025335544	-0.8729426422561608	-0.011465919733529626	-2.182356605640402	-0.13453540941828984	0.03363385235457246	0.4364713211280804
54.	-0.009876153639653157	0.0658004898795654	-0.013168204852870877	-0.0016115887857900215	0.04938076819826579	-0.011777137249344276	0.011777137249344276	-0.009876153639653157	0.050292229168933264	0.	0.020114922155746923	-0.07664964753801427	-0.06034476646724077	-0.1889693186135844	0.019352913938752242	-0.43647132105740327	0.14549044035246775	0.2886676702257478	-0.8729426421148065	-0.011465918870124613	-2.1823566052870165	-0.13453539161422867	0.03363384790355717	0.43647132105740327
55.	-0.00987596125561617	0.06580924714861479	-0.013167948340821559	-0.0016107800057613827	0.04937980627808085	-0.011780367486986534	0.011780367486986534	-0.00987596125561617	0.05029222685804815	0.	0.02011492011328009	-0.07664789020438492	-0.06034476033984027	-0.18901497003436357	0.019352562063533002	-0.436471320994958	0.14549044033165268	0.28866767020140455	-0.872942641989916	-0.011465918072402477	-2.1823566049747902	-0.13453537537191929	0.03363384384297982	0.436471320994958
56.	-0.009875778517305589	0.06581769715098618	-0.013167704689740786	-0.0016099996288382037	0.049378892586527945	-0.011783484507583538	0.011783484507583538	-0.009875778517305589	0.05029222474385491	0.	0.02011491824059705	-0.0766462248375563	-0.060344754721791155	-0.1890590154522029	0.01935222861563067	-0.43647132093966684	0.14549044031322228	0.2886676701798919	-0.8729426418793337	-0.011465917334535338	-2.182356604698334	-0.1345353605299376	0.0336338401324844	0.43647132093966684
57.	-0.009875604790986424	0.06582585577921497	-0.013167473054648564	-0.0016092461838812934	0.04937802395493212	-0.011786494157709297	0.011786494157709297	-0.009875604790986424	0.050292222806598376	0.	0.020114916521039812	-0.07664464513465676	-0.060344749563119436	-0.18910153814364436	0.019351912331139313	-0.43647132089060825	0.14549044029686942	0.28866767016083994	-0.8729426417812165	-0.011465916651280229	-2.182356604453041	-0.1345353469459805	0.03363383673649512	0.43647132089060825
58.	-0.009875439494088587	0.0658337378484393	-0.013167252658784784	-0.0016085182996822757	0.04937719747044294	-0.011789401888418448	0.011789401888418448	-0.009875439494088587	0.050292221028800224	0.	0.020114914939826315	-0.0766431453233175	-0.06034474481947894	-0.18914261572589525	0.019351612052628763	-0.43647132084699203	0.14549044028233069	0.2886676701439321	-0.8729426416939841	-0.011465916017914286	-2.1823566042349603	-0.13453533449432226	0.033633833623580564	0.43647132084699203
59.	-0.009875282090332643	0.06584135718617527	-0.01316704278711019	-0.0016078146966148627	0.049376410451663216	-0.011792212788116384	0.011792212788116384	-0.009875282090332643	0.05029221939496396	0.	0.02011491348381284	-0.0766417201090118	-0.06034474045143851	-0.1891823206295169	0.019351326718564925	-0.43647132080813905	0.14549044026937968	0.28866767012889705	-0.8729426416162781	-0.0114659154301777	-2.182356604040695	-0.13453532306364535	0.03363383076591134	0.43647132080813905
60.	-0.00987513208538836	0.06584872671326308	-0.013166842780517813	-0.0016071341791099303	0.0493756604269418	-0.011794931612206879	0.011794931612206879	-0.00987513208538836	0.05029221789132216	0.	0.02011491214128972	-0.07664036462838983	-0.060344736423869165	-0.18922072052451716	0.01935105535393591	-0.4364713207734639	0.14549044025782132	0.28866767011550143	-0.8729426415469278	-0.011465914884223431	-2.1823566038673197	-0.13453531255518494	0.033633828138796236	0.4364713207734639
61.	-0.009874989023000637	0.06585585851698039	-0.013166652030667516	-0.0016064756288610268	0.049374945115003184	-0.011797562809879621	0.011797562809879621	-0.009874989023000637	0.05029221650561946	0.	0.020114910901805318	-0.07663907440784197	-0.06034473270541595	-0.18925787870511912	0.019350797061929458	-0.4364713207424611	0.14549044024748703	0.28866767010354405	-0.8729426414849222	-0.011465914376572883	-2.1823566037123054	-0.134535302881138	0.0336338257202845	0.4364713207424611
62.	-0.009874852481526166	0.06586276391719337	-0.013166469975368222	-0.0016058379986788615	0.049374262407630834	-0.011800110548354326	0.011800110548354326	-0.009874852481526166	0.05029221522692564	0.	0.020114909756013856	-0.07663784532663201	-0.060344729268041575	-0.1892938544378069	0.019350551016529174	-0.4364713207146927	0.14549044023823088	0.2886676700928511	-0.8729426414293854	-0.011465913904076707	-2.182356603573463	-0.1345352939632954	0.03363382349082385	0.4364713207146927
63.	-0.009874722070831888	0.06586945352630663	-0.013166296094442517	-0.0016052203069235327	0.049373610354159436	-0.011802578734858562	0.011802578734858562	-0.009874722070831888	0.0502922140454744	0.	0.020114908695543745	-0.07663667358403346	-0.06034472608663123	-0.18932870327667348	0.01935031645591544	-0.43647132068977873	0.14549044022992624	0.28866767008327215	-0.8729426413795575	-0.011465913463880189	-2.182356603448894	-0.13453528573186313	0.03363382143296578	0.43647132068977873
64.	-0.009874597429512678	0.06587593730367991	-0.013166129906016904	-0.0016046216324520745	0.04937298714756339	-0.01180497103658257	0.01180497103658257	-0.009874597429512678	0.05029221295252382	0.	0.020114907712883195	-0.07663555566998019	-0.06034472313864958	-0.18936247734959874	0.01935009267657268	-0.4364713206673888	0.14549044022246294	0.2886676700746764	-0.8729426413347776	-0.011465913053392573	-2.1823566033369444	-0.13453527812444377	0.03363381953111094	0.4364713206673888
65.	-0.009874478222391323	0.06588222460509817	-0.01316597096318843	-0.001604041110026486	0.04937239111195661	-0.011807290898824882	0.011807290898824882	-0.009874478222391323	0.05029221194023535	0.	0.020114906801280794	-0.07663448833880848	-0.06034472040384238	-0.18939522561835823	0.019349879028017856	-0.4364713206472349	0.14549044021574495	0.28866767006695027	-0.8729426412944697	-0.011465912670259891	-2.1823566032361743	-0.1345352710851546	0.03363381777128865	0.4364713206472349
66.	-0.009874364138268504	0.06588832422781199	-0.013165818851024672	-0.0016034779261339855	0.04937182069134252	-0.01180954156151722	0.01180954156151722	-0.009874364138268504	0.050292211001568686	0.	0.02011490595465879	-0.076633468585724	-0.06034471786397636	-0.189426994115391	0.01934967490807656	-0.4364713206290653	0.14549044020968843	0.28866767005999466	-0.8729426412581306	-0.011465912312340848	-2.1823566031453265	-0.134535264563862	0.0336338161409655	0.4364713206290653
67.	-0.00987425488789467	0.065894244451604	-0.01316567318385956	-0.0016029313151769305	0.04937127443947335	-0.011811726074294943	0.011811726074294943	-0.00987425488789467	0.0502922101301902	0.	0.020114905167537344	-0.0766324936256756	-0.060344715502612035	-0.1894578261596346	0.01934947975864259	-0.43647132061265986	0.14549044020421997	0.2886676700537229	-0.8729426412253197	-0.011465911977685381	-2.1823566030632993	-0.13453525851551587	0.03363381462887897	0.43647132061265986
68.	-0.009874150202139135	0.06589999307628469	-0.01316553360285218	-0.001602400555994789	0.04937075101069568	-0.011813847310260202	0.011813847310260202	-0.009874150202139135	0.050292209320392994	0.	0.020114904434968266	-0.07663156087435863	-0.0603447133049048	-0.1894877625535545	0.019349293061865377	-0.43647132059782556	0.1454904401992752	0.2886676700480593	-0.8729426411956511	-0.01146591166451561	-2.182356602989128	-0.13453525289956905	0.03363381322489226	0.43647132059782556
69.	-0.009874049830334805	0.06590557745597454	-0.013165399773779741	-0.0016018849686848732	0.04937024915167403	-0.011815907978568138	0.011815907978568138	-0.009874049830334805	0.050292208567027034	0.	0.020114903752476848	-0.07663066793110603	-0.060344711257430544	-0.18951684176325237	0.019349114336716575	-0.43647132058439275	0.1454904401947976	0.28866767004293736	-0.8729426411687855	-0.011465911371208847	-2.182356602921964	-0.13453524767947073	0.03363381191986768	0.43647132058439275
70.	-0.009873953538779554	0.06591100453048915	-0.013165271385039406	-0.0016013839116922975	0.049369767693897774	-0.011817910635951867	0.011817910635951867	-0.009873953538779554	0.05029220786543787	0.	0.020114903116010812	-0.0766298125634561	-0.06034470934803243	-0.18954510008332434	0.019348943135893384	-0.4364713205722121	0.14549044019073737	0.28866767003829874	-0.8729426411444242	-0.011465911096282458	-2.1823566028610606	-0.13453524282222248	0.03363381070555562	0.4364713205722121
71.	-0.009873861109377526	0.06591628085410922	-0.0131651481458367	-0.0016008967791429215	0.04936930554688763	-0.011819857697289108	0.011819857697289108	-0.009873861109377526	0.05029220721141291	0.	0.02011490252189532	-0.07662899269321166	-0.06034470756568596	-0.18957257178795522	0.019348779043021395	-0.436471320561152	0.14549044018705068	0.2886676700340919	-0.872942641122304	-0.01146591083838035	-2.18235660280576	-0.13453523829798958	0.033633809574497395	0.436471320561152
72.	-0.00987377233840566	0.06592141262198596	-0.01316502978454088	-0.0016004229983959232	0.0493688616920283	-0.011821751445302167	0.011821751445302167	-0.00987377233840566	0.050292206601134086	0.	0.02011490196679334	-0.07662820638382818	-0.060344705900380026	-0.18959928926957004	0.019348621670124303	-0.4364713205510962	0.14549044018369872	0.28866767003027155	-0.8729426411021924	-0.011465910596260877	-2.182356602755481	-0.13453523407975898	0.033633808519939745	0.4364713205510962
73.	-0.009873687035392419	0.06592640569440567	-0.013164916047189891	-0.0015999620277951754	0.04936843517696209	-0.011823594039473027	0.011823594039473027	-0.009873687035392419	0.050292206031136204	0.	0.02011490144767062	-0.07662745182898824	-0.06034470434301186	-0.18962528316622318	0.01934847065533177	-0.43647132054194177	0.14549044018064725	0.2886676700267977	-0.8729426410838835	-0.011465910368786032	-2.1823566027097088	-0.13453523014303873	0.03363380753575968	0.43647132054194177
74.	-0.009873605022097191	0.06593126561911322	-0.013164806696129589	-0.0015995133546008314	0.04936802511048596	-0.011825387524246608	0.011825387524246608	-0.009873605022097191	0.05029220549827013	0.	0.020114900961764683	-0.07662672734223641	-0.060344702885294046	-0.18965058247877703	0.01934832566080022	-0.43647132053359755	0.14549044017786583	0.28866767002363486	-0.8729426410671951	-0.011465910154911753	-2.1823566026679875	-0.1345352264655926	0.03363380661639815	0.43647132053359755
75.	-0.009873526131580218	0.06593599765187333	-0.013164701508773623	-0.001599076493084483	0.04936763065790109	-0.011827133836587657	0.011827133836587657	-0.009873526131580218	0.05029220499967031	0.	0.020114900506557367	-0.07662603134756368	-0.060344701519672105	-0.18967521467881332	0.019348186370824208	-0.4364713205259826	0.14549044017532753	0.28866767002075155	-0.8729426410519652	-0.011465909953679236	-2.182356602629913	-0.1345352230272059	0.03363380575680148	0.4364713205259826
76.	-0.009873450207353932	0.06594060677542962	-0.01316460027647191	-0.0015986509827729922	0.04936725103676966	-0.01182883481294985	0.01182883481294985	-0.009873450207353932	0.0502922045327259	0.	0.020114900079750444	-0.0766253623708432	-0.06034470023925133	-0.18969920580812022	0.019348052490118728	-0.43647132051902504	0.14549044017300833	0.28866767001812	-0.8729426410380501	-0.011465909764207126	-2.182356602595125	-0.13453521980947827	0.03363380495236957	0.43647132051902504
77.	-0.009873377102607724	0.06594509771700546	-0.013164502803476964	-0.0015982363868276253	0.04936688551303861	-0.011830492195709764	0.011830492195709764	-0.009873377102607724	0.050292204095055255	0.	0.02011489967924393	-0.07662471903203073	-0.06034469903773179	-0.18972258057051308	0.01934792374225493	-0.43647132051266074	0.14549044017088691	0.2886676700157153	-0.8729426410253215	-0.011465909585684496	-2.1823566025633037	-0.13453521679563993	0.03363380419890998	0.43647132051266074
78.	-0.009873306679498917	0.06594947496447569	-0.013164408905998556	-0.001597832290546479	0.04936653339749458	-0.01183210763911304	0.01183210763911304	-0.009873306679498917	0.05029220368448321	0.	0.020114899303116784	-0.07662410003805255	-0.060344697909350355	-0.18974536241666923	0.019347799868233866	-0.43647132050683257	0.1454904401689442	0.2886676700135154	-0.8729426410136651	-0.01146590941736454	-2.182356602534163	-0.13453521397038876	0.03363380349259719	0.43647132050683257
79.	-0.009873238808503618	0.06595374278132533	-0.013164318411338157	-0.0015974382999793884	0.04936619404251809	-0.011833682714775315	0.011833682714775315	-0.009873238808503618	0.05029220329902086	0.	0.0201148989496097	-0.07662350417631267	-0.0603446968488291	-0.1897675736225889	0.019347680625184476	-0.4364713205014896	0.1454904401671632	0.2886676700115006	-0.8729426410029792	-0.011465909258558874	-2.1823566025074483	-0.13453521131974536	0.03363380282993634	0.4364713205014896
80.	-0.009873173367821687	0.06595790522050061	-0.013164231157095583	-0.0015970540406455814	0.04936586683910844	-0.01183521891677634	0.01183521891677634	-0.009873173367821687	0.050292202936847545	0.	0.020114898617109713	-0.07662293030875836	-0.060344695851329136	-0.18978923536223422	0.019347565785173614	-0.4364713204965862	0.14549044016552873	0.28866767000965343	-0.8729426409931724	-0.011465909108632405	-2.182356602482931	-0.13453520883092393	0.03363380220773098	0.4364713204965862
81.	-0.009873110242830777	0.06596196613724625	-0.013164146990441036	-0.0015966791563452897	0.04936555121415388	-0.011836717666381944	0.011836717666381944	-0.009873110242830777	0.05029220259629481	0.	0.020114898304136465	-0.0766223773664498	-0.0603446949124094	-0.1898103677748442	0.019347455134117255	-0.4364713204920815	0.14549044016402718	0.28866767000795795	-0.872942640984163	-0.011465908966998698	-2.1823566024604073	-0.13453520649221748	0.03363380162305437	0.4364713204920815
82.	-0.00987304932558484	0.06596592920101492	-0.013164065767446454	-0.0015963133080573826	0.04936524662792421	-0.01183818031642516	0.01183818031642516	-0.00987304932558484	0.05029220227583201	0.	0.020114898009329894	-0.07662184434458567	-0.06034469402798968	-0.18983099002737516	0.019347348470783114	-0.43647132048793885	0.14549044016264628	0.28866767000640026	-0.8729426409758777	-0.011465908833115785	-2.1823566024396945	-0.13453520429289478	0.033633801073223696	0.43647132048793885
83.	-0.00987299051435304	0.06596979790652607	-0.01316398735247072	-0.00159595617291584	0.0493649525717652	-0.01183960815537488	0.01183960815537488	-0.00987299051435304	0.05029220197405345	0.	0.020114897731439173	-0.07662133029794124	-0.06034469319431751	-0.1898511203724738	0.019347245605876084	-0.43647132048412546	0.14549044016137513	0.28866767000496757	-0.8729426409682509	-0.011465908706482376	-2.182356602420627	-0.13453520222310883	0.03363380055577721	0.43647132048412546
84.	-0.00987293371319536	0.06597357558404407	-0.013163911617593815	-0.0015956074432585659	0.04936466856597681	-0.011841002411117716	0.011841002411117716	-0.00987293371319536	0.050292201689666874	0.	0.02011489746931281	-0.07662083433668057	-0.06034469240793844	-0.18987077620235107	0.019347146361198678	-0.43647132048061166	0.14549044016020388	0.2886676700036486	-0.8729426409612233	-0.011465908586634422	-2.182356602403058	-0.1345352002738144	0.0336338000684536	0.43647132048061166
85.	-0.009872878831571652	0.06597726540893936	-0.013163838442095536	-0.00159526682574264	0.04936439415785826	-0.011842364254476379	0.011842364254476379	-0.009872878831571652	0.05029220142148311	0.	0.020114897221889742	-0.07662035562250795	-0.060344691665669234	-0.18988997409889163	0.01934705056887954	-0.43647132047737086	0.14549044015912363	0.2886676700024332	-0.8729426409547417	-0.011465908473142009	-2.1823566023868546	-0.13453519843669437	0.03363379960917359	0.43647132047737086
86.	-0.009872825783981097	0.06598087041059024	-0.013163767711974797	-0.001594934040520659	0.049364128919905485	-0.011843694802485738	0.011843694802485738	-0.009872825783981097	0.05029220116840678	0.	0.02011489698819129	-0.07661989336512769	-0.06034469096457387	-0.18990872988030139	0.019346958070663795	-0.43647132047437914	0.1454904401581264	0.2886676700013121	-0.8729426409487583	-0.011465908365606521	-2.182356602371896	-0.13453519670409358	0.033633799176023396	0.43647132047437914
87.	-0.009872774489629454	0.0659843934806777	-0.013163699319505938	-0.0015946088204732982	0.049363872448147265	-0.011844995121445795	0.011844995121445795	-0.009872774489629454	0.05029220092942796	0.	0.020114896767313938	-0.07661944681898435	-0.06034469030194182	-0.18992705864456963	0.019346868717259658	-0.43647132047161485	0.14549044015720494	0.2886676700002771	-0.8729426409432297	-0.011465908263658094	-2.1823566023580745	-0.13453519506895925	0.03363379876723981	0.43647132047161485
88.	-0.009872724872121642	0.06598783738092105	-0.013163633162828854	-0.0015942909104936663	0.049363624360608205	-0.011846266229769111	0.011846266229769111	-0.009872724872121642	0.050292200703614606	0.	0.02011489655842281	-0.07661901528025827	-0.06034468967526844	-0.18994497480999667	0.019346782367736216	-0.43647132046905845	0.14549044015635282	0.28866766999932064	-0.8729426409381169	-0.011465908166953264	-2.1823566023452923	-0.13453519352478743	0.03363379838119686	0.43647132046905845
89.	-0.009872676859177492	0.06599120475029795	-0.013163569145569988	-0.0015939800668194203	0.04936338429588746	-0.011847509100638639	0.011847509100638639	-0.009872676859177492	0.050292200490105805	0.	0.02011489636074578	-0.07661859808409371	-0.060344689082237335	-0.18996249215301486	0.0193466988889679	-0.4364713204666922	0.14549044015556406	0.28866766999843607	-0.8729426409333844	-0.011465908075172851	-2.182356602333461	-0.13453519206557482	0.033633798016393705	0.4364713204666922
90.	-0.009872630382368696	0.06599449811178827	-0.013163507176491594	-0.0015936760564089607	0.04936315191184348	-0.011848724664490511	0.011848724664490511	-0.009872630382368696	0.050292200288105604	0.	0.020114896173568115	-0.07661819460203954	-0.06034468852070435	-0.18997962384351255	0.019346618155121533	-0.43647132046450016	0.1454904401548334	0.2886676699976172	-0.8729426409290003	-0.01146590798802003	-2.1823566023225007	-0.13453519068577513	0.03363379767144378	0.43647132046450016
91.	-0.00987258537687515	0.06599771987867827	-0.013163447169166868	-0.0015933786563583497	0.049362926884375755	-0.011849913811335109	0.011849913811335109	-0.00987258537687515	0.050292200096877494	0.	0.020114895996227684	-0.07661780423968366	-0.06034468798868306	-0.1899963824778505	0.019346540047182267	-0.43647132046246784	0.14549044015415594	0.2886676699968586	-0.8729426409249357	-0.011465907905218557	-2.182356602312339	-0.13453518938025977	0.03363379734506494	0.43647132046246784
92.	-0.009872541781259101	0.06600087236045794	-0.0131633890416788	-0.001593087653355885	0.0493627089062955	-0.01185107739292855	0.01185107739292855	-0.009872541781259101	0.05029219991573937	0.	0.02011489582811056	-0.07661742643446497	-0.06034468748433168	-0.19001278010974476	0.019346464452515106	-0.436471320460582	0.14549044015352733	0.28866766999615523	-0.872942640921164	-0.011465907826511173	-2.18235660230291	-0.1345351881442824	0.0336337970360706	0.436471320460582
93.	-0.009872499537255592	0.06600395776834211	-0.01316333271634079	-0.0015928028431715163	0.04936249768627796	-0.011852216224805725	0.011852216224805725	-0.009872499537255592	0.05029219974405899	0.	0.020114895668647045	-0.07661706065364754	-0.06034468700594114	-0.19002882827917575	0.019346391264458918	-0.4364713204588308	0.1454904401529436	0.2886676699955025	-0.8729426409176616	-0.011465907751658122	-2.182356602294154	-0.13453518697344657	0.033633796743361644	0.4364713204588308
94.	-0.00987245858957792	0.06600697822044262	-0.013163278119437226	-0.0015925240301785423	0.0493622929478896	-0.01185333108818506	0.01185333108818506	-0.00987245858957792	0.05029219958124987	0.	0.020114895517308086	-0.07661670639244356	-0.06034468655192426	-0.1900445380394683	0.01934632038195033	-0.43647132045720327	0.1454904401524011	0.2886676699948963	-0.8729426409144065	-0.011465907680435814	-2.1823566022860166	-0.13453518586367672	0.03363379646591918	0.43647132045720327
95.	-0.00987241888573684	0.06600993574661745	-0.013163225180982454	-0.0015922510269052248	0.0493620944286842	-0.01185442273175437	0.01185442273175437	-0.00987241888573684	0.05029219942676751	0.	0.020114895373601976	-0.07661636317227254	-0.060344686120805936	-0.19005991998267696	0.0193462517091749	-0.4364713204556896	0.14549044015189655	0.2886676699943329	-0.8729426409113792	-0.011465907612635596	-2.182356602278448	-0.13453518481119148	0.03363379620279787	0.4364713204556896
96.	-0.009872380375872463	0.06601283229301981	-0.013163173834496618	-0.0015919836536141627	0.04936190187936232	-0.011855491873346356	0.011855491873346356	-0.009872380375872463	0.050292199280106024	0.	0.020114895237071388	-0.07661603053914579	-0.060344685711214166	-0.19007498426339864	0.019346185155243435	-0.4364713204542808	0.14549044015142693	0.28866766999380883	-0.8729426409085616	-0.011465907548062626	-2.182356602271404	-0.1345351838124799	0.03363379595311997	0.4364713204542808
97.	-0.009872343012597805	0.06601566972636871	-0.013163124016797074	-0.0015917217379074384	0.049361715062989024	-0.011856539201511604	0.011856539201511604	-0.009872343012597805	0.050292199140795	0.	0.020114895107290635	-0.07661570806216583	-0.06034468532187191	-0.19008974062112524	0.01934612063389129	-0.4364713204529685	0.1454904401509895	0.28866766999332105	-0.872942640905937	-0.011465907486534841	-2.1823566022648424	-0.1345351828642794	0.03363379571606985	0.4364713204529685
98.	-0.009872306750853092	0.0660184498379608	-0.013163075667804123	-0.0015914651143557157	0.04936153375426546	-0.01185756537699637	0.01185756537699637	-0.009872306750853092	0.050292199008396744	0.	0.020114894983863214	-0.0766153953321315	-0.06034468495158964	-0.19010419840123957	0.019346058063198945	-0.43647132045174536	0.1454904401505818	0.2886676699928667	-0.8729426409034907	-0.01146590742788201	-2.182356602258727	-0.13453518196355602	0.033633795490889004	0.43647132045174536
99.	-0.00987227154776998	0.06602117434744136	-0.013163028730359974	-0.001591213624149606	0.049361357738849906	-0.01185857103413177	0.01185857103413177	-0.00987227154776998	0.05029219888250365	0.	0.02011489486641952	-0.07661509196024047	-0.060344684599258555	-0.19011836657474973	0.019345997365331997	-0.4364713204506045	0.1454904401502015	0.28866766999244314	-0.872942640901209	-0.01146590737194487	-2.1823566022530225	-0.13453518110748616	0.03363379527687154	0.4364713204506045
100.	-0.009872237362544929	0.0660238449063514	-0.013162983150059903	-0.001590967114771765	0.04936118681272464	-0.011859556782140509	0.011859556782140509	-0.009872237362544929	0.05029219876273587	0.	0.0201148947546148	-0.07661479757688114	-0.0603446842638444	-0.1901322537568494	0.019345938466299187	-0.4364713204495396	0.14549044014984652	0.288667669992048	-0.8729426408990792	-0.011465907318574328	-2.182356602247698	-0.13453518029344025	0.03363379507336006	0.4364713204495396
125.	-0.009871625399389938	0.06607683220494898	-0.013162167199186583	-0.0015860762021502415	0.049358126996949685	-0.011879116157299084	0.011879116157299084	-0.009871625399389938	0.05029219702885333	0.	0.020114893125906093	-0.07660956628746082	-0.06034467937771828	-0.19040770398181792	0.019344891882673385	-0.4364713204367046	0.1454904401455682	0.2886676699873113	-0.8729426408734092	-0.01146590652504481	-2.182356602183523	-0.1345351685589117	0.033633792139727926	0.4364713204367046
158.	-0.009871211261759744	0.06612126157328838	-0.013161615015679659	-0.0015819753820787963	0.04935605630879872	-0.011895517532565028	0.011895517532565028	-0.009871211261759744	0.050292196288703336	0.	0.020114892422130153	-0.07660607310663485	-0.06034467726639046	-0.19063853469029307	0.019344193105753003	-0.436471320433149	0.145490440144383	0.28866766998601395	-0.872942640866298	-0.011465906168622362	-2.182356602165745	-0.13453516359298942	0.033633790898247355	0.436471320433149
200.	-0.009870947064691906	0.06615670861960453	-0.01316126275292254	-0.0015787036977417965	0.04935473532345953	-0.011908603481527467	0.011908603481527467	-0.009870947064691906	0.05029219599487653	0.	0.020114892139936936	-0.07660386905684749	-0.06034467641981081	-0.19082261112869975	0.019343752239356884	-0.43647132043225084	0.1454904401440836	0.2886676699856893	-0.8729426408645017	-0.011465906021272372	-2.182356602161254	-0.1345351616361788	0.0336337904090447	0.43647132043225084
251.	-0.009870785122658989	0.0661838666050991	-0.013161046830211985	-0.0015761971020267398	0.04935392561329494	-0.011918629549885687	0.011918629549885687	-0.009870785122658989	0.05029219588213089	0.	0.02011489203080392	-0.07660252971540643	-0.06034467609241176	-0.190963589812081	0.01934348434924207	-0.43647132043203163	0.14549044014401055	0.28866766998561066	-0.8729426408640633	-0.011465905962948716	-2.182356602160158	-0.13453516088982592	0.03363379022245648	0.43647132043203163
316.	-0.009870680268332578	0.06620581372517413	-0.013160907024443438	-0.0015741714633266267	0.04935340134166289	-0.01192673197134057	0.01192673197134057	-0.009870680268332578	0.05029219583602383	0.	0.02011489198590199	-0.07660166838560331	-0.06034467595770598	-0.19107748498164231	0.01934331207430106	-0.43647132043197423	0.1454904401439914	0.2886676699855902	-0.8729426408639485	-0.011465905938525804	-2.182356602159871	-0.13453516058606801	0.033633790146517004	0.43647132043197423
398.	-0.009870613552972553	0.06622330033764137	-0.01316081807063007	-0.0015725575174898388	0.04935306776486277	-0.011933187699406983	0.011933187699406983	-0.009870613552972553	0.050292195817561676	0.	0.02011489196783457	-0.0766011233337015	-0.0603446759035037	-0.19116821061072664	0.019343203060307214	-0.4364713204319596	0.14549044014398652	0.288667669985585	-0.8729426408639192	-0.011465905928561768	-2.182356602159798	-0.13453516046491418	0.033633790116228544	0.4364713204319596
501.	-0.009870571341851604	0.06623717059772921	-0.013160761789135472	-0.0015712773485624745	0.04935285670925802	-0.011938308352353247	0.011938308352353247	-0.009870571341851604	0.050292195810207614	0.	0.020114891960609883	-0.07660077997174147	-0.06034467588182965	-0.1912401598599893	0.01934313438647027	-0.43647132043195586	0.1454904401439853	0.2886676699855837	-0.8729426408639117	-0.011465905924534172	-2.1823566021597793	-0.13453516041680735	0.03363379010420184	0.43647132043195586
630.	-0.009870544680496574	0.06624815510618823	-0.013160726240662099	-0.0015702635235401068	0.04935272340248287	-0.011942363643081834	0.011942363643081834	-0.009870544680496574	0.05029219580727785	0.	0.02011489195772285	-0.07660056384350505	-0.060344675873168545	-0.191297131214888	0.01934309116024558	-0.43647132043195497	0.145490440143985	0.28866766998558335	-0.8729426408639099	-0.011465905922911104	-2.182356602159775	-0.1345351603976907	0.033633790099422675	0.43647132043195497


==> anc/cDNMR_coeffs_K/coeffs_K_cDNMR_to100.dat <==
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.
1.	-0.009259259259259259	0.06060606060606061	-0.012345679012345678	-0.004162795972315386	0.046296296296296294	-0.008325591944630771	0.008325591944630771	-0.009259259259259259	0.0722584389074207	0.	0.021700478006571253	-0.09288587193006591	-0.06510143401971376	-0.11847630420695592	0.022917269987327432	-0.4462809917355372	0.1487603305785124	0.4462809917355372	-0.8925619834710744	-0.024522652636912452	-2.231404958677686	-0.19618122109529962	0.049045305273824905	0.4462809917355372
2.	-0.010082304526748971	0.057702839025796225	-0.013443072702331962	-0.0027153342122910444	0.050411522633744855	-0.00914996179003893	0.00914996179003893	-0.010082304526748971	0.05328985595706859	0.	0.02074616294126092	-0.0883699257678699	-0.06223848882378275	-0.1433362038347662	0.021823217741826162	-0.43885600084785537	0.1462853336159518	0.2920558978939878	-0.8777120016957107	-0.012062227800389912	-2.194280004239277	-0.15276479751944694	0.038191199379861734	0.43885600084785537
3.	-0.01016803840877915	0.059688981911204135	-0.013557384545038865	-0.00230887719503422	0.05084019204389575	-0.009712547114952414	0.009712547114952414	-0.01016803840877915	0.05129725889244716	0.	0.020413242230562685	-0.08439965959210231	-0.06123972669168806	-0.1555599242239337	0.020962580364533002	-0.43719886963130206	0.14573295654376736	0.28942724274419607	-0.8743977392626041	-0.011407942715123088	-2.1859943481565103	-0.14148374798063887	0.03537093699515972	0.43719886963130206
4.	-0.010141583382324123	0.06095588059058643	-0.013522111176432164	-0.002120301819685857	0.05070791691162062	-0.010098789017734026	0.010098789017734026	-0.010141583382324123	0.05071978377205041	0.	0.020272448259244694	-0.0819887944338182	-0.06081734477773408	-0.16286182662238902	0.020452248538612577	-0.43673926658366874	0.1455797555278896	0.288898343373812	-0.8734785331673375	-0.011399851116489104	-2.183696332918344	-0.13767399757400625	0.03441849939350156	0.43673926658366874
5.	-0.010100431118949638	0.06182398623832907	-0.01346724149193285	-0.002011074622383073	0.05050215559474819	-0.010376799443643355	0.010376799443643355	-0.010100431118949638	0.05050369627392522	0.	0.020205438161248382	-0.08050063399166112	-0.06061631448374515	-0.16771073891837238	0.0201412144305819	-0.4365849052222486	0.14552830174074952	0.28875324301482524	-0.8731698104444972	-0.011427142669352743	-2.182924526111243	-0.1361355724809775	0.03403389312024437	0.4365849052222486
6.	-0.01006310480296371	0.062452709486919805	-0.01341747307061828	-0.0019393414736940265	0.05031552401481855	-0.010585101023683078	0.010585101023683078	-0.01006310480296371	0.05040840509583213	0.	0.020170466805101185	-0.07953691108078755	-0.060511400415303555	-0.17116154401055372	0.019941475577177747	-0.4365249058503935	0.14550830195013117	0.2887042629785852	-0.873049811700787	-0.011444935455515967	-2.1826245292519673	-0.13542816619531514	0.033857041548828785	0.4365249058503935
7.	-0.010032398075828411	0.06292785781687835	-0.013376530767771214	-0.0018883290913044107	0.050161990379142055	-0.01074634545972334	0.01074634545972334	-0.010032398075828411	0.05036120840512663	0.	0.020150832573449056	-0.07888338772724958	-0.06045249772034717	-0.1737411958096693	0.019806844060139727	-0.4364988040229361	0.14549960134097872	0.28868507216709777	-0.8729976080458722	-0.01145469162081425	-2.1824940201146807	-0.13506931927293048	0.03376732981823262	0.4364988040229361
8.	-0.01000771710978942	0.06329907587915261	-0.01334362281305256	-0.0018500268319999842	0.0500385855489471	-0.010874529381588397	0.010874529381588397	-0.01000771710978942	0.05033570940652899	0.	0.02013914089684304	-0.07842233007306916	-0.060417422690529125	-0.17574190817139299	0.01971229419398244	-0.4364863928229134	0.14549546427430446	0.28867665743315035	-0.8729727856458268	-0.011459923409805757	-2.182431964114567	-0.1348727820699398	0.03371819551748495	0.4364863928229134
9.	-0.009987903057053557	0.06359687506242898	-0.013317204076071409	-0.0018201184137814368	0.049939515285267785	-0.010978694341123668	0.010978694341123668	-0.009987903057053557	0.05032096860668302	0.	0.02013183482668731	-0.0780860477269228	-0.06039550448006193	-0.1773385771220948	0.019643576510722023	-0.43648005193255607	0.14549335064418537	0.2886726279433541	-0.8729601038651121	-0.011462752914384337	-2.1824002596627805	-0.1347583202932069	0.03368958007330172	0.43648005193255607
10.	-0.009971892131951723	0.06384096623699144	-0.01329585617593563	-0.0017960645842463752	0.04985946065975861	-0.01106490905393197	0.01106490905393197	-0.009971892131951723	0.05031197223709078	0.	0.020127082277419314	-0.07783380436998474	-0.060381246832257936	-0.17864220142836795	0.019592177329480813	-0.43647661487982103	0.14549220495994034	0.2886705565776276	-0.8729532297596421	-0.011464304359025521	-2.1823830743991053	-0.13468822065220626	0.033672055163051565	0.43647661487982103
11.	-0.00995883466939931	0.06404462009760153	-0.013278446225865747	-0.001776268786272966	0.049794173346996554	-0.011137382989267811	0.011137382989267811	-0.00995883466939931	0.05030623218319236	0.	0.020123884176977105	-0.07764005082185252	-0.06037165253093132	-0.1797265832932731	0.019552786999765925	-0.43647465714524647	0.14549155238174882	0.28866942781846744	-0.8729493142904929	-0.01146516408319089	-2.1823732857262326	-0.13464345278191692	0.03366086319547923	0.43647465714524647
12.	-0.009948079886564756	0.06421708564458427	-0.013264106515419673	-0.001759673748481651	0.04974039943282378	-0.011199119844943208	0.011199119844943208	-0.009948079886564756	0.050302431353393705	0.	0.020121668810116858	-0.07748817059097055	-0.06036500643035057	-0.18064268759413116	0.01952196788021748	-0.4364734940357914	0.14549116467859713	0.28866878191607087	-0.8729469880715828	-0.011465641972345413	-2.182367470178957	-0.13461383159917567	0.03365345789979392	0.4364734940357914
13.	-0.009939134822674637	0.06436500021740223	-0.013252179763566182	-0.0017455497037353067	0.04969567411337318	-0.0112523161860348	0.0112523161860348	-0.009939134822674637	0.050299834201774314	0.	0.020120095259449654	-0.07736700868073272	-0.06036028577834896	-0.18142683264648982	0.019497420788036474	-0.43647277751215346	0.1454909258373845	0.28866839664137506	-0.8729455550243069	-0.011465905304407492	-2.1823638875607676	-0.13459362875303912	0.03364840718825978	0.43647277751215346
14.	-0.009931625646164526	0.06449324750253627	-0.013242167528219368	-0.0017333756278940162	0.049658128230822635	-0.011298613103781437	0.011298613103781437	-0.009931625646164526	0.0502980109859964	0.	0.020118952872889045	-0.07726886602185133	-0.06035685861866714	-0.18210559476694232	0.019477563778948076	-0.436472321970311	0.14549077399010366	0.28866815846494426	-0.872944643940622	-0.011466046399168525	-2.182361609851555	-0.13457948298447234	0.033644870746118084	0.436472321970311
15.	-0.009925267049913955	0.0646054992430794	-0.013233689399885274	-0.0017227689504217682	0.049626335249569775	-0.011339259971228964	0.011339259971228964	-0.009925267049913955	0.05029670074810556	0.	0.020118107389170182	-0.07718829784185235	-0.06035432216751055	-0.18269886721057252	0.019461281046204506	-0.43647202423068043	0.14549067474356014	0.2886680065739717	-0.8729440484613609	-0.011466117262946966	-2.182360121153402	-0.13456934841225618	0.033642337103064045	0.43647202423068043
16.	-0.009919839397256745	0.06470456837597108	-0.01322645252967566	-0.0017134420448473259	0.049599196986283726	-0.011375223898856871	0.011375223898856871	-0.009919839397256745	0.05029573964161454	0.	0.020117470869812762	-0.07712136993681008	-0.06035241260943829	-0.1832218353761838	0.01944776816132457	-0.4364718248104282	0.14549060827014274	0.2886679070284032	-0.8729436496208564	-0.01146614771603115	-2.182359124052141	-0.13456193933471727	0.03364048483367932	0.4364718248104282
17.	-0.00991517199329847	0.06479264577489172	-0.01322022932439796	-0.0017051742580731818	0.04957585996649235	-0.011407264664902245	0.011407264664902245	-0.00991517199329847	0.050295021746242195	0.	0.02011698430819509	-0.07706518480341057	-0.06035095292458527	-0.18368629097030106	0.01943643382232113	-0.43647168829962535	0.1454905627665418	0.2886678401930786	-0.8729433765992507	-0.01146615510373663	-2.1823584414981267	-0.13455642471685345	0.03363910617921336	0.43647168829962535
18.	-0.009911130893991591	0.06487146292339574	-0.013214841191988787	-0.0016977933392391946	0.04955565446995795	-0.011435987118543085	0.011435987118543085	-0.009911130893991591	0.05029447680413711	0.	0.020116607248254342	-0.07701757177463134	-0.06034982174476303	-0.18410152945749916	0.019426835804577137	-0.43647159300882366	0.1454905310029412	0.2886677943425165	-0.8729431860176473	-0.011466149620485658	-2.182357965044118	-0.1345522538313933	0.033638063457848325	0.43647159300882366
19.	-0.009907609997118894	0.06494240616197432	-0.013210146662825191	-0.0016911627613275498	0.04953804998559447	-0.011461878538911233	0.011461878538911233	-0.009907609997118894	0.050294057135353974	0.	0.020116311410709322	-0.07697687962329998	-0.06034893423212796	-0.18447497714639882	0.019418638206801862	-0.43647152530910854	0.14549050843636951	0.2886677622743062	-0.8729430506182171	-0.011466137292667846	-2.1823576265455427	-0.13454905348677443	0.03363726337169361	0.43647152530910854
20.	-0.009904524490237666	0.06500659850426212	-0.01320603265365022	-0.0016851728533016123	0.049522622451188325	-0.01148533573434081	0.01148533573434081	-0.009904524490237666	0.050293729714187815	0.	0.0201160766798345	-0.0769418348052282	-0.0603482300395035	-0.18481263835318826	0.019411582297012543	-0.4364714764373725	0.14549049214579085	0.2886677394511828	-0.872942952874745	-0.011466121683159875	-2.1823573821868627	-0.13454656568220405	0.03363664142055101	0.4364714764373725
21.	-0.009901805993050674	0.065064959261875	-0.013202407990734232	-0.0016797344640245555	0.049509029965253366	-0.011506685010529002	0.011506685010529002	-0.009901805993050674	0.0502934712408033	0.	0.02011588851844284	-0.07691144271087469	-0.060347665555328514	-0.18511942009882457	0.019405466245863506	-0.43647144064064675	0.1454904802135489	0.2886677229490605	-0.8729428812812935	-0.011466104882712956	-2.182357203203234	-0.13454460879815378	0.033636152199538444	0.43647144064064675
22.	-0.009899398924137333	0.06511824818747725	-0.013199198565516443	-0.001674774349011593	0.049496994620686664	-0.011526197095857161	0.011526197095857161	-0.009899398924137333	0.05029326500140661	0.	0.02011573626815786	-0.07688491768100827	-0.06034720880447358	-0.18539937174931134	0.019400130789833228	-0.4364714140699567	0.14549047135665225	0.28866771084426257	-0.8729428281399134	-0.011466088095572211	-2.1823570703497834	-0.13454305286833126	0.033635763217082816	0.4364714140699567
23.	-0.009897257758768903	0.06516709862619918	-0.013196343678358539	-0.001670231754677554	0.04948628879384452	-0.011544098443945537	0.011544098443945537	-0.009897257758768903	0.050293098824044445	0.	0.02011561201063532	-0.07686163262238806	-0.06034683603190596	-0.18565586449886956	0.019395448926604678	-0.43647139410527386	0.14549046470175797	0.28866770184731205	-0.8729427882105477	-0.011466071990029098	-2.1823569705263695	-0.13454180348757927	0.03363545087189482	0.43647139410527386
24.	-0.009895344940600941	0.065212042738138	-0.013193793254134589	-0.0016660558508591202	0.04947672470300471	-0.011560579895775398	0.011560579895775398	-0.009895344940600941	0.0502929637212678	0.	0.02011550979141674	-0.07684108220904184	-0.060346529374250224	-0.18589172760202546	0.019391318400091718	-0.43647137893462173	0.14549045964487392	0.28866769507891704	-0.8729427578692435	-0.011466056910577886	-2.182356894673109	-0.13454079113630077	0.03363519778407519	0.43647137893462173
25.	-0.009893629277346817	0.06525353091767133	-0.013191505703129089	-0.0016622037745576057	0.04946814638673408	-0.011575803391648959	0.011575803391648959	-0.009893629277346817	0.050292852972551795	0.	0.020115425082551017	-0.07682285564890902	-0.060346275247653056	-0.1861093530417578	0.019387656146292006	-0.4364713672864399	0.14549045576214664	0.28866768992999486	-0.8729427345728799	-0.011466043007413666	-2.1823568364321995	-0.1345399639724903	0.033634990993122574	0.4364713672864399
26.	-0.009892084697822155	0.06529194690859885	-0.013189446263762873	-0.0016586391209259797	0.049460423489110776	-0.011589907225086587	0.011589907225086587	-0.009892084697822155	0.05029276149372191	0.	0.0201153544051016	-0.07680661628300171	-0.06034606321530481	-0.18631077684662176	0.019384394137620664	-0.4364713582562993	0.14549045275209976	0.2886676859724876	-0.8729427165125986	-0.011466030315938685	-2.1823567912814963	-0.13453928288574893	0.03363482072143723	0.4364713582562993
27.	-0.009890689281148144	0.06532761968770191	-0.013187585708197525	-0.0016553307661211947	0.04945344640574072	-0.01160301019419472	0.01160301019419472	-0.009890689281148144	0.05029268539702171	0.	0.020115295060395083	-0.0767920861303326	-0.06034588518118525	-0.18649774291552904	0.019381476238145536	-0.4364713511928198	0.1454904503976066	0.2886676829015122	-0.8729427023856396	-0.011466018805708328	-2.1823567559640993	-0.13453871805251896	0.03363467951312974	0.4364713511928198
28.	-0.009889424492653976	0.06536083289455741	-0.013185899323538634	-0.0016522519395674562	0.049447122463269884	-0.011615214910564966	0.011615214910564966	-0.009889424492653976	0.05029262167988091	0.	0.02011524493629838	-0.07677903405718767	-0.06034573480889514	-0.1866717535874053	0.01937885579869721	-0.43647134562139733	0.14549044854046578	0.28866768049721037	-0.8729426912427947	-0.01146600841053002	-2.1823567281069867	-0.1345382465036297	0.03363456162590742	0.43647134562139733
29.	-0.009888274578041253	0.0653918323787206	-0.013184366104055004	-0.0016493794858637588	0.04944137289020626	-0.011626610458124735	0.011626610458124735	-0.009888274578041253	0.050292568001877445	0.	0.02011520236595913	-0.07676726663287788	-0.06034560709787739	-0.18683411005936537	0.019376493799767403	-0.4364713411924723	0.14549044706415742	0.28866767859920206	-0.8729426823849445	-0.011465999046859817	-2.1823567059623614	-0.13453785038460536	0.03363446259615134	0.4364713411924723
30.	-0.009887226079671291	0.0654208322884485	-0.013182968106228389	-0.0016466932724470559	0.049436130398356454	-0.011637274545840926	0.011637274545840926	-0.009887226079671291	0.050292522522979305	0.	0.020115166023688832	-0.0767566209980552	-0.060345498071066504	-0.18698594495354018	0.01937435740434881	-0.43647133764597373	0.14549044588199125	0.2886676770892334	-0.8729426752919475	-0.011465990624900025	-2.1823566882298686	-0.13453751569658612	0.03363437892414653	0.43647133764597373
31.	-0.009886267447793867	0.06544802001937616	-0.013181689930391823	-0.0016441757103941744	0.049431337238969336	-0.011647275262971187	0.011647275262971187	-0.009886267447793867	0.050292483784916873	0.	0.02011513484744853	-0.07674695925573821	-0.0603454045423456	-0.18712824875583456	0.01937241882063735	-0.4364713347865741	0.14549044492885804	0.28866767587923403	-0.8729426695731483	-0.011465983055135607	-2.1823566739328704	-0.13453723137495252	0.03363430784373813	0.4364713347865741
32.	-0.009885388726113378	0.0654735602645498	-0.013180518301484503	-0.0016418113638530431	0.04942694363056689	-0.011656672519732288	0.011656672519732288	-0.009885388726113378	0.05029245062327808	0.	0.0201151079805952	-0.0767381640251358	-0.0603453239417856	-0.18726189143082336	0.019370654401146197	-0.4364713324662668	0.14549044415542225	0.288667674902995	-0.8729426649325336	-0.01146597625202394	-2.1823566623313337	-0.13453698860807373	0.03363424715201843	0.4364713324662668
33.	-0.009884581295956707	0.065497598350542	-0.013179441727942276	-0.0016395866294965115	0.049422906479783535	-0.011665519237120016	0.011665519237120016	-0.009884581295956707	0.05029242210173429	0.	0.02011508472771543	-0.07673013489115811	-0.06034525418314629	-0.18738764020917378	0.01936904392377471	-0.4364713305719645	0.14549044352398818	0.2886676741103025	-0.872942661143929	-0.011465970135917615	-2.1823566528598226	-0.13453678032870273	0.03363419508217568	0.4364713305719645
34.	-0.009883837666938238	0.06552026300223145	-0.013178450222584319	-0.001637489471738158	0.049419188334691194	-0.011673862335301438	0.011673862335301438	-0.009883837666938238	0.05029239746237581	0.	0.020115064520861196	-0.07672278554949873	-0.06034519356258358	-0.1875061743155429	0.019367570014071984	-0.4364713290165812	0.14549044300552708	0.28866767346275735	-0.8729426580331624	-0.011465964633902584	-2.182356645082906	-0.13453660083080263	0.03363415020770066	0.4364713290165812
35.	-0.009883151304746261	0.06554166864719921	-0.013177535072995015	-0.001635509202683198	0.049415756523731307	-0.011681743559198014	0.011681743559198014	-0.009883151304746261	0.05029237608788966	0.	0.02011504689353556	-0.07671604149602984	-0.06034514068060668	-0.1876180972337321	0.019366217677913078	-0.43647132773255604	0.14549044257751867	0.28866767293076595	-0.8729426554651121	-0.011465959679983493	-2.18235663866278	-0.13453644547839602	0.033634111369599005	0.43647132773255604
36.	-0.009882516488740518	0.06556191734674188	-0.013176688651654025	-0.001633636298217174	0.04941258244370259	-0.011689200171656523	0.011689200171656523	-0.009882516488740518	0.05029235747252365	0.	0.02011503146050147	-0.07670983814522488	-0.060345094381504406	-0.1877239469764655	0.01936497392114527	-0.4364713266671083	0.14549044222236945	0.2886676724913524	-0.8729426533342166	-0.011465955214889073	-2.1823566333355418	-0.13453631048255163	0.03363407762063791	0.4364713266671083
37.	-0.009881928193625008	0.0655811004222111	-0.01317590425816668	-0.001631862243477279	0.04940964096812504	-0.011696265538298186	0.011696265538298186	-0.009881928193625008	0.05029234119962604	0.	0.020115017902000733	-0.07670411928904677	-0.060345053706002204	-0.18782420472847958	0.0193638274382095	-0.43647132577873093	0.14549044192624364	0.2886676721265548	-0.8729426515574619	-0.011465951185669263	-2.182356628893655	-0.13453619272926193	0.03363404818231548	0.43647132577873093
38.	-0.009881381990668134	0.06559929983131334	-0.013175175987557514	-0.0016301794023598683	0.049406909953340676	-0.011702969623262172	0.011702969623262172	-0.009881381990668134	0.05029232692414713	0.	0.02011500595133851	-0.07669883582776268	-0.06034501785401553	-0.18791930215576677	0.019362768355820237	-0.43647132503457703	0.14549044167819233	0.28866767182223824	-0.8729426500691541	-0.011465947545190957	-2.182356625172885	-0.13453608964564273	0.03363402241141068	0.43647132503457703
39.	-0.00988087396487521	0.06561658933808934	-0.013174498619833611	-0.0016285809068036735	0.04940436982437604	-0.011709339411265883	0.011709339411265883	-0.00988087396487521	0.05029231435891401	0.	0.020114995385054353	-0.07669394471926785	-0.06034498615516306	-0.18800962761508208	0.01936178802086444	-0.4364713244084982	0.14549044146949938	0.2886676715672099	-0.8729426488169963	-0.011465944251597958	-2.182356622042491	-0.13453599909521485	0.03363399977380371	0.4364713244084982
40.	-0.009880400645243165	0.0656330355117714	-0.013173867526990887	-0.0016270605624316744	0.04940200322621583	-0.011715399268431879	0.011715399268431879	-0.009880400645243165	0.05029230326379568	0.	0.02011498601509478	-0.07668940810500963	-0.06034495804528434	-0.18809553145201477	0.01936087882402088	-0.4364713238795605	0.14549044129318683	0.2886676713525543	-0.872942647759121	-0.011465941267774163	-2.1823566193978023	-0.1345359192954178	0.03363397982385445	0.4364713238795605
41.	-0.009879958945793884	0.06564869858301839	-0.013173278594391845	-0.0016256127677943871	0.04939979472896942	-0.011721171251987033	0.011721171251987033	-0.009879958945793884	0.05029229343709782	0.	0.020114977682544576	-0.07668519257942276	-0.060344933047633734	-0.18817733053996252	0.01936003405239347	-0.4364713234309144	0.14549044114363813	0.2886676711711298	-0.8729426468618288	-0.011465938560832296	-2.182356617154572	-0.13453584875223815	0.03363396218805954	0.4364713234309144
42.	-0.009879546115527842	0.0656636331807311	-0.013172728154037123	-0.0016242324449768947	0.04939773057763921	-0.011726675377080028	0.011726675377080028	-0.009879546115527842	0.05029228470868876	0.	0.02011497025257944	-0.07668126857659517	-0.06034491075773832	-0.1882553121839271	0.019359247765834923	-0.43647132304892794	0.1454904410163093	0.28866767101718493	-0.8729426460978559	-0.011465936101639793	-2.1823566152446396	-0.13453578620809956	0.03363394655202489	0.43647132304892794
43.	-0.009879159695791789	0.0656778889684351	-0.013172212927722386	-0.001622914979743742	0.04939579847895895	-0.011731929847479379	0.011731929847479379	-0.009879159695791789	0.050292276934478214	0.	0.020114963610381245	-0.07667760985317007	-0.06034489083114373	-0.1883297374904601	0.01935851469271026	-0.4364713227225187	0.14549044090750624	0.2886676708860644	-0.8729426454450374	-0.0114659338643869	-2.1823566136125936	-0.13453573060009497	0.03363393265002374	0.4364713227225187
44.	-0.009878797483833714	0.0656915111958454	-0.013171729978444952	-0.001621656169724111	0.04939398741916857	-0.011736951255723828	0.011736951255723828	-0.009878797483833714	0.05029226999195925	0.	0.020114957657816186	-0.07667419305062373	-0.06034487297344855	-0.1884008442870263	0.019357830141687984	-0.4364713224426345	0.1454904408142115	0.2886676707739814	-0.872942644885269	-0.011465931826197977	-2.182356612213172	-0.134535681026331	0.03363392025658275	0.4364713224426345
45.	-0.009878457501541605	0.06570454117851358	-0.01317127666872214	-0.0016204521794029535	0.04939228750770802	-0.011741754757336964	0.011741754757336964	-0.009878457501541605	0.05029226377659087	0.	0.02011495231072073	-0.07667099732330664	-0.06034485693216218	-0.18846884965953428	0.019357189926805473	-0.4364713222018485	0.1454904407339495	0.28866767067784166	-0.872942644403697	-0.011465929966784694	-2.1823566110092423	-0.13453563671867347	0.03363390917966837	0.4364713222018485
46.	-0.009878137968541647	0.06571701671626337	-0.013170850624722194	-0.0016192995008959853	0.04939068984270823	-0.01174635422293984	0.01174635422293984	-0.009878137968541647	0.050292258198848645	0.	0.020114947496674286	-0.07666800402120436	-0.06034484249002286	-0.18853395216505103	0.01935659030357573	-0.4364713219940415	0.1454904406646805	0.2886676705951053	-0.872942643988083	-0.011465928268138458	-2.1823566099702076	-0.1345355970205696	0.0336338992551424	0.4364713219940415
47.	-0.009877837278975767	0.0657289724593377	-0.013170449705301021	-0.001618194919658432	0.049389186394878826	-0.011750762371461788	0.011750762371461788	-0.009877837278975767	0.050292253181809056	0.	0.020114943153163537	-0.07666519641841625	-0.06034482945949061	-0.18859633376719204	0.019356027914315958	-0.4364713218141509	0.14549044060471697	0.28866767052367864	-0.8729426436283018	-0.011465926714258803	-2.1823566090707542	-0.1345355613689196	0.0336338903422299	0.4364713218141509
48.	-0.009877553981395375	0.06574044022972399	-0.013170071975193832	-0.00161713548441747	0.049387769906976874	-0.011754990887131356	0.011754990887131356	-0.009877553981395375	0.05029224865916244	0.	0.020114939226063337	-0.07666255947998085	-0.06034481767819001	-0.188656161533905	0.019355499741208836	-0.4364713216579718	0.14549044055265725	0.2886676704618289	-0.8729426433159436	-0.01146592529091427	-2.182356608289859	-0.13453552927919216	0.03363388231979804	0.4364713216579718
49.	-0.009877286761303082	0.06575144930393036	-0.013169715681737443	-0.001616118480732891	0.04938643380651541	-0.011759050522503433	0.011759050522503433	-0.009877286761303082	0.05029224457357158	0.	0.02011493566837473	-0.07666007966098647	-0.06034480700512419	-0.18871358913099473	0.01935500306587224	-0.43647132152199863	0.14549044050733287	0.2886676704081163	-0.8729426430439973	-0.01146592398543229	-2.182356607609993	-0.1345355003331528	0.0336338750832882	0.43647132152199863
50.	-0.009877034425951765	0.06576202666250208	-0.013169379234602352	-0.0016151414076846845	0.04938517212975882	-0.011762951189427346	0.011762951189427346	-0.009877034425951765	0.0502922408753105	0.	0.020114932439172575	-0.07665774473296155	-0.06034479731751772	-0.18876875813949429	0.019354535434426823	-0.43647132140329825	0.1454904404677661	0.2886676703613401	-0.8729426428065965	-0.01146592278651483	-2.1823566070164913	-0.1345354741687051	0.03363386854217627	0.43647132140329825
51.	-0.009876795891073912	0.06577219721075411	-0.013169061188098548	-0.0016142019572639567	0.049383979455369556	-0.01176670203956969	0.01176670203956969	-0.009876795891073912	0.05029223752113121	0.	0.020114929502724824	-0.07665554363339509	-0.060344788508174464	-0.1888217992206521	0.019354094627223983	-0.436471321299408	0.145490440433136	0.28866767032049523	-0.872942642598816	-0.01146592168407673	-2.18235660649704	-0.13453545047144877	0.03363386261786219	0.436471321299408
52.	-0.00987657016926646	0.0657819839745202	-0.013168760225688613	-0.0016132979961080015	0.0493828508463323	-0.011770311535863682	0.011770311535863682	-0.00987657016926646	0.05029223447331686	0.	0.020114926827752906	-0.07665346633493379	-0.06034478048325872	-0.18887283314870995	0.019353678632537338	-0.43647132120825316	0.14549044040275105	0.28866767028473744	-0.8729426424165063	-0.011465920669104004	-2.1823566060412656	-0.1345354289676385	0.03363385724190963	0.43647132120825316
53.	-0.009876356359799521	0.06579140827415635	-0.01316847514639936	-0.0016124275492739332	0.049381781798997604	-0.01177378751605492	0.01177378751605492	-0.009876356359799521	0.05029223169888774	0.	0.02011492438680854	-0.07665150373137164	-0.060344773160425615	-0.18892197172864988	0.019353285623636036	-0.4364713211280804	0.1454904403760268	0.28866767025335544	-0.8729426422561608	-0.011465919733529626	-2.182356605640402	-0.13453540941828984	0.03363385235457246	0.4364713211280804
54.	-0.009876153639653157	0.0658004898795654	-0.013168204852870877	-0.0016115887857900215	0.04938076819826579	-0.011777137249344276	0.011777137249344276	-0.009876153639653157	0.050292229168933264	0.	0.020114922155746923	-0.07664964753801427	-0.06034476646724077	-0.1889693186135844	0.019352913938752242	-0.43647132105740327	0.14549044035246775	0.2886676702257478	-0.8729426421148065	-0.011465918870124613	-2.1823566052870165	-0.13453539161422867	0.03363384790355717	0.43647132105740327
55.	-0.00987596125561617	0.06580924714861479	-0.013167948340821559	-0.0016107800057613827	0.04937980627808085	-0.011780367486986534	0.011780367486986534	-0.00987596125561617	0.05029222685804815	0.	0.02011492011328009	-0.07664789020438492	-0.06034476033984027	-0.18901497003436357	0.019352562063533002	-0.436471320994958	0.14549044033165268	0.28866767020140455	-0.872942641989916	-0.011465918072402477	-2.1823566049747902	-0.13453537537191929	0.03363384384297982	0.436471320994958
56.	-0.009875778517305589	0.06581769715098618	-0.013167704689740786	-0.0016099996288382037	0.049378892586527945	-0.011783484507583538	0.011783484507583538	-0.009875778517305589	0.05029222474385491	0.	0.02011491824059705	-0.0766462248375563	-0.060344754721791155	-0.1890590154522029	0.01935222861563067	-0.43647132093966684	0.14549044031322228	0.2886676701798919	-0.8729426418793337	-0.011465917334535338	-2.182356604698334	-0.1345353605299376	0.0336338401324844	0.43647132093966684
57.	-0.009875604790986424	0.06582585577921497	-0.013167473054648564	-0.0016092461838812934	0.04937802395493212	-0.011786494157709297	0.011786494157709297	-0.009875604790986424	0.050292222806598376	0.	0.020114916521039812	-0.07664464513465676	-0.060344749563119436	-0.18910153814364436	0.019351912331139313	-0.43647132089060825	0.14549044029686942	0.28866767016083994	-0.8729426417812165	-0.011465916651280229	-2.182356604453041	-0.1345353469459805	0.03363383673649512	0.43647132089060825
58.	-0.009875439494088587	0.0658337378484393	-0.013167252658784784	-0.0016085182996822757	0.04937719747044294	-0.011789401888418448	0.011789401888418448	-0.009875439494088587	0.050292221028800224	0.	0.020114914939826315	-0.0766431453233175	-0.06034474481947894	-0.18914261572589525	0.019351612052628763	-0.43647132084699203	0.14549044028233069	0.2886676701439321	-0.8729426416939841	-0.011465916017914286	-2.1823566042349603	-0.13453533449432226	0.033633833623580564	0.43647132084699203
59.	-0.009875282090332643	0.06584135718617527	-0.01316704278711019	-0.0016078146966148627	0.049376410451663216	-0.011792212788116384	0.011792212788116384	-0.009875282090332643	0.05029221939496396	0.	0.02011491348381284	-0.0766417201090118	-0.06034474045143851	-0.1891823206295169	0.019351326718564925	-0.43647132080813905	0.14549044026937968	0.28866767012889705	-0.8729426416162781	-0.0114659154301777	-2.182356604040695	-0.13453532306364535	0.03363383076591134	0.43647132080813905
60.	-0.00987513208538836	0.06584872671326308	-0.013166842780517813	-0.0016071341791099303	0.0493756604269418	-0.011794931612206879	0.011794931612206879	-0.00987513208538836	0.05029221789132216	0.	0.02011491214128972	-0.07664036462838983	-0.060344736423869165	-0.18922072052451716	0.01935105535393591	-0.4364713207734639	0.14549044025782132	0.28866767011550143	-0.8729426415469278	-0.011465914884223431	-2.1823566038673197	-0.13453531255518494	0.033633828138796236	0.4364713207734639
61.	-0.009874989023000637	0.06585585851698039	-0.013166652030667516	-0.0016064756288610268	0.049374945115003184	-0.011797562809879621	0.011797562809879621	-0.009874989023000637	0.05029221650561946	0.	0.020114910901805318	-0.07663907440784197	-0.06034473270541595	-0.18925787870511912	0.019350797061929458	-0.4364713207424611	0.14549044024748703	0.28866767010354405	-0.8729426414849222	-0.011465914376572883	-2.1823566037123054	-0.134535302881138	0.0336338257202845	0.4364713207424611
62.	-0.009874852481526166	0.06586276391719337	-0.013166469975368222	-0.0016058379986788615	0.049374262407630834	-0.011800110548354326	0.011800110548354326	-0.009874852481526166	0.05029221522692564	0.	0.020114909756013856	-0.07663784532663201	-0.060344729268041575	-0.1892938544378069	0.019350551016529174	-0.4364713207146927	0.14549044023823088	0.2886676700928511	-0.8729426414293854	-0.011465913904076707	-2.182356603573463	-0.1345352939632954	0.03363382349082385	0.4364713207146927
63.	-0.009874722070831888	0.06586945352630663	-0.013166296094442517	-0.0016052203069235327	0.049373610354159436	-0.011802578734858562	0.011802578734858562	-0.009874722070831888	0.0502922140454744	0.	0.020114908695543745	-0.07663667358403346	-0.06034472608663123	-0.18932870327667348	0.01935031645591544	-0.43647132068977873	0.14549044022992624	0.28866767008327215	-0.8729426413795575	-0.011465913463880189	-2.182356603448894	-0.13453528573186313	0.03363382143296578	0.43647132068977873
64.	-0.009874597429512678	0.06587593730367991	-0.013166129906016904	-0.0016046216324520745	0.04937298714756339	-0.01180497103658257	0.01180497103658257	-0.009874597429512678	0.05029221295252382	0.	0.020114907712883195	-0.07663555566998019	-0.06034472313864958	-0.18936247734959874	0.01935009267657268	-0.4364713206673888	0.14549044022246294	0.2886676700746764	-0.8729426413347776	-0.011465913053392573	-2.1823566033369444	-0.13453527812444377	0.03363381953111094	0.4364713206673888
65.	-0.009874478222391323	0.06588222460509817	-0.01316597096318843	-0.001604041110026486	0.04937239111195661	-0.011807290898824882	0.011807290898824882	-0.009874478222391323	0.05029221194023535	0.	0.020114906801280794	-0.07663448833880848	-0.06034472040384238	-0.18939522561835823	0.019349879028017856	-0.4364713206472349	0.14549044021574495	0.28866767006695027	-0.8729426412944697	-0.011465912670259891	-2.1823566032361743	-0.1345352710851546	0.03363381777128865	0.4364713206472349
66.	-0.009874364138268504	0.06588832422781199	-0.013165818851024672	-0.0016034779261339855	0.04937182069134252	-0.01180954156151722	0.01180954156151722	-0.009874364138268504	0.050292211001568686	0.	0.02011490595465879	-0.076633468585724	-0.06034471786397636	-0.189426994115391	0.01934967490807656	-0.4364713206290653	0.14549044020968843	0.28866767005999466	-0.8729426412581306	-0.011465912312340848	-2.1823566031453265	-0.134535264563862	0.0336338161409655	0.4364713206290653
67.	-0.00987425488789467	0.065894244451604	-0.01316567318385956	-0.0016029313151769305	0.04937127443947335	-0.011811726074294943	0.011811726074294943	-0.00987425488789467	0.0502922101301902	0.	0.020114905167537344	-0.0766324936256756	-0.060344715502612035	-0.1894578261596346	0.01934947975864259	-0.43647132061265986	0.14549044020421997	0.2886676700537229	-0.8729426412253197	-0.011465911977685381	-2.1823566030632993	-0.13453525851551587	0.03363381462887897	0.43647132061265986
68.	-0.009874150202139135	0.06589999307628469	-0.01316553360285218	-0.001602400555994789	0.04937075101069568	-0.011813847310260202	0.011813847310260202	-0.009874150202139135	0.050292209320392994	0.	0.020114904434968266	-0.07663156087435863	-0.0603447133049048	-0.1894877625535545	0.019349293061865377	-0.43647132059782556	0.1454904401992752	0.2886676700480593	-0.8729426411956511	-0.01146591166451561	-2.182356602989128	-0.13453525289956905	0.03363381322489226	0.43647132059782556
69.	-0.009874049830334805	0.06590557745597454	-0.013165399773779741	-0.0016018849686848732	0.04937024915167403	-0.011815907978568138	0.011815907978568138	-0.009874049830334805	0.050292208567027034	0.	0.020114903752476848	-0.07663066793110603	-0.060344711257430544	-0.18951684176325237	0.019349114336716575	-0.43647132058439275	0.1454904401947976	0.28866767004293736	-0.8729426411687855	-0.011465911371208847	-2.182356602921964	-0.13453524767947073	0.03363381191986768	0.43647132058439275
70.	-0.009873953538779554	0.06591100453048915	-0.013165271385039406	-0.0016013839116922975	0.049369767693897774	-0.011817910635951867	0.011817910635951867	-0.009873953538779554	0.05029220786543787	0.	0.020114903116010812	-0.0766298125634561	-0.06034470934803243	-0.18954510008332434	0.019348943135893384	-0.4364713205722121	0.14549044019073737	0.28866767003829874	-0.8729426411444242	-0.011465911096282458	-2.1823566028610606	-0.13453524282222248	0.03363381070555562	0.4364713205722121
71.	-0.009873861109377526	0.06591628085410922	-0.0131651481458367	-0.0016008967791429215	0.04936930554688763	-0.011819857697289108	0.011819857697289108	-0.009873861109377526	0.05029220721141291	0.	0.02011490252189532	-0.07662899269321166	-0.06034470756568596	-0.18957257178795522	0.019348779043021395	-0.436471320561152	0.14549044018705068	0.2886676700340919	-0.872942641122304	-0.01146591083838035	-2.18235660280576	-0.13453523829798958	0.033633809574497395	0.436471320561152
72.	-0.00987377233840566	0.06592141262198596	-0.01316502978454088	-0.0016004229983959232	0.0493688616920283	-0.011821751445302167	0.011821751445302167	-0.00987377233840566	0.050292206601134086	0.	0.02011490196679334	-0.07662820638382818	-0.060344705900380026	-0.18959928926957004	0.019348621670124303	-0.4364713205510962	0.14549044018369872	0.28866767003027155	-0.8729426411021924	-0.011465910596260877	-2.182356602755481	-0.13453523407975898	0.033633808519939745	0.4364713205510962
73.	-0.009873687035392419	0.06592640569440567	-0.013164916047189891	-0.0015999620277951754	0.04936843517696209	-0.011823594039473027	0.011823594039473027	-0.009873687035392419	0.050292206031136204	0.	0.02011490144767062	-0.07662745182898824	-0.06034470434301186	-0.18962528316622318	0.01934847065533177	-0.43647132054194177	0.14549044018064725	0.2886676700267977	-0.8729426410838835	-0.011465910368786032	-2.1823566027097088	-0.13453523014303873	0.03363380753575968	0.43647132054194177
74.	-0.009873605022097191	0.06593126561911322	-0.013164806696129589	-0.0015995133546008314	0.04936802511048596	-0.011825387524246608	0.011825387524246608	-0.009873605022097191	0.05029220549827013	0.	0.020114900961764683	-0.07662672734223641	-0.060344702885294046	-0.18965058247877703	0.01934832566080022	-0.43647132053359755	0.14549044017786583	0.28866767002363486	-0.8729426410671951	-0.011465910154911753	-2.1823566026679875	-0.1345352264655926	0.03363380661639815	0.43647132053359755
75.	-0.009873526131580218	0.06593599765187333	-0.013164701508773623	-0.001599076493084483	0.04936763065790109	-0.011827133836587657	0.011827133836587657	-0.009873526131580218	0.05029220499967031	0.	0.020114900506557367	-0.07662603134756368	-0.060344701519672105	-0.18967521467881332	0.019348186370824208	-0.4364713205259826	0.14549044017532753	0.28866767002075155	-0.8729426410519652	-0.011465909953679236	-2.182356602629913	-0.1345352230272059	0.03363380575680148	0.4364713205259826
76.	-0.009873450207353932	0.06594060677542962	-0.01316460027647191	-0.0015986509827729922	0.04936725103676966	-0.01182883481294985	0.01182883481294985	-0.009873450207353932	0.0502922045327259	0.	0.020114900079750444	-0.0766253623708432	-0.06034470023925133	-0.18969920580812022	0.019348052490118728	-0.43647132051902504	0.14549044017300833	0.28866767001812	-0.8729426410380501	-0.011465909764207126	-2.182356602595125	-0.13453521980947827	0.03363380495236957	0.43647132051902504
77.	-0.009873377102607724	0.06594509771700546	-0.013164502803476964	-0.0015982363868276253	0.04936688551303861	-0.011830492195709764	0.011830492195709764	-0.009873377102607724	0.050292204095055255	0.	0.02011489967924393	-0.07662471903203073	-0.06034469903773179	-0.18972258057051308	0.01934792374225493	-0.43647132051266074	0.14549044017088691	0.2886676700157153	-0.8729426410253215	-0.011465909585684496	-2.1823566025633037	-0.13453521679563993	0.03363380419890998	0.43647132051266074
78.	-0.009873306679498917	0.06594947496447569	-0.013164408905998556	-0.001597832290546479	0.04936653339749458	-0.01183210763911304	0.01183210763911304	-0.009873306679498917	0.05029220368448321	0.	0.020114899303116784	-0.07662410003805255	-0.060344697909350355	-0.18974536241666923	0.019347799868233866	-0.43647132050683257	0.1454904401689442	0.2886676700135154	-0.8729426410136651	-0.01146590941736454	-2.182356602534163	-0.13453521397038876	0.03363380349259719	0.43647132050683257
79.	-0.009873238808503618	0.06595374278132533	-0.013164318411338157	-0.0015974382999793884	0.04936619404251809	-0.011833682714775315	0.011833682714775315	-0.009873238808503618	0.05029220329902086	0.	0.0201148989496097	-0.07662350417631267	-0.0603446968488291	-0.1897675736225889	0.019347680625184476	-0.4364713205014896	0.1454904401671632	0.2886676700115006	-0.8729426410029792	-0.011465909258558874	-2.1823566025074483	-0.13453521131974536	0.03363380282993634	0.4364713205014896
80.	-0.009873173367821687	0.06595790522050061	-0.013164231157095583	-0.0015970540406455814	0.04936586683910844	-0.01183521891677634	0.01183521891677634	-0.009873173367821687	0.050292202936847545	0.	0.020114898617109713	-0.07662293030875836	-0.060344695851329136	-0.18978923536223422	0.019347565785173614	-0.4364713204965862	0.14549044016552873	0.28866767000965343	-0.8729426409931724	-0.011465909108632405	-2.182356602482931	-0.13453520883092393	0.03363380220773098	0.4364713204965862
81.	-0.009873110242830777	0.06596196613724625	-0.013164146990441036	-0.0015966791563452897	0.04936555121415388	-0.011836717666381944	0.011836717666381944	-0.009873110242830777	0.05029220259629481	0.	0.020114898304136465	-0.0766223773664498	-0.0603446949124094	-0.1898103677748442	0.019347455134117255	-0.4364713204920815	0.14549044016402718	0.28866767000795795	-0.872942640984163	-0.011465908966998698	-2.1823566024604073	-0.13453520649221748	0.03363380162305437	0.4364713204920815
82.	-0.00987304932558484	0.06596592920101492	-0.013164065767446454	-0.0015963133080573826	0.04936524662792421	-0.01183818031642516	0.01183818031642516	-0.00987304932558484	0.05029220227583201	0.	0.020114898009329894	-0.07662184434458567	-0.06034469402798968	-0.18983099002737516	0.019347348470783114	-0.43647132048793885	0.14549044016264628	0.28866767000640026	-0.8729426409758777	-0.011465908833115785	-2.1823566024396945	-0.13453520429289478	0.033633801073223696	0.43647132048793885
83.	-0.00987299051435304	0.06596979790652607	-0.01316398735247072	-0.00159595617291584	0.0493649525717652	-0.01183960815537488	0.01183960815537488	-0.00987299051435304	0.05029220197405345	0.	0.020114897731439173	-0.07662133029794124	-0.06034469319431751	-0.1898511203724738	0.019347245605876084	-0.43647132048412546	0.14549044016137513	0.28866767000496757	-0.8729426409682509	-0.011465908706482376	-2.182356602420627	-0.13453520222310883	0.03363380055577721	0.43647132048412546
84.	-0.00987293371319536	0.06597357558404407	-0.013163911617593815	-0.0015956074432585659	0.04936466856597681	-0.011841002411117716	0.011841002411117716	-0.00987293371319536	0.050292201689666874	0.	0.02011489746931281	-0.07662083433668057	-0.06034469240793844	-0.18987077620235107	0.019347146361198678	-0.43647132048061166	0.14549044016020388	0.2886676700036486	-0.8729426409612233	-0.011465908586634422	-2.182356602403058	-0.1345352002738144	0.0336338000684536	0.43647132048061166
85.	-0.009872878831571652	0.06597726540893936	-0.013163838442095536	-0.00159526682574264	0.04936439415785826	-0.011842364254476379	0.011842364254476379	-0.009872878831571652	0.05029220142148311	0.	0.020114897221889742	-0.07662035562250795	-0.060344691665669234	-0.18988997409889163	0.01934705056887954	-0.43647132047737086	0.14549044015912363	0.2886676700024332	-0.8729426409547417	-0.011465908473142009	-2.1823566023868546	-0.13453519843669437	0.03363379960917359	0.43647132047737086
86.	-0.009872825783981097	0.06598087041059024	-0.013163767711974797	-0.001594934040520659	0.049364128919905485	-0.011843694802485738	0.011843694802485738	-0.009872825783981097	0.05029220116840678	0.	0.02011489698819129	-0.07661989336512769	-0.06034469096457387	-0.18990872988030139	0.019346958070663795	-0.43647132047437914	0.1454904401581264	0.2886676700013121	-0.8729426409487583	-0.011465908365606521	-2.182356602371896	-0.13453519670409358	0.033633799176023396	0.43647132047437914
87.	-0.009872774489629454	0.0659843934806777	-0.013163699319505938	-0.0015946088204732982	0.049363872448147265	-0.011844995121445795	0.011844995121445795	-0.009872774489629454	0.05029220092942796	0.	0.020114896767313938	-0.07661944681898435	-0.06034469030194182	-0.18992705864456963	0.019346868717259658	-0.43647132047161485	0.14549044015720494	0.2886676700002771	-0.8729426409432297	-0.011465908263658094	-2.1823566023580745	-0.13453519506895925	0.03363379876723981	0.43647132047161485
88.	-0.009872724872121642	0.06598783738092105	-0.013163633162828854	-0.0015942909104936663	0.049363624360608205	-0.011846266229769111	0.011846266229769111	-0.009872724872121642	0.050292200703614606	0.	0.02011489655842281	-0.07661901528025827	-0.06034468967526844	-0.18994497480999667	0.019346782367736216	-0.43647132046905845	0.14549044015635282	0.28866766999932064	-0.8729426409381169	-0.011465908166953264	-2.1823566023452923	-0.13453519352478743	0.03363379838119686	0.43647132046905845
89.	-0.009872676859177492	0.06599120475029795	-0.013163569145569988	-0.0015939800668194203	0.04936338429588746	-0.011847509100638639	0.011847509100638639	-0.009872676859177492	0.050292200490105805	0.	0.02011489636074578	-0.07661859808409371	-0.060344689082237335	-0.18996249215301486	0.0193466988889679	-0.4364713204666922	0.14549044015556406	0.28866766999843607	-0.8729426409333844	-0.011465908075172851	-2.182356602333461	-0.13453519206557482	0.033633798016393705	0.4364713204666922
90.	-0.009872630382368696	0.06599449811178827	-0.013163507176491594	-0.0015936760564089607	0.04936315191184348	-0.011848724664490511	0.011848724664490511	-0.009872630382368696	0.050292200288105604	0.	0.020114896173568115	-0.07661819460203954	-0.06034468852070435	-0.18997962384351255	0.019346618155121533	-0.43647132046450016	0.1454904401548334	0.2886676699976172	-0.8729426409290003	-0.01146590798802003	-2.1823566023225007	-0.13453519068577513	0.03363379767144378	0.43647132046450016
91.	-0.00987258537687515	0.06599771987867827	-0.013163447169166868	-0.0015933786563583497	0.049362926884375755	-0.011849913811335109	0.011849913811335109	-0.00987258537687515	0.050292200096877494	0.	0.020114895996227684	-0.07661780423968366	-0.06034468798868306	-0.1899963824778505	0.019346540047182267	-0.43647132046246784	0.14549044015415594	0.2886676699968586	-0.8729426409249357	-0.011465907905218557	-2.182356602312339	-0.13453518938025977	0.03363379734506494	0.43647132046246784
92.	-0.009872541781259101	0.06600087236045794	-0.0131633890416788	-0.001593087653355885	0.0493627089062955	-0.01185107739292855	0.01185107739292855	-0.009872541781259101	0.05029219991573937	0.	0.02011489582811056	-0.07661742643446497	-0.06034468748433168	-0.19001278010974476	0.019346464452515106	-0.436471320460582	0.14549044015352733	0.28866766999615523	-0.872942640921164	-0.011465907826511173	-2.18235660230291	-0.1345351881442824	0.0336337970360706	0.436471320460582
93.	-0.009872499537255592	0.06600395776834211	-0.01316333271634079	-0.0015928028431715163	0.04936249768627796	-0.011852216224805725	0.011852216224805725	-0.009872499537255592	0.05029219974405899	0.	0.020114895668647045	-0.07661706065364754	-0.06034468700594114	-0.19002882827917575	0.019346391264458918	-0.4364713204588308	0.1454904401529436	0.2886676699955025	-0.8729426409176616	-0.011465907751658122	-2.182356602294154	-0.13453518697344657	0.033633796743361644	0.4364713204588308
94.	-0.00987245858957792	0.06600697822044262	-0.013163278119437226	-0.0015925240301785423	0.0493622929478896	-0.01185333108818506	0.01185333108818506	-0.00987245858957792	0.05029219958124987	0.	0.020114895517308086	-0.07661670639244356	-0.06034468655192426	-0.1900445380394683	0.01934632038195033	-0.43647132045720327	0.1454904401524011	0.2886676699948963	-0.8729426409144065	-0.011465907680435814	-2.1823566022860166	-0.13453518586367672	0.03363379646591918	0.43647132045720327
95.	-0.00987241888573684	0.06600993574661745	-0.013163225180982454	-0.0015922510269052248	0.0493620944286842	-0.01185442273175437	0.01185442273175437	-0.00987241888573684	0.05029219942676751	0.	0.020114895373601976	-0.07661636317227254	-0.060344686120805936	-0.19005991998267696	0.0193462517091749	-0.4364713204556896	0.14549044015189655	0.2886676699943329	-0.8729426409113792	-0.011465907612635596	-2.182356602278448	-0.13453518481119148	0.03363379620279787	0.4364713204556896
96.	-0.009872380375872463	0.06601283229301981	-0.013163173834496618	-0.0015919836536141627	0.04936190187936232	-0.011855491873346356	0.011855491873346356	-0.009872380375872463	0.050292199280106024	0.	0.020114895237071388	-0.07661603053914579	-0.060344685711214166	-0.19007498426339864	0.019346185155243435	-0.4364713204542808	0.14549044015142693	0.28866766999380883	-0.8729426409085616	-0.011465907548062626	-2.182356602271404	-0.1345351838124799	0.03363379595311997	0.4364713204542808
97.	-0.009872343012597805	0.06601566972636871	-0.013163124016797074	-0.0015917217379074384	0.049361715062989024	-0.011856539201511604	0.011856539201511604	-0.009872343012597805	0.050292199140795	0.	0.020114895107290635	-0.07661570806216583	-0.06034468532187191	-0.19008974062112524	0.01934612063389129	-0.4364713204529685	0.1454904401509895	0.28866766999332105	-0.872942640905937	-0.011465907486534841	-2.1823566022648424	-0.1345351828642794	0.03363379571606985	0.4364713204529685
98.	-0.009872306750853092	0.0660184498379608	-0.013163075667804123	-0.0015914651143557157	0.04936153375426546	-0.01185756537699637	0.01185756537699637	-0.009872306750853092	0.050292199008396744	0.	0.020114894983863214	-0.0766153953321315	-0.06034468495158964	-0.19010419840123957	0.019346058063198945	-0.43647132045174536	0.1454904401505818	0.2886676699928667	-0.8729426409034907	-0.01146590742788201	-2.182356602258727	-0.13453518196355602	0.033633795490889004	0.43647132045174536
99.	-0.00987227154776998	0.06602117434744136	-0.013163028730359974	-0.001591213624149606	0.049361357738849906	-0.01185857103413177	0.01185857103413177	-0.00987227154776998	0.05029219888250365	0.	0.02011489486641952	-0.07661509196024047	-0.060344684599258555	-0.19011836657474973	0.019345997365331997	-0.4364713204506045	0.1454904401502015	0.28866766999244314	-0.872942640901209	-0.01146590737194487	-2.1823566022530225	-0.13453518110748616	0.03363379527687154	0.4364713204506045
100.	-0.009872237362544929	0.0660238449063514	-0.013162983150059903	-0.001590967114771765	0.04936118681272464	-0.011859556782140509	0.011859556782140509	-0.009872237362544929	0.05029219876273587	0.	0.0201148947546148	-0.07661479757688114	-0.0603446842638444	-0.1901322537568494	0.019345938466299187	-0.4364713204495396	0.14549044014984652	0.288667669992048	-0.8729426408990792	-0.011465907318574328	-2.182356602247698	-0.13453518029344025	0.03363379507336006	0.4364713204495396

==> anc/cDNMR_coeffs_K/fit_K_cDNMR.plt <==
set terminal pdf

set fit quiet
set fit errorvariables
set logscale xy

#Creates needed folders
system "mkdir -p coeff_fits"
system "mkdir -p coeff_plots"

#Sets the input files and points that the starting values are based on
CoeffFile='coeffs_K_BM_to_infinity.dat'
N=system("tail -n1 ".CoeffFile." | cut -f1")
nlines=system("cat ".CoeffFile." | wc -l")
N=floor(N+0.5)
N1=nlines-15;
ParamFile='params_K_cDNMR.dat'

#delete previous fit files and plots
system "rm -f coeff_fits/*_fit.log"
system "rm -f coeff_plots/*_loglogplot.pdf"

do for [i=1:24] {

#Take the necessary numbers to provide estimates for a,b,c
stats CoeffFile every ::N1::N1 u (YN1=column(i+1)) nooutput
stats CoeffFile every ::(nlines-1)::(nlines-1) u (YN=column(i+1)) nooutput

#Take the name of the coefficients, set output
stats ParamFile every ::i::i u (CoeffName=stringcolumn(1), Varb=$2, Varc=$3, StartFit=$4) nooutput
set fit logfile "./coeff_fits/".CoeffName."_fit.log"

#Distinguish if coefficient has to be fitted
if(YN1!=YN){

#Set initial values, make sure b has right sign
a=YN;
if(YN>YN1){
	b=-abs(Varb);}
else{
	b=abs(Varb);}
c=Varc;
	
#Fitting
fit [StartFit:] a+b/x**c CoeffFile u 1:(column(1+i)) via a,b,c;
if(abs(a_err/a) > 0.001 || abs(b_err/b) > 0.1 || abs(c_err/c) > 0.1){
	print CoeffName,": ACHTUNG, high variance", " std_b: ", b_err/b, " std_c: ", c_err/c
	print "\tb=",b,"; c=",c
}
print CoeffName," = ",a," std_dev(rel.) = ", a_err/a 

#Plotting
set output "./coeff_plots/".CoeffName."_loglogplot.pdf"
set format y '10^{%T}'
plot [:1] CoeffFile u (1./$1):(abs(((column(i+1))-a)/a)) w lp ps 1.5 pt 6 lw 5 t 'Numerical', \
abs(b*x**c/a) w l lw 3 lt 7 t 'Fit'
}
else{
print "Seems like an exact coefficient: ", CoeffName," = ", YN
}
}


==> anc/cDNMR_coeffs_K/params_K_cDNMR.dat <==
"NameCoeff"	"Varb"	"Varc"	"StartFit"
"zeta_1"	0.3	2	35
"zeta_2"	0.4	3	35
"zeta_3"	0.3	2	35
"zeta_4"	0.3	2	35
"zeta_5"	0.3	2	35
"zeta_6"	0.3	2	35
"zeta_7"	0.3	2	35
"zeta_8"	0.3	2	35
"kappa_1"	0.3	2	35
"kappa_2"	0.3	2	35
"kappa_3"	0.3	2	35
"kappa_4"	0.3	2	35
"kappa_5"	0.3	2	80
"kappa_6"	0.3	2	35
"kappa_7"	0.3	2	35
"eta_1"	0.3	2	35
"eta_2"	0.3	2	35
"eta_3"	0.3	2	35
"eta_4"	0.3	2	35
"eta_5"	0.3	2	80
"eta_6"	0.3	2	35
"eta_7"	0.3	2	35
"eta_8"	0.3	2	35
"eta_9"	0.3	2	35


==> anc/get_all_coeffs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    257954,       6342]
NotebookOptionsPosition[    229031,       5987]
NotebookOutlinePosition[    229471,       6004]
CellTagsIndexPosition[    229428,       6001]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<Parallel`Developer`\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", "$KernelCount"}]}], "Input",
 CellChangeTimes->{{3.856599773516953*^9, 3.856599773517117*^9}, {
  3.8568449719590597`*^9, 3.856844973366626*^9}, {3.857119140698163*^9, 
  3.8571191646641064`*^9}, {3.8579698435761547`*^9, 3.857969843862255*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0d839ca2-be7a-45dd-951c-eaa9486ffda4"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.897146286113985*^9, 3.8971466033880963`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"75065e83-7723-4ad2-8f0f-5ec7088e2be4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NminCoeff", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NmaxCoeff", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", 
   SuperscriptBox["10", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"printMatrices", "=", "False"}], ";"}]}], "Input",
 CellFrame->{{0, 0}, {2, 0}},
 CellFrameColor->GrayLevel[0.75],
 CellChangeTimes->{{3.8557366539037027`*^9, 3.8557366616943617`*^9}, {
   3.855736740321582*^9, 3.855736756668775*^9}, {3.8558306587400637`*^9, 
   3.855830660050304*^9}, {3.855830704362628*^9, 3.8558307173621883`*^9}, {
   3.856323347212171*^9, 3.856323352876915*^9}, {3.85632355347316*^9, 
   3.8563235547225266`*^9}, {3.856324838985751*^9, 3.856324847977689*^9}, 
   3.8563251921322317`*^9, {3.856325238490312*^9, 3.8563252979992647`*^9}, {
   3.856327386751707*^9, 3.8563273871622577`*^9}, {3.8563380401954374`*^9, 
   3.8563380436594915`*^9}, {3.8563381000028443`*^9, 3.856338100203412*^9}, {
   3.856585028479186*^9, 3.8565850366813765`*^9}, {3.8565901674059477`*^9, 
   3.8565901675062475`*^9}, {3.8565903077344456`*^9, 3.856590313879036*^9}, {
   3.856600012257865*^9, 3.856600012665162*^9}, {3.856615711446843*^9, 
   3.8566157132302856`*^9}, {3.8566880191011553`*^9, 
   3.8566880204603024`*^9}, {3.856707471179236*^9, 3.856707473394519*^9}, {
   3.856708734928121*^9, 3.85670873821561*^9}, {3.856715937081397*^9, 
   3.8567159381426487`*^9}, {3.856763186392531*^9, 3.8567631878227777`*^9}, {
   3.856766098412813*^9, 3.856766099044855*^9}, {3.8567667224872847`*^9, 
   3.856766726302536*^9}, {3.856855871112031*^9, 3.856855873895246*^9}, {
   3.8570216564265313`*^9, 3.8570216586896687`*^9}, {3.8570298590079618`*^9, 
   3.8570298635601797`*^9}, {3.8571937579080067`*^9, 3.857193759652777*^9}, {
   3.857934878829708*^9, 3.857934892027145*^9}, {3.8579349696593122`*^9, 
   3.857934971838316*^9}, {3.857973036735566*^9, 3.857973040535541*^9}, 
   3.8585735610544453`*^9, {3.8831437664501977`*^9, 3.8831437821540365`*^9}, {
   3.883193064496952*^9, 3.883193067617728*^9}, {3.8831931151003327`*^9, 
   3.8831931161541805`*^9}, {3.8831932598518095`*^9, 3.883193261530341*^9}, 
   3.883487519632841*^9, {3.884403873724945*^9, 3.8844038738676925`*^9}, {
   3.8844039776661844`*^9, 3.8844039940890865`*^9}, {3.8844107521019707`*^9, 
   3.884410753933417*^9}, {3.8844108585034513`*^9, 3.8844108601037073`*^9}, {
   3.8844231214406366`*^9, 3.8844231224287405`*^9}, {3.8844231562363873`*^9, 
   3.8844231638138576`*^9}, {3.884423233625558*^9, 3.8844232381855907`*^9}, {
   3.8844233884084682`*^9, 3.8844233887417593`*^9}, {3.8844234357926364`*^9, 
   3.8844234363784094`*^9}, {3.8844234801107364`*^9, 3.884423480302641*^9}, {
   3.884438271463303*^9, 3.8844382719015565`*^9}, {3.896238878110778*^9, 
   3.896238922075821*^9}, {3.8962610914187284`*^9, 3.896261091492983*^9}, {
   3.8962650758114853`*^9, 3.8962650759201255`*^9}, {3.8962673659275227`*^9, 
   3.8962673660090604`*^9}, {3.896268234137787*^9, 3.896268236319502*^9}, {
   3.8971456860976443`*^9, 3.897145688069789*^9}, {3.8971461373403015`*^9, 
   3.8971461382048483`*^9}, {3.897146294163391*^9, 3.8971462942857733`*^9}, {
   3.897146599431283*^9, 3.897146600048581*^9}, {3.897150019735617*^9, 
   3.89715005252176*^9}, 3.8971500937997913`*^9, {3.8971501515713964`*^9, 
   3.897150151683837*^9}, {3.8971854428530097`*^9, 3.8971854429205*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"f0766f9a-71ad-48b1-8be9-d7cde014b4cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Get", "[", "\"\<basicFctsDNMR.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"l_", ",", "r_", ",", "n_", ",", "C_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FDNMR", "[", 
       RowBox[{"l", ",", "r", ",", "i", ",", 
        RowBox[{"n", "+", "2", "-", "l"}]}], "]"}], 
      RowBox[{"C", "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{"2", "-", "l"}], ",", 
            RowBox[{"n", "+", "2", "-", "l"}]}], "]"}]}], "]"}], "]"}]}], 
      "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8831894916974087`*^9, 3.8831894947065687`*^9}, {
  3.8962545707281384`*^9, 3.896254589330205*^9}, {3.8962642123950024`*^9, 
  3.8962642450815077`*^9}, {3.896264329582944*^9, 3.8962643354774475`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c9897c56-fcc7-4f72-807e-3d2e6c8e0d5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lstcoeff", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Tau]\[CapitalPi]", ",", "l\[CapitalPi]V", ",", "\[Tau]\[CapitalPi]V", 
     ",", "\[Delta]\[CapitalPi]\[CapitalPi]", ",", "\[Lambda]\[CapitalPi]V", 
     ",", "\[Lambda]\[CapitalPi]\[Pi]", ",", "\[Tau]V", ",", "\[Delta]VV", 
     ",", "lV\[CapitalPi]", ",", "\[Tau]V\[CapitalPi]", ",", "lV\[Pi]", ",", 
     "\[Tau]V\[Pi]", ",", "\[Lambda]VV", ",", "\[Lambda]V\[CapitalPi]", ",", 
     "\[Lambda]V\[Pi]", ",", "\[Tau]\[Pi]", ",", "\[Delta]\[Pi]\[Pi]", ",", 
     "l\[Pi]V", ",", "\[Tau]\[Pi]V", ",", "\[Tau]\[Pi]\[Pi]", ",", 
     "\[Lambda]\[Pi]\[CapitalPi]", ",", "\[Lambda]\[Pi]V"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lstcoeffKnudsen", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Zeta]1", ",", "\[Zeta]2", ",", "\[Zeta]3", ",", "\[Zeta]4", ",", 
     "\[Zeta]5", ",", "\[Zeta]6", ",", "\[Zeta]7", ",", "\[Zeta]8", ",", 
     "\[Kappa]1", ",", "\[Kappa]2", ",", "\[Kappa]3", ",", "\[Kappa]4", ",", 
     "\[Kappa]5", ",", "\[Kappa]6", ",", "\[Kappa]7", ",", "\[Eta]1", ",", 
     "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", "\[Eta]5", ",", 
     "\[Eta]6", ",", "\[Eta]7", ",", "\[Eta]8", ",", "\[Eta]9"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896257551873717*^9, 3.8962576746939926`*^9}, {
  3.896257712395228*^9, 3.8962578254739747`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c0382230-f0c5-481f-bb34-27347766c9d8"],

Cell[CellGroupData[{

Cell["Module for getting everything", "Subsubsection",
 CellChangeTimes->{{3.884420956252186*^9, 
  3.884420973007802*^9}},ExpressionUUID->"1d8ff1bf-c308-4470-9788-\
1f63d2685607"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getAllCoeffs", "[", "N2_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalOmega]", ",", "c", ",", "\[Xi]", ",", "X", ",", "Y", ",", 
       "coeffsIReD", ",", "coeffsDNMR", ",", "coeffsKnudsenDNMR", ",", 
       "coeffscDNMR", ",", "coeffsKnudsencDNMR"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"start", "=", 
       RowBox[{"CurrentDate", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Range0", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"Range", "[", 
          RowBox[{"3", ",", 
           RowBox[{"N2", "+", "2"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Range1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"Range", "[", 
          RowBox[{"2", ",", 
           RowBox[{"N2", "+", "1"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Range2", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "N2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Tau]0", "=", 
       RowBox[{"get\[Tau]0", "[", "N2", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Tau]1", "=", 
       RowBox[{"Inverse", "[", 
        RowBox[{"getA1", "[", "N2", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Tau]2", "=", 
       RowBox[{"Inverse", "[", 
        RowBox[{"getA2", "[", "N2", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "*", "Adding", " ", "dummy", " ", "rows", " ", "and", " ", "columns", 
        " ", "in", " ", "inverse", " ", "matrices"}], "**)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"v1", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"N2", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v2", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"N2", "+", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v3", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"N2", "+", "3"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Tau]0", "=", 
       RowBox[{"Insert", "[", 
        RowBox[{"\[Tau]0", ",", "v1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Tau]0", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Insert", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "\[Tau]0", "]"}], ",", "v3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Tau]1", "=", 
       RowBox[{"Insert", "[", 
        RowBox[{"\[Tau]1", ",", "v1", ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Tau]1", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Insert", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "\[Tau]1", "]"}], ",", "v2", ",", "2"}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "******)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\[Zeta]", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], 
            RowBox[{"\[Tau]0", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"r", "+", "1"}]}], "]"}], "]"}], "*", 
            RowBox[{"\[Alpha]0rom2", "[", "r", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", 
             RowBox[{"N2", "+", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"N2", "+", "3"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Kappa]", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"r", "+", "1"}]}], "]"}], "]"}], "*", 
            RowBox[{"\[Alpha]1r", "[", "r", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", 
             RowBox[{"N2", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"N2", "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Eta]", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Tau]2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"r", "+", "1"}]}], "]"}], "]"}], "*", 
            RowBox[{"\[Alpha]2r", "[", "r", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "N2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"N2", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Cscalar", "=", 
       RowBox[{"\[Zeta]", "/", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Cvector", "=", 
       RowBox[{"\[Kappa]", "/", 
        RowBox[{"\[Kappa]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Ctensor", "=", 
       RowBox[{"\[Eta]", "/", 
        RowBox[{"\[Eta]", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"eig0", "=", 
       RowBox[{"Eigensystem", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"\[Tau]0", "/.", 
            RowBox[{"T", "->", "1"}]}], ",", "prec"}], "]"}], ",", "1"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Tau]\[CapitalPi]DNMR", "=", 
       RowBox[{
        RowBox[{"eig0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalOmega]scalar", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"eig0", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{
          RowBox[{"eig0", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalOmega]scalar", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"\[CapitalOmega]scalar", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          SuperscriptBox["T", 
           RowBox[{"i", "-", "1"}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", "\[CapitalOmega]scalar", "]"}]}], "}"}]}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"eig1", "=", 
       RowBox[{"Eigensystem", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"\[Tau]1", "/.", 
            RowBox[{"T", "->", "1"}]}], ",", "prec"}], "]"}], ",", "1"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Tau]nDNMR", "=", 
       RowBox[{
        RowBox[{"eig1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalOmega]vector", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"eig1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{
          RowBox[{"eig1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalOmega]vector", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"\[CapitalOmega]vector", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          SuperscriptBox["T", 
           RowBox[{"i", "-", "1"}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", "\[CapitalOmega]vector", "]"}]}], "}"}]}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"eig2", "=", 
       RowBox[{"Eigensystem", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"\[Tau]2", "/.", 
            RowBox[{"T", "->", "1"}]}], ",", "prec"}], "]"}], ",", "1"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Tau]\[Pi]DNMR", "=", 
       RowBox[{
        RowBox[{"eig2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalOmega]tensor", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"eig2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{
          RowBox[{"eig2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalOmega]tensor", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"\[CapitalOmega]tensor", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          SuperscriptBox["T", 
           RowBox[{"i", "-", "1"}]]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", "\[CapitalOmega]tensor", "]"}]}], "}"}]}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "l_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"l", "==", "0"}], ",", "\[CapitalOmega]scalar", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"l", "==", "1"}], ",", "\[CapitalOmega]vector", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"l", "==", "2"}], ",", "\[CapitalOmega]tensor", ",", 
             RowBox[{"Print", "[", "\"\<Invalid rank!\>\"", "]"}]}], "]"}]}], 
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c", "[", "l_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"l", "==", "0"}], ",", "Cscalar", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"l", "==", "1"}], ",", "Cvector", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"l", "==", "2"}], ",", "Ctensor", ",", 
             RowBox[{"Print", "[", "\"\<Invalid rank!\>\"", "]"}]}], "]"}]}], 
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Xi]", "[", "l_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"l", "==", "0"}], ",", "\[Zeta]", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"l", "==", "1"}], ",", "\[Kappa]", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"l", "==", "2"}], ",", "\[Eta]", ",", 
             RowBox[{"Print", "[", "\"\<Invalid rank!\>\"", "]"}]}], "]"}]}], 
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"r_", ",", "l_", ",", "method_"}], "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"method", "==", "\"\<IReD\>\""}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"r", ">=", "0"}], ",", 
           RowBox[{
            RowBox[{"c", "[", "l", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"r", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"l", ",", 
             RowBox[{"-", "r"}], ",", "N2", ",", 
             RowBox[{"c", "[", "l", "]"}]}], "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"method", "==", "\"\<DNMR\>\""}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"r", ">=", "0"}], ",", 
             RowBox[{
              RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"r", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"\[Gamma]", "[", 
              RowBox[{"l", ",", 
               RowBox[{"-", "r"}], ",", "N2", ",", 
               RowBox[{"\[CapitalOmega]", "[", "l", "]"}]}], "]"}]}], "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"method", "==", "\"\<cDNMR\>\""}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"r", ">=", "0"}], ",", 
               RowBox[{
                RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"r", "+", "1"}], "]"}], "]"}], ",", 
               RowBox[{"\[Gamma]", "[", 
                RowBox[{"l", ",", 
                 RowBox[{"-", "r"}], ",", "N2", ",", 
                 RowBox[{"c", "[", "l", "]"}]}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<Invalid method!\>\"", "]"}]}], 
            "]"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"r_", ",", "l_", ",", "method_"}], "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"method", "==", "\"\<IReD\>\""}], ",", "0", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"method", "==", "\"\<DNMR\>\""}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"r", ">=", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Xi]", "[", "l", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"r", "+", "1"}], "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"r", "+", "1"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"\[Xi]", "[", "l", "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Gamma]", "[", 
                 RowBox[{"l", ",", 
                  RowBox[{"-", "r"}], ",", "N2", ",", 
                  RowBox[{"c", "[", "l", "]"}]}], "]"}], "-", 
                RowBox[{"\[Gamma]", "[", 
                 RowBox[{"l", ",", 
                  RowBox[{"-", "r"}], ",", "N2", ",", 
                  RowBox[{"\[CapitalOmega]", "[", "l", "]"}]}], "]"}]}], 
               ")"}], 
              RowBox[{
               RowBox[{"\[Xi]", "[", "l", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"method", "==", "\"\<cDNMR\>\""}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"r", ">=", "0"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Xi]", "[", "l", "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"r", "+", "1"}], "]"}], "]"}], "-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalOmega]", "[", "l", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"r", "+", "1"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"\[Xi]", "[", "l", "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "0"}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<Invalid method!\>\"", "]"}]}], 
            "]"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"*", "Knudsen", " ", "Reynolds", " ", 
           RowBox[{
           "terms", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
             "**"}]}], "*****)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], "]"}], 
            ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Tau]0", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                  RowBox[{"X", "[", 
                   RowBox[{"r", ",", "0", ",", "method"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<l\[CapitalPi]V\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], 
                   "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "3"]}], 
                   RowBox[{"\[Tau]0", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "1", ",", "method"}], "]"}],
                     "+", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["T", 
                    RowBox[{"r", "-", "1"}]], "2"], 
                    RowBox[{"(", 
                    RowBox[{"r", "-", "2"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "+", "1"}], ")"}], "!"}]}]}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]\[CapitalPi]V\>\"", ",", "method"}], "]"}], 
            ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"-", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<l\[CapitalPi]V\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
             "\"\<\[Delta]\[CapitalPi]\[CapitalPi]\>\"", ",", "method"}], 
             "]"}], ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               FractionBox["2", "3"]}], ",", "HoldAll"}], "]"}]}], "]"}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Lambda]\[CapitalPi]V\>\"", ",", "method"}], "]"}],
             ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], 
                   "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "12"], 
                   RowBox[{"\[Tau]0", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "1"}], ")"}], 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "1", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Lambda]\[CapitalPi]\[Pi]\>\"", ",", "method"}], 
             "]"}], ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], 
                   "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "3"]}], 
                   RowBox[{"\[Tau]0", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "2"}], ",", "2", ",", "method"}], "]"}],
                     "-", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["T", 
                    RowBox[{"r", "-", "2"}]], "6"], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "+", "1"}], ")"}], "!"}]}]}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Tau]1", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                  RowBox[{"X", "[", 
                   RowBox[{"r", ",", "1", ",", "method"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Delta]VV\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", "1"}], ",", "HoldAll"}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<lV\[CapitalPi]\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "0", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]V\[CapitalPi]\>\"", ",", "method"}], "]"}], 
            ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"2", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<lV\[CapitalPi]\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<lV\[Pi]\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "+", "3"}], ")"}], "!"}], "24"], 
                    SuperscriptBox["T", 
                    RowBox[{"r", "-", "1"}]]}], "-", 
                    RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "2", ",", "method"}], 
                    "]"}]}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]V\[Pi]\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"ToExpression", "[", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<lV\[Pi]\>\"", ",", "method"}], "]"}], "]"}]}], 
              ",", "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Lambda]VV\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "5"], 
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "r"}], "+", "3"}], ")"}], 
                   RowBox[{"X", "[", 
                    RowBox[{"r", ",", "1", ",", "method"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Lambda]V\[CapitalPi]\>\"", ",", "method"}], "]"}],
             ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "4"], 
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "0", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Lambda]V\[Pi]\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "4"], 
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "r"}], ")"}], 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "2", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Tau]2", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                  RowBox[{"X", "[", 
                   RowBox[{"r", ",", "2", ",", "method"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Delta]\[Pi]\[Pi]\>\"", ",", "method"}], "]"}], 
            ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               FractionBox["4", "3"]}], ",", "HoldAll"}], "]"}]}], "]"}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<l\[Pi]V\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["2", "5"], 
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "1", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]\[Pi]V\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"4", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<l\[Pi]V\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Tau]\[Pi]\[Pi]\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["2", "7"], 
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "r"}], "+", "5"}], ")"}], 
                   RowBox[{"X", "[", 
                    RowBox[{"r", ",", "2", ",", "method"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Lambda]\[Pi]\[CapitalPi]\>\"", ",", "method"}], 
             "]"}], ",", "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["2", "5"]}], 
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"r", "+", "4"}], ")"}], 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "2"}], ",", "0", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Lambda]\[Pi]V\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "10"]}], 
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"r", "+", "1"}], ")"}], 
                   RowBox[{"X", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "1", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"*", 
            SuperscriptBox["Knudsen", "2"], " ", 
            RowBox[{
            "terms", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
              "**"}]}], "*****)"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]1\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], 
                   "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]0", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{"r", ",", "0", ",", "method"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]2\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["2", "3"]}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], 
                   "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]0", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "1"}], ")"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "2"}], ",", "2", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]3\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["4", "3"], 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Zeta]1\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]4\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "12"]}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], 
                   "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]0", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "1"}], ")"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "1", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]5\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", "5"}], 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Zeta]1\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]6\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "3"]}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[CapitalPi]\>\"", ",", "method"}], 
                   "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]0", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "1", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range0"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]7\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"-", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Zeta]6\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Zeta]8\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"ToExpression", "[", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<\[Zeta]1\>\"", ",", "method"}], "]"}], "]"}]}], 
              ",", "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Kappa]1\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["r", "2"], 
                    RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "2", ",", "method"}], 
                    "]"}]}], "+", 
                    RowBox[{
                    FractionBox["2", "5"], 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "r"}], ")"}], 
                    RowBox[{"Y", "[", 
                    RowBox[{"r", ",", "1", ",", "method"}], "]"}]}]}], 
                    ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Kappa]2\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", "0"}], ",", "HoldAll"}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Kappa]3\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["2", "3"]}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{"r", ",", "1", ",", "method"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Kappa]4\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["3", 
                   RowBox[{"2", 
                    SuperscriptBox["T", "2"]}]]}], 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Kappa]3\>\"", ",", "method"}], "]"}], 
                  "]"}]}], "-", 
                RowBox[{"5", 
                 FractionBox["1", 
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                    RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "0", ",", "method"}], 
                    "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Kappa]5\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", "3"}], 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Kappa]3\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Kappa]6\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", "2"}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "-", "1"}], ",", "2", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Kappa]7\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<\[Tau]V\>\"", ",", "method"}], "]"}], "]"}]], 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Tau]1", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                    RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "0", ",", "method"}], 
                    "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"r", ",", "Range1"}], "}"}]}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{"2", 
                   SuperscriptBox["T", "2"]}]], 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Kappa]3\>\"", ",", "method"}], "]"}], 
                  "]"}]}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]1\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"2", 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{"r", ",", "2", ",", "method"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]2\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "3"]}], 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Eta]1\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]3\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["2", "7"]}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "r"}], "+", "3"}], ")"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{"r", ",", "2", ",", "method"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]4\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"2", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Eta]1\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]5\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "10"]}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{"r", "+", "1"}], ")"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "1", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]6\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"5", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Eta]1\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]7\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["8", "5"]}], 
                FractionBox["1", 
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<\[Tau]\[Pi]\>\"", ",", "method"}], "]"}], 
                  "]"}]], 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Tau]2", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", 
                    RowBox[{"r", "+", "1"}]}], "]"}], "]"}], 
                   RowBox[{"Y", "[", 
                    RowBox[{
                    RowBox[{"r", "+", "1"}], ",", "1", ",", "method"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "Range2"}], "}"}]}], "]"}]}]}], ",", 
              "HoldAll"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]8\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "4"]}], 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Eta]7\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<\[Eta]9\>\"", ",", "method"}], "]"}], ",", 
            "InputForm", ",", 
            RowBox[{"Function", "[", 
             RowBox[{"name", ",", 
              RowBox[{"name", "=", 
               RowBox[{"-", 
                RowBox[{"ToExpression", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<\[Eta]1\>\"", ",", "method"}], "]"}], 
                 "]"}]}]}], ",", "HoldAll"}], "]"}]}], "]"}], ";"}], 
         "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"method", ",", 
          RowBox[{"{", 
           RowBox[{
           "\"\<IReD\>\"", ",", "\"\<DNMR\>\"", ",", "\"\<cDNMR\>\""}], 
           "}"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", " ", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Done with N2=\>\"", ",", "N2"}], "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"CurrentDate", "[", "]"}], "-", "start"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"coeffsIReD", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "N2", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{"lstcoeff", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<IReD\>\""}], 
             "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "lstcoeff", "]"}]}], "}"}]}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"coeffsDNMR", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "N2", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{"lstcoeff", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<DNMR\>\""}], 
             "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "lstcoeff", "]"}]}], "}"}]}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"coeffscDNMR", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "N2", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{"lstcoeff", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<cDNMR\>\""}],
              "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "lstcoeff", "]"}]}], "}"}]}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"coeffsKnudsenDNMR", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "N2", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{"lstcoeffKnudsen", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<DNMR\>\""}], 
             "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "lstcoeffKnudsen", "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"coeffsKnudsencDNMR", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "N2", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{"lstcoeffKnudsen", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<cDNMR\>\""}],
              "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "lstcoeffKnudsen", "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "coeffsIReD", ",", "coeffsDNMR", ",", "coeffsKnudsenDNMR", ",", 
        "coeffscDNMR", ",", "coeffsKnudsencDNMR"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863608926473667*^9, 3.86360900111553*^9}, {
   3.863609033541359*^9, 3.863609038821027*^9}, {3.8636094765863*^9, 
   3.86360947877731*^9}, 3.863609809348393*^9, {3.863609848790585*^9, 
   3.863609866429661*^9}, {3.863609902438779*^9, 3.863609913982781*^9}, {
   3.863609956474011*^9, 3.8636101795097857`*^9}, {3.863610226977944*^9, 
   3.863610284606167*^9}, {3.863610401370825*^9, 3.8636104713508167`*^9}, {
   3.8636106567246237`*^9, 3.863610718247101*^9}, {3.863610784545415*^9, 
   3.863610807644392*^9}, {3.863610866075939*^9, 3.863610897900181*^9}, {
   3.863611024777482*^9, 3.86361106579475*^9}, 3.8636111240440607`*^9, {
   3.863611770831468*^9, 3.863611804080619*^9}, {3.8636119782135572`*^9, 
   3.863612051250766*^9}, {3.863612087191514*^9, 3.863612230993692*^9}, {
   3.863612277817992*^9, 3.863612362069228*^9}, {3.863612436517377*^9, 
   3.863612620331106*^9}, {3.863666338945187*^9, 3.863666390853344*^9}, {
   3.863666492908422*^9, 3.863666594408095*^9}, {3.8636666259542093`*^9, 
   3.86366670048312*^9}, {3.863666731756256*^9, 3.863666881188092*^9}, {
   3.86367150922013*^9, 3.8636715590437317`*^9}, {3.8636722029481373`*^9, 
   3.863672345046192*^9}, {3.863672375816893*^9, 3.863672382266315*^9}, {
   3.8636724638835173`*^9, 3.863672464069943*^9}, {3.863672829300509*^9, 
   3.863673004211289*^9}, {3.8636735433969383`*^9, 3.863673595606769*^9}, {
   3.863673642212167*^9, 3.8636736617132893`*^9}, {3.863942937736724*^9, 
   3.8639429653773365`*^9}, {3.863958709460288*^9, 3.863958712136195*^9}, {
   3.8639587435756817`*^9, 3.863958747281758*^9}, {3.86395878540166*^9, 
   3.8639587987093363`*^9}, {3.8639588595567217`*^9, 
   3.8639588598076186`*^9}, {3.8639598017572184`*^9, 3.863959813646315*^9}, {
   3.863975713176834*^9, 3.863975730220014*^9}, {3.863975761716321*^9, 
   3.8639757771642776`*^9}, {3.863975897127775*^9, 3.8639759259087505`*^9}, {
   3.8639759643847766`*^9, 3.863976202627083*^9}, {3.8639762503287425`*^9, 
   3.8639762901075983`*^9}, {3.86397632427777*^9, 3.8639763426902723`*^9}, {
   3.8639764093883257`*^9, 3.863976409540333*^9}, {3.863976598169282*^9, 
   3.863976604199616*^9}, {3.8640198380779705`*^9, 3.8640198403928785`*^9}, {
   3.864019950097884*^9, 3.8640200641877546`*^9}, {3.8640202869872494`*^9, 
   3.86402028713218*^9}, {3.8640203201621156`*^9, 3.8640203246319437`*^9}, {
   3.8640203835398912`*^9, 3.864020386461976*^9}, {3.8640208537209053`*^9, 
   3.864020880785549*^9}, {3.8640210833854256`*^9, 3.864021121220435*^9}, {
   3.8640211528849273`*^9, 3.864021183435232*^9}, {3.8640212329647045`*^9, 
   3.8640212431947155`*^9}, {3.8640213846145024`*^9, 3.8640214055745225`*^9}, 
   3.8640216038145103`*^9, {3.8640219809932003`*^9, 3.8640219810934067`*^9}, {
   3.864022025243514*^9, 3.864022035523473*^9}, {3.8640221228531523`*^9, 
   3.864022123878151*^9}, {3.8640226339268475`*^9, 3.8640226476821165`*^9}, {
   3.8654038670289793`*^9, 3.865403895569336*^9}, {3.8654039288417244`*^9, 
   3.86540419815347*^9}, {3.8654069750931077`*^9, 3.8654070010042953`*^9}, {
   3.8831438160883617`*^9, 3.8831438627843018`*^9}, {3.883144171915794*^9, 
   3.883144172359228*^9}, {3.883144368550131*^9, 3.8831444331373763`*^9}, {
   3.8831444793388577`*^9, 3.883144506723447*^9}, {3.8831445381721945`*^9, 
   3.883144635734099*^9}, {3.8831446887655754`*^9, 3.883145159936757*^9}, {
   3.883145210960983*^9, 3.8831452378509655`*^9}, {3.883145293299317*^9, 
   3.8831454959467373`*^9}, {3.8831456851608715`*^9, 
   3.8831457026298547`*^9}, {3.883146006983407*^9, 3.883146023245807*^9}, {
   3.8831461167211275`*^9, 3.8831461800227346`*^9}, {3.883146267765721*^9, 
   3.8831463288726473`*^9}, {3.8831463752955074`*^9, 
   3.8831463754760556`*^9}, {3.883146484376292*^9, 3.883146550362294*^9}, {
   3.883146613234533*^9, 3.8831466505020585`*^9}, {3.8831466948437552`*^9, 
   3.883146697656756*^9}, {3.883146764942798*^9, 3.8831468657732763`*^9}, {
   3.883146900823697*^9, 3.883146915350299*^9}, {3.8831470461452217`*^9, 
   3.883147067681221*^9}, {3.8831470985450077`*^9, 3.883147127187559*^9}, {
   3.883147207903948*^9, 3.883147357438343*^9}, {3.8831474083271146`*^9, 
   3.883147445384833*^9}, {3.883147478372944*^9, 3.883147545504944*^9}, {
   3.883147582033455*^9, 3.8831475839876127`*^9}, {3.883147630855372*^9, 
   3.8831476660509434`*^9}, {3.883147710715563*^9, 3.8831477742776937`*^9}, {
   3.8831478696307883`*^9, 3.883147876944208*^9}, {3.8831479209324512`*^9, 
   3.883148030375634*^9}, {3.8831480632405787`*^9, 3.8831481072986746`*^9}, {
   3.8831481464943185`*^9, 3.8831481784439*^9}, {3.8831482132422266`*^9, 
   3.883148309777561*^9}, {3.883148343707488*^9, 3.8831484867079077`*^9}, {
   3.883148529213238*^9, 3.883148580357108*^9}, {3.883148642841254*^9, 
   3.8831486474308662`*^9}, {3.8831486824345446`*^9, 3.883148764715717*^9}, {
   3.8831890111518393`*^9, 3.8831891508228602`*^9}, {3.8831892099061537`*^9, 
   3.883189213985038*^9}, {3.8831892666998053`*^9, 3.883189268036897*^9}, {
   3.8831893516309166`*^9, 3.8831894540802307`*^9}, {3.883189575114684*^9, 
   3.8831896097188606`*^9}, {3.883189651885499*^9, 3.8831896760450597`*^9}, {
   3.8831897232840056`*^9, 3.8831898158315506`*^9}, {3.8831898766402106`*^9, 
   3.8831898951498413`*^9}, {3.8831899405161123`*^9, 3.883189948331172*^9}, {
   3.883190118481643*^9, 3.8831901679343667`*^9}, {3.88319020481072*^9, 
   3.8831902128508387`*^9}, {3.8831903915116253`*^9, 3.883190466075246*^9}, {
   3.88319052272686*^9, 3.883190552132012*^9}, {3.883190874115444*^9, 
   3.883190915810547*^9}, {3.883190959294509*^9, 3.883190973033273*^9}, {
   3.883191031458819*^9, 3.8831910577823896`*^9}, {3.8831931605326977`*^9, 
   3.883193210467293*^9}, {3.88319760382324*^9, 3.8831976197664566`*^9}, {
   3.8838356305405283`*^9, 3.883835687978311*^9}, {3.8838358733388057`*^9, 
   3.8838359671551113`*^9}, {3.8839022041252203`*^9, 
   3.8839023885938897`*^9}, {3.8839045912818513`*^9, 3.8839045960595093`*^9}, 
   3.883904641312317*^9, {3.8839068922818327`*^9, 3.8839070136633472`*^9}, {
   3.8839070484659724`*^9, 3.883907114994011*^9}, {3.8839071587092514`*^9, 
   3.8839072938211966`*^9}, {3.8839073571103315`*^9, 
   3.8839079624327683`*^9}, {3.8839079997282634`*^9, 
   3.8839081040413465`*^9}, {3.88390829291645*^9, 3.8839083513423147`*^9}, {
   3.883908400449272*^9, 3.8839084008966217`*^9}, {3.884403939094689*^9, 
   3.884403958166705*^9}, {3.884409757107246*^9, 3.8844097773843784`*^9}, {
   3.8844098637139826`*^9, 3.8844099591971235`*^9}, {3.884410300301381*^9, 
   3.8844103522557764`*^9}, {3.884410546561489*^9, 3.884410558771778*^9}, {
   3.884410699240203*^9, 3.8844107049419146`*^9}, {3.8844190919867535`*^9, 
   3.884419127162573*^9}, {3.884420305319066*^9, 3.884420372844206*^9}, {
   3.8844205158014536`*^9, 3.8844205492756586`*^9}, {3.884422609364395*^9, 
   3.884422633763023*^9}, {3.8844230989088526`*^9, 3.884423114416523*^9}, {
   3.896238044491411*^9, 3.896238086839366*^9}, {3.896238121809822*^9, 
   3.8962384104963007`*^9}, {3.896238510499542*^9, 3.8962385106596527`*^9}, {
   3.89623854443117*^9, 3.8962387777879357`*^9}, {3.896238825249556*^9, 
   3.8962388262897797`*^9}, {3.896238935613616*^9, 3.896239074849092*^9}, {
   3.896239266288005*^9, 3.896239278189227*^9}, {3.896239439943138*^9, 
   3.8962394521393585`*^9}, {3.896239732212588*^9, 3.8962397918207016`*^9}, {
   3.896239832057129*^9, 3.896239984978695*^9}, {3.8962400924868793`*^9, 
   3.8962401325879745`*^9}, {3.8962402099091015`*^9, 3.89624021417896*^9}, {
   3.8962402646189146`*^9, 3.8962404992971115`*^9}, {3.8962405340186224`*^9, 
   3.8962405732683496`*^9}, {3.8962409446036453`*^9, 3.896240959553207*^9}, {
   3.8962409993383636`*^9, 3.896241041496994*^9}, {3.896241078239957*^9, 
   3.8962412031440105`*^9}, {3.896241246528635*^9, 3.896241313344122*^9}, {
   3.8962413468052263`*^9, 3.8962414983368225`*^9}, {3.896241529040665*^9, 
   3.8962415666917076`*^9}, {3.8962423193094263`*^9, 
   3.8962423423062525`*^9}, {3.896242383196261*^9, 3.896242395009326*^9}, {
   3.8962424527785993`*^9, 3.896242468217631*^9}, {3.8962425452292347`*^9, 
   3.896242558102457*^9}, {3.8962459129018073`*^9, 3.896246021753946*^9}, {
   3.8962466872417717`*^9, 3.8962467707428646`*^9}, {3.896247241652991*^9, 
   3.896247272512656*^9}, {3.896247371866458*^9, 3.896247471574888*^9}, {
   3.896247536493845*^9, 3.896247612444688*^9}, {3.8962476441344585`*^9, 
   3.896247882942278*^9}, {3.8962480644062586`*^9, 3.8962480665931377`*^9}, {
   3.8962481582736015`*^9, 3.896248171228185*^9}, {3.896248352282257*^9, 
   3.8962484017536697`*^9}, {3.8962485314820967`*^9, 3.89624854551449*^9}, {
   3.896249583628854*^9, 3.896249737908965*^9}, {3.896249812216953*^9, 
   3.8962499233885536`*^9}, 3.896250052990328*^9, {3.8962501257285414`*^9, 
   3.896250126079237*^9}, {3.8962501693900423`*^9, 3.8962503018182983`*^9}, {
   3.896250406219291*^9, 3.89625044037895*^9}, 3.8962505801972127`*^9, {
   3.8962506664188995`*^9, 3.8962506922764945`*^9}, {3.896250983110937*^9, 
   3.896250990708495*^9}, {3.89625104522983*^9, 3.8962510474749107`*^9}, 
   3.896251155887822*^9, {3.896251872343417*^9, 3.8962518830666585`*^9}, {
   3.8962520034610634`*^9, 3.89625200606217*^9}, {3.8962525028797474`*^9, 
   3.8962525306508436`*^9}, {3.896252594992106*^9, 3.896252603160429*^9}, {
   3.896252646310297*^9, 3.896252646760217*^9}, {3.8962528137494493`*^9, 
   3.896252826561693*^9}, {3.89625285937282*^9, 3.896252863839535*^9}, 
   3.8962531360083213`*^9, {3.8962531706647615`*^9, 3.8962531719198217`*^9}, {
   3.896253250178115*^9, 3.8962533897689133`*^9}, {3.8962536144894557`*^9, 
   3.8962536173294444`*^9}, {3.896253661411217*^9, 3.8962536846618814`*^9}, {
   3.896253847001498*^9, 3.896253875970651*^9}, 3.8962541834794254`*^9, {
   3.896254251755581*^9, 3.8962542878243756`*^9}, {3.8962545999430437`*^9, 
   3.8962546385613317`*^9}, {3.89625486694995*^9, 3.896254869005904*^9}, {
   3.8962552903126974`*^9, 3.896255312551293*^9}, {3.896256518235414*^9, 
   3.8962565317338686`*^9}, {3.8962566469450965`*^9, 
   3.8962566522428675`*^9}, {3.896256713063162*^9, 3.8962567288339825`*^9}, {
   3.896256762315451*^9, 3.89625693208506*^9}, {3.896257014603753*^9, 
   3.896257101643844*^9}, {3.896257185613599*^9, 3.8962572120436783`*^9}, {
   3.896257313745309*^9, 3.8962573303048425`*^9}, {3.8962573754439554`*^9, 
   3.8962573981735487`*^9}, {3.8962574306749277`*^9, 
   3.8962575429648547`*^9}, {3.8962578379751296`*^9, 
   3.8962580356739607`*^9}, {3.896258173313775*^9, 3.8962581764849944`*^9}, {
   3.896258209086404*^9, 3.8962583955715885`*^9}, {3.896259860345317*^9, 
   3.896259874474945*^9}, {3.896259910366631*^9, 3.8962600045955005`*^9}, {
   3.8962600773690276`*^9, 3.8962605180105286`*^9}, {3.896261191941044*^9, 
   3.896261273797703*^9}, {3.8962614257468605`*^9, 3.8962614292857738`*^9}, {
   3.896261502489479*^9, 3.8962615228485174`*^9}, {3.8962616234117007`*^9, 
   3.896261656933194*^9}, {3.8962617304533324`*^9, 3.896261738504979*^9}, {
   3.896261844037386*^9, 3.8962618939562836`*^9}, {3.8962622490508647`*^9, 
   3.89626225195452*^9}, {3.8962634451120152`*^9, 3.8962634491429076`*^9}, {
   3.8962635428646727`*^9, 3.896263557679096*^9}, {3.8962635906218877`*^9, 
   3.8962635921442957`*^9}, {3.896278477986355*^9, 3.8962784846713533`*^9}, {
   3.8965170750084867`*^9, 3.8965170768589725`*^9}, {3.8971463753362136`*^9, 
   3.897146381184326*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"ab2b27a3-cc10-41a7-bf97-f7d12c082ea2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation", "Subsubsection",
 CellChangeTimes->{{3.8844209951734457`*^9, 
  3.8844210062550917`*^9}},ExpressionUUID->"099dacd1-86e4-4714-adbb-\
5108c20301a1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"getAllCoeffs", "[", "N2", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N2", ",", "NminCoeff", ",", "NmaxCoeff"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T", "->", "1"}], ",", 
       RowBox[{"P", "->", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffsIReD", "=", 
   RowBox[{"N", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffs", "[", 
        RowBox[{"[", "idx", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"idx", ",", "1", ",", 
        RowBox[{"NmaxCoeff", "-", "NminCoeff", "+", "1"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffsDNMR", "=", 
   RowBox[{"N", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffs", "[", 
        RowBox[{"[", "idx", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"idx", ",", "1", ",", 
        RowBox[{"NmaxCoeff", "-", "NminCoeff", "+", "1"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffsKnudsenDNMR", "=", 
   RowBox[{"N", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffs", "[", 
        RowBox[{"[", "idx", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"idx", ",", "1", ",", 
        RowBox[{"NmaxCoeff", "-", "NminCoeff", "+", "1"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffscDNMR", "=", 
   RowBox[{"N", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffs", "[", 
        RowBox[{"[", "idx", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"idx", ",", "1", ",", 
        RowBox[{"NmaxCoeff", "-", "NminCoeff", "+", "1"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffsKnudsencDNMR", "=", 
   RowBox[{"N", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"coeffs", "[", 
        RowBox[{"[", "idx", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"idx", ",", "1", ",", 
        RowBox[{"NmaxCoeff", "-", "NminCoeff", "+", "1"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<../URHS_data/coeffs_IReD_to100.dat\>\"", ",", "coeffsIReD", ",", 
    "\"\<Table\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<../URHS_data/coeffs_DNMR_to100.dat\>\"", ",", "coeffsDNMR", ",", 
    "\"\<Table\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<../URHS_data/coeffs_K_DNMR_to100.dat\>\"", ",", "coeffsKnudsenDNMR", 
    ",", "\"\<Table\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<../URHS_data/coeffs_cDNMR_to100.dat\>\"", ",", "coeffscDNMR", ",", 
    "\"\<Table\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<../URHS_data/coeffs_K_cDNMR_to100.dat\>\"", ",", "coeffsKnudsencDNMR",
     ",", "\"\<Table\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.857970139285808*^9, 3.857970139317623*^9}, {
   3.857973064117931*^9, 3.8579730650416317`*^9}, {3.857973617424226*^9, 
   3.85797361759689*^9}, {3.858050464890779*^9, 3.858050479411058*^9}, {
   3.883190671260101*^9, 3.883190678438329*^9}, {3.8831918226080575`*^9, 
   3.883191847590207*^9}, {3.8831919885089674`*^9, 3.88319199775028*^9}, {
   3.883192839122222*^9, 3.883192968406681*^9}, {3.8831930052094994`*^9, 
   3.8831930505997624`*^9}, {3.8831932374586864`*^9, 
   3.8831932391924086`*^9}, {3.883835474202132*^9, 3.883835477986436*^9}, {
   3.8838359750261774`*^9, 3.883835977745802*^9}, {3.8839081243997774`*^9, 
   3.8839081825607805`*^9}, {3.8844038988226748`*^9, 
   3.8844039508854437`*^9}, {3.8962606367380953`*^9, 3.896260680872281*^9}, {
   3.896260713769417*^9, 3.8962607146956196`*^9}, 3.8962629590138955`*^9, {
   3.8971457560124235`*^9, 3.8971457794102554`*^9}, {3.8971460516039267`*^9, 
   3.8971460517419167`*^9}, {3.897146145704754*^9, 3.8971461465913467`*^9}, {
   3.89714662214579*^9, 3.897146623817709*^9}, {3.8971854108520823`*^9, 
   3.8971854286987686`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"b7e5556c-6374-405a-94c0-3044f5bcc7dd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Done with N2=", 0],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854527428703`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"1a9f36d7-73df-4d8c-9e27-7e7962d67a76"],

Cell[BoxData[
 TemplateBox[{"0.0887386`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185452754691*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"086c77a3-c14c-4673-856a-91b4dcbf87a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Done with N2=", 1],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185452776807*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4c7127cf-9ca6-4921-af3e-758036c5ccde"],

Cell[BoxData[
 TemplateBox[{"0.013030700000000001`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185452788086*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8292ebd3-1b2b-439b-9a41-7e3542e14465"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Done with N2=", 2],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854528036237`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0fd9fad6-4c84-436c-b4c5-20ebb2def678"],

Cell[BoxData[
 TemplateBox[{"0.0152914`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185452810548*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c33fa4d9-a10f-4832-bb52-1a13b969c84e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Done with N2=", 3],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854528297505`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"75cfd820-8480-4157-b8ce-8b8ce3385f0c"],

Cell[BoxData[
 TemplateBox[{"0.0221114`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185452842661*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d29cd86e-3d3d-42a1-b963-8897f3a4b441"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Done with N2=", 4],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854528600836`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"34032486-cc93-4e10-ae7f-605871893ff7"],

Cell[BoxData[
 TemplateBox[{"0.039669`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854528711405`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"7f094083-7d92-4b7b-b6dd-e6ccb4273bd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Done with N2=", 5],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854528828344`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"1fc977c4-1e3d-4287-90ab-a89f1eeadcad"],

Cell[BoxData[
 TemplateBox[{"0.0503392`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854528894234`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8d172ee7-f75f-405d-9d57-1b5afd6c5cb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Done with N2=", 6],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185452927726*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0406f5fc-9545-4908-a80d-1d3016cf7c18"],

Cell[BoxData[
 TemplateBox[{"0.030227`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185452929536*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3646a5e1-b26a-49f0-86ed-ff6c13c0cc2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Done with N2=", 7],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854529774156`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"244ecaf5-31fe-4df7-9b49-61ad8160a520"],

Cell[BoxData[
 TemplateBox[{"0.046351800000000005`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854529805255`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ba7aee80-8092-4d78-b025-8a1ef955b3b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["Done with N2=", 8],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854530272007`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"419a97ab-73c6-410a-9421-fef126e4d9bb"],

Cell[BoxData[
 TemplateBox[{"0.053824000000000004`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453032243*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6bf50179-7ef6-4dc6-86fc-544127074648"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Done with N2=", 9],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453085888*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6c58d0ed-c7da-4519-8b6a-8a72704dd3a9"],

Cell[BoxData[
 TemplateBox[{"0.0664477`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854530950522`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"14adba5c-1318-4a0d-9344-99a52dfdb746"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Done with N2=", 10],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453162614*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"732f3bf2-5084-4c50-8e4e-cda5ebf73317"],

Cell[BoxData[
 TemplateBox[{"0.0731943`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453171398*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"2c64533a-e41c-4ea5-bf40-4f456bf85db7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["Done with N2=", 11],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854532498007`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ba1a0c66-8d58-4642-94a1-761bf47e91a9"],

Cell[BoxData[
 TemplateBox[{"0.0693682`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453260586*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"809cbbe1-63ec-4566-93dd-8e09468f36f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["Done with N2=", 12],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453399947*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3d355f48-069c-45a1-bd0e-19c968945ea9"],

Cell[BoxData[
 TemplateBox[{"0.13317600000000002`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854534120016`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4ab0cc2e-5fb2-4a99-9040-d4c342b77e40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["Done with N2=", 13],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854535920405`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"88547426-3ada-45fc-a32d-50aca9e5d159"],

Cell[BoxData[
 TemplateBox[{"0.188735`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453607361*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"50bd090c-851c-4e7d-96d1-b33a9b42817b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["Done with N2=", 14],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453758334*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"bfe0264c-6fd5-43e7-bb67-b1026528984d"],

Cell[BoxData[
 TemplateBox[{"0.1516628`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185453766797*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4e66ef9e-d54e-495f-935b-45eec5593108"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["Done with N2=", 15],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854539958153`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"7e2e97ce-9a73-4857-a0cb-99e1a358f118"],

Cell[BoxData[
 TemplateBox[{"0.2327001`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185454010475*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9fe43839-2993-437d-9f37-65fe965bfcf0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["Done with N2=", 16],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854542361975`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"5da17605-e323-47bf-9ef5-fbdbcd86aea4"],

Cell[BoxData[
 TemplateBox[{"0.2349574`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854542419343`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d04c1fe0-cb38-4daf-8157-36583c90f10f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["Done with N2=", 17],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854544354625`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"cef186d0-2c45-4339-8446-1cd07c841199"],

Cell[BoxData[
 TemplateBox[{"0.1960279`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185454444056*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f6f2bfca-1cba-44ad-aedb-ffa5801ffb3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Done with N2=", 18],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718545465936*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"576373d7-e1bd-4f46-9aa3-a96eca808ee0"],

Cell[BoxData[
 TemplateBox[{"0.2208255`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185454671256*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3c072739-1cde-4a3a-9673-e86d1b533768"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["Done with N2=", 19],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854549910984`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3934182e-1e7e-4858-9978-039ba9672f92"],

Cell[BoxData[
 TemplateBox[{"0.33074119999999996`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185455018241*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"2ab4ff70-47bc-48ee-b313-98a0af109989"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["Done with N2=", 20],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854553648124`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"237a0d28-56df-41ec-a8ce-4542176915b2"],

Cell[BoxData[
 TemplateBox[{"0.3687956`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854553742*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"bbd7961c-3626-4460-bc4e-4a0a8e933adf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "21"}],
  SequenceForm["Done with N2=", 21],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185455891283*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b9b58339-1f0b-4a22-93b9-93d7e8e59247"],

Cell[BoxData[
 TemplateBox[{"0.5132618999999999`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185455903747*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e4fb4848-e7ba-4a14-882a-40ad222bb41e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Done with N2=", 22],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854562572803`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"284b88ae-8445-42b7-a269-a25f210b155b"],

Cell[BoxData[
 TemplateBox[{"0.36134649999999996`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854562612567`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"40ca84ec-f642-4331-b933-3cd03a9387c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["Done with N2=", 23],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854566964817`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ea36a37b-6bf0-43d1-afb9-0e8d316225fa"],

Cell[BoxData[
 TemplateBox[{"0.43700769999999994`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854566995077`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"19b5ea45-7e0f-4aa6-84ef-bfc5620fe672"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "24"}],
  SequenceForm["Done with N2=", 24],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854572565737`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9747cdc2-bb73-47ec-ad51-ba34e2b578c9"],

Cell[BoxData[
 TemplateBox[{"0.5529994`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854572565737`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8dce8418-70c4-4645-8400-b6d75f174bdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "25"}],
  SequenceForm["Done with N2=", 25],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185457889031*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9110bdf0-687a-4199-985d-7a8a74666ee9"],

Cell[BoxData[
 TemplateBox[{"0.6304280999999999`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854578963227`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"96d3a7f0-14ac-4025-a78a-3622e1249a35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "26"}],
  SequenceForm["Done with N2=", 26],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854585560565`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0397a856-d483-4759-8755-7a2bb3e6fadf"],

Cell[BoxData[
 TemplateBox[{"0.6660287`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854585630665`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"dd697c12-9bf5-4d39-a296-0292be880a33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "27"}],
  SequenceForm["Done with N2=", 27],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185459310943*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ac1928bb-c6c7-438d-81d4-8776ee910329"],

Cell[BoxData[
 TemplateBox[{"0.7474122000000001`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854593233356`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"edd14986-8645-4838-a542-e756ab2c7bd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "28"}],
  SequenceForm["Done with N2=", 28],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185460218622*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d938c58b-2a1d-437e-a8d9-9e335509672e"],

Cell[BoxData[
 TemplateBox[{"0.8919621999999999`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854602196217`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b5cbc107-c206-4131-8dd1-1be04594adf6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "29"}],
  SequenceForm["Done with N2=", 29],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854611854253`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"51304687-0baf-4882-b024-6b83988d72a5"],

Cell[BoxData[
 TemplateBox[{"0.9581131`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854611864233`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"dabe8ac1-748d-475b-8e04-68fbfb757ff0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["Done with N2=", 30],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718546206015*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a2a2e612-a646-4533-a0cc-60999122697f"],

Cell[BoxData[
 TemplateBox[{"0.8724383`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854620668297`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"bc65b179-1b7f-48dc-a907-e5f25835cd93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "31"}],
  SequenceForm["Done with N2=", 31],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185462926027*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b4fc30b4-b648-4be3-b39e-5e7fd74aabd1"],

Cell[BoxData[
 TemplateBox[{"0.8606673`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854629358377`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b43d32b3-c5de-4f5a-bee3-e1e8f6b93df9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["Done with N2=", 32],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854641822186`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a7e138bf-dc4d-4fe6-a462-743c1c906a6d"],

Cell[BoxData[
 TemplateBox[{"1.249614`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854641987267`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4d681337-6bfa-469d-8181-8ae634fcacf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "33"}],
  SequenceForm["Done with N2=", 33],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185465602769*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a91c65a6-33ef-4f8b-9a97-750b98927549"],

Cell[BoxData[
 TemplateBox[{"1.4108853`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854656047974`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b9ef3087-c084-4942-8278-87ddb9cbcdf6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "34"}],
  SequenceForm["Done with N2=", 34],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185467495516*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"353725f6-2df2-4c84-9cc2-a0d859adf87d"],

Cell[BoxData[
 TemplateBox[{"1.8907185000000002`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185467512663*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"71d7fe03-e062-491d-a251-e31a03fc5484"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Done with N2=", 35],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185469559826*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c2e6a0cf-1276-4567-8bf8-1fddce5482fb"],

Cell[BoxData[
 TemplateBox[{"2.0643099`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185469577368*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"57665bdf-f69e-450a-ac67-e80db4560b76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "36"}],
  SequenceForm["Done with N2=", 36],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854717492476`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"438102e4-d10a-4b70-a9ac-386da3a592b7"],

Cell[BoxData[
 TemplateBox[{"2.1839005`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185471766205*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"581a2fb8-d17d-4f16-974d-f39f61ea8c88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "37"}],
  SequenceForm["Done with N2=", 37],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718547402999*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f4bccb05-59e2-45de-815a-e56ce46f474c"],

Cell[BoxData[
 TemplateBox[{"2.2673488`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854740484734`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"42ef5e99-edbc-4cd3-9347-ee3e2af17428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "38"}],
  SequenceForm["Done with N2=", 38],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185476571538*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"1838ae58-809e-482a-bf4d-8df843b612d8"],

Cell[BoxData[
 TemplateBox[{"2.5405514`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718547658691*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0ce2ea7d-9a07-4749-8f2e-d8ce0faf8c7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "39"}],
  SequenceForm["Done with N2=", 39],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854791890764`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d2442e15-cbf2-4269-8ee4-e41a030cda15"],

Cell[BoxData[
 TemplateBox[{"2.6175383`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185479200139*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"656cbde3-26e8-419d-a2a9-a86ae0b7d603"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "40"}],
  SequenceForm["Done with N2=", 40],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854821697426`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"2144ff72-34fc-42f5-b1cf-863c59ee0670"],

Cell[BoxData[
 TemplateBox[{"2.9806662999999998`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185482186742*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f964329d-80c0-4899-8b88-0cac400c6f54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "41"}],
  SequenceForm["Done with N2=", 41],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854852489133`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"96bbe9f5-385f-41a3-b066-441e4e6761ad"],

Cell[BoxData[
 TemplateBox[{"3.0781728999999998`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185485261893*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"50368c7d-05c0-45c2-bab6-3e41585d169c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "42"}],
  SequenceForm["Done with N2=", 42],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854884955034`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4b730ad6-a0c0-4f87-aea9-b292d74ddd38"],

Cell[BoxData[
 TemplateBox[{"3.2465906`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185488512431*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"5641250b-2351-421e-9e7c-504afb66f7ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "43"}],
  SequenceForm["Done with N2=", 43],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185491883732*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"5f45200e-760a-41db-92af-b0294c62f3c4"],

Cell[BoxData[
 TemplateBox[{"3.3882280000000002`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185491912579*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3424cb83-2d65-4fbf-8907-1d695decc897"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "44"}],
  SequenceForm["Done with N2=", 44],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854954920044`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"67d053ad-d343-4377-ac52-782e9ec6fd73"],

Cell[BoxData[
 TemplateBox[{"3.6062465`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854955006895`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4e6babbf-1e92-4cf4-867e-41dd625fa8b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "45"}],
  SequenceForm["Done with N2=", 45],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854981253242`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"db931363-c17a-4e63-9d0d-c59aaea02219"],

Cell[BoxData[
 TemplateBox[{"2.626399`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971854981347218`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3a28deba-2490-4859-af5f-3c8b0405aa6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "46"}],
  SequenceForm["Done with N2=", 46],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855009958506`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6cd00ae6-9e63-4a54-bd17-22f8592a8dcb"],

Cell[BoxData[
 TemplateBox[{"2.8705260000000004`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855010194025`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4b7fbc74-2e1d-4825-8d80-3ed483107175"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "47"}],
  SequenceForm["Done with N2=", 47],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185504352603*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"26a57c34-8219-4795-b676-2acd0d534e9e"],

Cell[BoxData[
 TemplateBox[{"3.3567527000000004`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185504376855*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"be270a18-a9a0-4a35-8284-eeb3020fe56f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "48"}],
  SequenceForm["Done with N2=", 48],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855079661016`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"83c12ea0-190a-4815-a0d8-bf34b624c371"],

Cell[BoxData[
 TemplateBox[{"3.6134983`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855079887433`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a861441c-bfc2-4443-ba98-282891abc545"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "49"}],
  SequenceForm["Done with N2=", 49],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185511652193*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b725bb40-605e-40f9-8c15-7ead4d8bc8ec"],

Cell[BoxData[
 TemplateBox[{"3.6860918`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185511652193*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8953993b-6b16-4d1c-b285-fa385f1fcbcc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "50"}],
  SequenceForm["Done with N2=", 50],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185514959074*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"daf041f0-8dcb-4167-986c-95d4d5dd1033"],

Cell[BoxData[
 TemplateBox[{"3.3068805`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855149698277`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c1674190-96dc-48c8-b4cb-ef3076cfd2fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "51"}],
  SequenceForm["Done with N2=", 51],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185519182868*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"756e82a4-b86b-447b-a157-6751c9cd7695"],

Cell[BoxData[
 TemplateBox[{"4.218672`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855192101564`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"eca9b6d3-eed7-4b3f-9063-c32dbfe34101"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "52"}],
  SequenceForm["Done with N2=", 52],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855238159084`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e0384e31-c3c0-43b7-a617-c5d58352fde9"],

Cell[BoxData[
 TemplateBox[{"4.6230557`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855238318377`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"da5861d9-10d1-4132-9963-7d346810a062"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "53"}],
  SequenceForm["Done with N2=", 53],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855281876636`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"52e691b4-c525-4f78-b41f-a0986f4a6c26"],

Cell[BoxData[
 TemplateBox[{"4.368674`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855281978683`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"051df215-a822-4574-ab84-888a99313a95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "54"}],
  SequenceForm["Done with N2=", 54],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855333428946`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"387df246-43c7-45c6-8a32-793bd620d6fc"],

Cell[BoxData[
 TemplateBox[{"5.1542324`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855333631325`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8f6ccf29-186d-4c94-aac2-f69ba5fb5050"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "55"}],
  SequenceForm["Done with N2=", 55],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855384449015`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b5f1e169-4e86-425a-853a-0b24f4566f42"],

Cell[BoxData[
 TemplateBox[{"5.0983272`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185538458167*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ca61d73c-04dd-449a-bb5a-3f68e9b3743d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "56"}],
  SequenceForm["Done with N2=", 56],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185543693371*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"5caf5e4d-b560-43e6-860b-2284c4c0233e"],

Cell[BoxData[
 TemplateBox[{"5.237348`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855437029934`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ca9db8ff-f4db-4134-927f-899f25febcd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "57"}],
  SequenceForm["Done with N2=", 57],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185550687197*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6e0080ec-3456-438b-be79-6649ae57f988"],

Cell[BoxData[
 TemplateBox[{"6.9878494`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185550700079*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a5b82bbf-c533-46c2-bcf4-6f380d1b928d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "58"}],
  SequenceForm["Done with N2=", 58],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855564206676`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4f46f977-d1dd-4d44-ab9b-230fcc637219"],

Cell[BoxData[
 TemplateBox[{"5.7250615`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855564337835`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"84cca868-0f22-4d6c-a4b5-8e42dbc43276"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "59"}],
  SequenceForm["Done with N2=", 59],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185567274166*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"18736ace-2a1a-4a06-a454-cb0b226be440"],

Cell[BoxData[
 TemplateBox[{"10.8430114`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855672823076`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b47692dc-a875-492e-b227-7ac02d94de5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "60"}],
  SequenceForm["Done with N2=", 60],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855766474094`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4e45fd25-44d3-4acd-9be9-249a88a382e2"],

Cell[BoxData[
 TemplateBox[{"9.3628908`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185576654718*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c943ab7d-6c04-4f17-94db-a9f56e53179a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "61"}],
  SequenceForm["Done with N2=", 61],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185582639573*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"936c8a57-bf65-49b3-9cee-3df255513c65"],

Cell[BoxData[
 TemplateBox[{"5.9824823`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855826430807`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"58ca5a39-d880-44f6-b5dc-3360305ff856"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "62"}],
  SequenceForm["Done with N2=", 62],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185588628235*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e9dc3676-108b-4950-8525-b926da8aeb94"],

Cell[BoxData[
 TemplateBox[{"5.987524`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855886378317`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ad7ebe28-91ae-44e7-baa2-13141fbd6206"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "63"}],
  SequenceForm["Done with N2=", 63],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185594813712*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"bd5a28c7-7a63-4bba-b697-f8eca0a454b8"],

Cell[BoxData[
 TemplateBox[{"6.1854778`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971855948248854`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ded5fa69-7504-45b5-a884-2ddb4b291d1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "64"}],
  SequenceForm["Done with N2=", 64],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185601934681*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9e9d6a00-1849-49b3-b6fa-30a1badf34f8"],

Cell[BoxData[
 TemplateBox[{"7.1209688`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718560194537*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4dc1f4f6-4963-4c2f-a345-3296bf603c14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "65"}],
  SequenceForm["Done with N2=", 65],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185609145381*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"86cacf1b-66e5-455c-bef1-5d3a79b6b890"],

Cell[BoxData[
 TemplateBox[{"7.210699699999999`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856091642666`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"949ff2b3-a97d-4bbb-8aeb-6e05fa968829"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "66"}],
  SequenceForm["Done with N2=", 66],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185617064411*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c64a1917-7c15-42b2-8af2-4401d00d4136"],

Cell[BoxData[
 TemplateBox[{"7.919030200000001`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856170811553`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"503ba46d-902d-44b6-b9c0-241aa6e560d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "67"}],
  SequenceForm["Done with N2=", 67],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185625739232*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d29ae705-7475-4f46-aff6-e9b49667f29e"],

Cell[BoxData[
 TemplateBox[{"8.674821099999999`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185625755776*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e7546110-98cc-454f-abdb-10bc38f2f313"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "68"}],
  SequenceForm["Done with N2=", 68],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185635474774*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a5acd710-0dcf-4b6a-933f-93e356b18700"],

Cell[BoxData[
 TemplateBox[{"9.7274938`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856355219817`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"2a1982ea-8e30-4e0e-ad05-bf03f4727794"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "69"}],
  SequenceForm["Done with N2=", 69],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185649060128*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a49aa79b-d5f5-480d-b8af-97a490df8960"],

Cell[BoxData[
 TemplateBox[{"13.575403099999999`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185649109813*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ee09dbee-0fd0-45e4-a638-109cc8e75aec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["Done with N2=", 70],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185662236327*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f75fa193-58ae-45ea-bca7-dd803745886b"],

Cell[BoxData[
 TemplateBox[{"13.177198099999998`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856622583675`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8a04d399-4ef3-4018-841c-d90ee70d6e40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "71"}],
  SequenceForm["Done with N2=", 71],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856731756115`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ef39de79-c983-406a-94cd-1a874dfc0769"],

Cell[BoxData[
 TemplateBox[{"10.9382884`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856731756115`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"58069dbf-2d24-409f-9923-9c2fd57168fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["Done with N2=", 72],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185684501396*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"cd06119f-dcea-4557-8fd6-48d9cb135bb6"],

Cell[BoxData[
 TemplateBox[{"11.3247841`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856845230694`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ea4ba1bb-5d96-4985-905f-0faaeb7e00ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "73"}],
  SequenceForm["Done with N2=", 73],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185697419742*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"de4aa5db-e70b-4451-ab82-20f69d7ebab4"],

Cell[BoxData[
 TemplateBox[{"12.9183461`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971856974358892`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"38d31024-04e9-46b0-bdea-47112d53aae2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "74"}],
  SequenceForm["Done with N2=", 74],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971857089412766`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"345f1845-81af-4a57-990d-83bd682a7021"],

Cell[BoxData[
 TemplateBox[{"11.5215343`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971857089569063`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a0a291fc-e320-45aa-a08b-7d0c127eea22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "75"}],
  SequenceForm["Done with N2=", 75],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971857199965963`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d972dee7-7f83-4e83-a960-76f2edce6d38"],

Cell[BoxData[
 TemplateBox[{"11.0553203`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185720012723*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9f88724b-e7ce-4411-a599-8b9f848552b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "76"}],
  SequenceForm["Done with N2=", 76],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185731625419*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"1f3436f4-ea52-4759-8f85-3e751f9013a9"],

Cell[BoxData[
 TemplateBox[{"11.6288225`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718573163439*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4174af5f-7703-4ef0-9852-8dca609c4270"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "77"}],
  SequenceForm["Done with N2=", 77],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185744191682*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6d12c1ca-2955-4d03-aa85-7f53bada7954"],

Cell[BoxData[
 TemplateBox[{"12.5662628`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718574420535*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f45c2e02-d1d4-4aff-b42b-d4b635d132e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "78"}],
  SequenceForm["Done with N2=", 78],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185757259199*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"78a65bad-9ddd-4ce7-afaa-76d147fdbc99"],

Cell[BoxData[
 TemplateBox[{"13.0675168`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718575727575*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"dd247e35-310a-43ff-a3ef-071e406a89e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "79"}],
  SequenceForm["Done with N2=", 79],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971857706155815`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"5e4f2978-faaf-4de3-a8f2-7f4ba87bfa31"],

Cell[BoxData[
 TemplateBox[{"13.356382700000001`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185770629196*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"bdd8f4d9-3314-445f-a227-026a1572fc4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "80"}],
  SequenceForm["Done with N2=", 80],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185784312598*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"f16fb210-28df-4bb3-b55f-318764e9bcfc"],

Cell[BoxData[
 TemplateBox[{"13.6908894`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971857843286552`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b41b76dd-135e-4f95-b1d9-f89fdab859e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "81"}],
  SequenceForm["Done with N2=", 81],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185800317068*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0169f97b-70cb-46ed-af6b-4a52a3e4e8db"],

Cell[BoxData[
 TemplateBox[{"16.0034774`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858003331695`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6e7d4f49-dc34-4156-b584-78998f46bb5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "82"}],
  SequenceForm["Done with N2=", 82],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185816066884*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a30afcc3-ce21-44bc-873e-024ac11f316d"],

Cell[BoxData[
 TemplateBox[{"15.7342567`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185816067882*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"dc160aa7-a767-4d0b-a9d7-8690965b7655"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "83"}],
  SequenceForm["Done with N2=", 83],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858328177166`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8eb1dbaf-b521-48d6-a1ea-dfeb4662ebbc"],

Cell[BoxData[
 TemplateBox[{"16.7508324`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858328177166`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b6fffd25-be58-42cb-b522-1b4f1acf0ab1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "84"}],
  SequenceForm["Done with N2=", 84],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858482358427`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d8cbda71-5da7-4e88-b430-ec679898cd19"],

Cell[BoxData[
 TemplateBox[{"15.418126200000001`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.89718584825238*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ab138294-9cc4-4335-8863-c1dc273c6aef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "85"}],
  SequenceForm["Done with N2=", 85],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858641895127`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"c3ecf2cb-3d38-407d-a456-f5a40f069d56"],

Cell[BoxData[
 TemplateBox[{"15.9536703`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185864203776*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"19c72a86-0d1f-4eef-aa05-5b11f15fd1de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "86"}],
  SequenceForm["Done with N2=", 86],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858806374435`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e6e0abc9-c890-4734-8c93-53ece310e147"],

Cell[BoxData[
 TemplateBox[{"16.4334953`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858806374435`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"451db667-7a39-433f-b635-9554a698fdea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "87"}],
  SequenceForm["Done with N2=", 87],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185896578307*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3d5ad293-9aef-4908-a4a4-565c0c35fee0"],

Cell[BoxData[
 TemplateBox[{"15.9343151`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971858965883784`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"88d73724-b59b-442d-80e1-21d543016015"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "88"}],
  SequenceForm["Done with N2=", 88],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971859125538836`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"99b10462-794c-45b5-aaef-15b490a50d18"],

Cell[BoxData[
 TemplateBox[{"15.9731777`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971859125558767`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e89e460e-4118-469f-bfb9-76d4fb34334d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "89"}],
  SequenceForm["Done with N2=", 89],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971859285016594`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3d77073d-9d71-494e-bf77-e664623069f2"],

Cell[BoxData[
 TemplateBox[{"15.9379103`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971859285068192`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4d1866b5-064e-447e-8ab7-7e65369477a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "90"}],
  SequenceForm["Done with N2=", 90],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185946289366*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"29a07971-796b-452b-a956-60421c41c641"],

Cell[BoxData[
 TemplateBox[{"17.787706099999998`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185946289366*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"b6b3990b-37fe-426f-9ed3-9adc05a7f14f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "91"}],
  SequenceForm["Done with N2=", 91],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185963109392*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"320f501f-5d5d-4a0d-9b0f-9ca424ad83fe"],

Cell[BoxData[
 TemplateBox[{"16.8087368`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971859631212864`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3de08b48-fe34-4b6c-86d9-284cb2381916"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "92"}],
  SequenceForm["Done with N2=", 92],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971859814209785`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"02eedd13-256e-43fc-b76c-a383d8addc33"],

Cell[BoxData[
 TemplateBox[{"18.3105282`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897185981441744*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8aff9291-4644-4cde-aecb-77f8ce35382f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "93"}],
  SequenceForm["Done with N2=", 93],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860004513607`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9d7c6064-9cd3-4286-acd4-79b2f8714293"],

Cell[BoxData[
 TemplateBox[{"19.0261676`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860004567785`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"46e85a9c-be0e-4232-883f-d556c1d17f66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "94"}],
  SequenceForm["Done with N2=", 94],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860227431135`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"052c6575-7054-4ee3-9a86-21e00c6e8847"],

Cell[BoxData[
 TemplateBox[{"22.2823941`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860227460146`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e9f9d3c5-62ae-46e4-985f-7402325ccb6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "95"}],
  SequenceForm["Done with N2=", 95],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860448700542`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"85d719b4-8e54-450f-ade2-9d60ddf091ac"],

Cell[BoxData[
 TemplateBox[{"22.1240717`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860448759594`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0afabb6f-c76c-45b8-85aa-00b33c5454fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "96"}],
  SequenceForm["Done with N2=", 96],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860675065517`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3309ecd6-6ffb-4f8b-ad16-14304fefa9fd"],

Cell[BoxData[
 TemplateBox[{"22.618743400000003`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860675065517`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"6074270e-b74c-4805-aa3c-f0980fa8ce9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "97"}],
  SequenceForm["Done with N2=", 97],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860908970246`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"1636ffce-ea5a-4d19-9ee4-03edd2a77f4d"],

Cell[BoxData[
 TemplateBox[{"23.3884368`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.8971860908970246`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"622eed7a-a234-48c6-960b-81c605442fbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "98"}],
  SequenceForm["Done with N2=", 98],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897186115080497*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"91bc5d2b-008c-4081-a422-139570f8ee10"],

Cell[BoxData[
 TemplateBox[{"24.175104700000002`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897186115086529*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9c0c29cc-53a4-4fb9-833a-12116422d733"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "99"}],
  SequenceForm["Done with N2=", 99],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897186149003151*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0d98c4db-5a7b-490e-8789-3a46c7cd0222"],

Cell[BoxData[
 TemplateBox[{"33.907048200000006`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897186149005145*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"5d60bfe1-21a9-43e6-876c-b3cc9fea7300"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done with N2=\"\>", "\[InvisibleSpace]", "100"}],
  SequenceForm["Done with N2=", 100],
  Editable->False]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897186175718856*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"981e253f-a5a8-423d-82be-d003732fcaa9"],

Cell[BoxData[
 TemplateBox[{"26.7071127`", "\"s\"", "seconds", "\"Seconds\""},
  "Quantity"]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{
  3.8971464997662287`*^9, 3.8971466254368677`*^9, {3.8971500388337955`*^9, 
   3.897150058503453*^9}, 3.897150099080182*^9, 3.8971501584379325`*^9, 
   3.897186175719886*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"e8340c6d-b012-4a3b-90bd-106428bb21d4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check relations", "Subsection",
 CellChangeTimes->{{3.896275988482847*^9, 
  3.896275996117305*^9}},ExpressionUUID->"3b3ca30a-90e2-415c-94c9-\
a79bee989ad7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"NmaxCoeff", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", "1"}], ";", 
  RowBox[{"P", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]\[CapitalPi]IReD", "=", 
   RowBox[{
    RowBox[{"coeffsIReD", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";", 
  RowBox[{"\[Tau]\[CapitalPi]DNMR", "=", 
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";", 
  RowBox[{"\[Tau]\[CapitalPi]cDNMR", "=", 
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]nIReD", "=", 
   RowBox[{
    RowBox[{"coeffsIReD", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "8", "]"}], "]"}]}], ";", 
  RowBox[{"\[Tau]nDNMR", "=", 
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "8", "]"}], "]"}]}], ";", 
  RowBox[{"\[Tau]ncDNMR", "=", 
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "8", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]\[Pi]IReD", "=", 
   RowBox[{
    RowBox[{"coeffsIReD", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "17", "]"}], "]"}]}], ";", 
  RowBox[{"\[Tau]\[Pi]DNMR", "=", 
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "17", "]"}], "]"}]}], ";", 
  RowBox[{"\[Tau]\[Pi]cDNMR", "=", 
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "17", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.896277211126911*^9, 3.896277233005766*^9}, {
  3.8962773622420382`*^9, 3.896277370556587*^9}, {3.896277472830021*^9, 
  3.8962774871461124`*^9}, {3.8962776761353617`*^9, 3.896277762262602*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"22137919-982c-4f34-b640-5015873bd583"],

Cell[CellGroupData[{

Cell["Rel . times", "Subsubsection",
 CellChangeTimes->{{3.896278516407117*^9, 3.8962785277236757`*^9}, {
  3.896280923141756*^9, 
  3.8962809240060954`*^9}},ExpressionUUID->"112b44a9-06b4-4788-8d7c-\
689c67c587f4"],

Cell[CellGroupData[{

Cell[BoxData[{"\[Tau]\[CapitalPi]IReD", "\[IndentingNewLine]", 
 RowBox[{"\[Tau]\[CapitalPi]DNMR", "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]\[CapitalPi]cDNMR", "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.896277285941098*^9, 3.8962772978487363`*^9}, {
  3.896277353443928*^9, 3.8962774574159365`*^9}, {3.8962775237586555`*^9, 
  3.896277540738762*^9}, {3.8962777707659907`*^9, 3.896277805785644*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"a611ed8f-2c87-4fad-a6a6-e416cd149f07"],

Cell[BoxData["2.1278022593522063`"], "Output",
 CellChangeTimes->{{3.896277447025921*^9, 3.8962774890818033`*^9}, 
   3.896277549710801*^9, 3.896277806208626*^9, {3.896280932236937*^9, 
   3.896280936568489*^9}, 3.896512869395521*^9, 3.896519630987463*^9, 
   3.89718425739425*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"8f3368ed-d657-4ba0-862f-390464000dc4"],

Cell[BoxData["2.1278022593522063`"], "Output",
 CellChangeTimes->{{3.896277447025921*^9, 3.8962774890818033`*^9}, 
   3.896277549710801*^9, 3.896277806208626*^9, {3.896280932236937*^9, 
   3.896280936568489*^9}, 3.896512869395521*^9, 3.896519630987463*^9, 
   3.897184257408574*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"9b7b0736-15c1-4e51-8de9-3085abab30e8"],

Cell[BoxData["2.1278022593522063`"], "Output",
 CellChangeTimes->{{3.896277447025921*^9, 3.8962774890818033`*^9}, 
   3.896277549710801*^9, 3.896277806208626*^9, {3.896280932236937*^9, 
   3.896280936568489*^9}, 3.896512869395521*^9, 3.896519630987463*^9, 
   3.897184257408574*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"c1c2c386-3e2e-456b-9048-d272f8a6aa4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"\[Tau]nIReD", "\[IndentingNewLine]", 
 RowBox[{"\[Tau]nDNMR", "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "14", "]"}], "]"}], "\[Tau]nDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]ncDNMR", "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "14", "]"}], "]"}], "\[Tau]ncDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.8962775557957487`*^9, 3.896277579506054*^9}, {
  3.896277614712639*^9, 3.896277617811084*^9}, {3.8962778130517974`*^9, 
  3.896277834794733*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"ac059301-460a-45f9-9733-7b56bdd4400c"],

Cell[BoxData["2.0838182009676607`"], "Output",
 CellChangeTimes->{
  3.896277579975263*^9, 3.8962776182341785`*^9, 3.896277835257719*^9, {
   3.8962809323060207`*^9, 3.896280939274957*^9}, 3.8965128694024916`*^9, 
   3.896519631007801*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"7f2d3e2b-3b56-4aba-8c6e-846f178ce31a"],

Cell[BoxData["2.0838182009676607`"], "Output",
 CellChangeTimes->{
  3.896277579975263*^9, 3.8962776182341785`*^9, 3.896277835257719*^9, {
   3.8962809323060207`*^9, 3.896280939274957*^9}, 3.8965128694024916`*^9, 
   3.8965196310101633`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"e267b5b2-7d60-48b6-bb72-64b92938fce8"],

Cell[BoxData["2.0838182009676607`"], "Output",
 CellChangeTimes->{
  3.896277579975263*^9, 3.8962776182341785`*^9, 3.896277835257719*^9, {
   3.8962809323060207`*^9, 3.896280939274957*^9}, 3.8965128694024916`*^9, 
   3.89651963101716*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"2e8e6c85-ea1c-49e7-b309-60afa5921364"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"\[Tau]\[Pi]IReD", "\[IndentingNewLine]", 
 RowBox[{"\[Tau]\[Pi]DNMR", "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "17", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"\[Tau]\[Pi]cDNMR", "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "17", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.8962776371899443`*^9, 3.8962776706556273`*^9}, {
  3.896277841813999*^9, 3.8962778678670874`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"2150a11f-9b8b-4fa7-9ffa-2912fd4f6ddb"],

Cell[BoxData["1.6556633727901287`"], "Output",
 CellChangeTimes->{
  3.8962778685317593`*^9, {3.896280932374976*^9, 3.896280940740843*^9}, 
   3.8965128694164934`*^9, 3.896519631032482*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"247ed767-ae2a-4ad5-9201-27efbca70958"],

Cell[BoxData["1.6556633727901282`"], "Output",
 CellChangeTimes->{
  3.8962778685317593`*^9, {3.896280932374976*^9, 3.896280940740843*^9}, 
   3.8965128694164934`*^9, 3.8965196310354757`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"65c1a6fc-ad77-48d5-baf1-8f1c6ddfaece"],

Cell[BoxData["1.6556633727901282`"], "Output",
 CellChangeTimes->{
  3.8962778685317593`*^9, {3.896280932374976*^9, 3.896280940740843*^9}, 
   3.8965128694164934`*^9, 3.8965196310384655`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"0276d300-2670-456f-9dd3-82b756de0ec0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["EoM \[CapitalPi]", "Subsubsection",
 CellChangeTimes->{{3.896278516407117*^9, 
  3.896278540616719*^9}},ExpressionUUID->"24afa7e9-8a22-4c30-b18f-\
9a2c85287365"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}], 
  "\[Tau]\[CapitalPi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "8", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "8", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.896277913784898*^9, 3.896277919667375*^9}, {
  3.8962779501158056`*^9, 3.896278003536292*^9}, {3.8962782339145517`*^9, 
  3.8962782494276657`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"af81d60f-0fa3-4ed2-8e3e-39a27e2133ed"],

Cell[BoxData["0.14276701707189302`"], "Output",
 CellChangeTimes->{
  3.896278004169027*^9, 3.896278249828987*^9, {3.8962809324439754`*^9, 
   3.8962809440699263`*^9}, 3.8965128694383574`*^9, 3.896519631049438*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"40cb74f7-c2ad-4062-88d9-3279425df2e9"],

Cell[BoxData["0.14276701707189304`"], "Output",
 CellChangeTimes->{
  3.896278004169027*^9, 3.896278249828987*^9, {3.8962809324439754`*^9, 
   3.8962809440699263`*^9}, 3.8965128694383574`*^9, 3.8965196310524282`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"5a17492c-54d7-42e7-b6f7-2e41f96c7c5e"],

Cell[BoxData["0.14276701707189304`"], "Output",
 CellChangeTimes->{
  3.896278004169027*^9, 3.896278249828987*^9, {3.8962809324439754`*^9, 
   3.8962809440699263`*^9}, 3.8965128694383574`*^9, 3.8965196310564175`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"7b8f708b-9e3a-4a2f-9f2c-63ba555bde55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "4", "]"}], "]"}], 
  "\[Tau]\[CapitalPi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "7", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "7", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.8962782670058365`*^9, 3.8962782782721405`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"02d4a827-39ab-42f9-a1e5-57ee5af99fdd"],

Cell[BoxData[
 RowBox[{"-", "0.14276701707189302`"}]], "Output",
 CellChangeTimes->{
  3.8962782789517*^9, {3.8962809325064898`*^9, 3.8962809456738153`*^9}, 
   3.896512869456312*^9, 3.8965196310703807`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"af4a6697-7fb5-4c49-a0b6-e83f77c127be"],

Cell[BoxData[
 RowBox[{"-", "0.14276701707189304`"}]], "Output",
 CellChangeTimes->{
  3.8962782789517*^9, {3.8962809325064898`*^9, 3.8962809456738153`*^9}, 
   3.896512869456312*^9, 3.8965196310723763`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"34921177-53bb-48cd-ade1-e0a1f3c7734d"],

Cell[BoxData[
 RowBox[{"-", "0.14276701707189304`"}]], "Output",
 CellChangeTimes->{
  3.8962782789517*^9, {3.8962809325064898`*^9, 3.8962809456738153`*^9}, 
   3.896512869456312*^9, 3.8965196310763636`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"80e91dde-f519-464b-9f33-c2900b0271ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "6", "]"}], "]"}], 
  "\[Tau]\[CapitalPi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.8962782935048532`*^9, 3.896278309401949*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"65136e2f-1551-4b0e-8eec-6ce8d6d1196b"],

Cell[BoxData[
 RowBox[{"-", "0.24762934738616163`"}]], "Output",
 CellChangeTimes->{
  3.8962783099504356`*^9, {3.8962809325755005`*^9, 3.896280947270982*^9}, 
   3.8965128694665117`*^9, 3.8965196310873346`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"29be35bb-3455-4551-a0fe-589b67bdcfe8"],

Cell[BoxData[
 RowBox[{"-", "0.24762934738616163`"}]], "Output",
 CellChangeTimes->{
  3.8962783099504356`*^9, {3.8962809325755005`*^9, 3.896280947270982*^9}, 
   3.8965128694665117`*^9, 3.8965196310893307`*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"938cc3ec-1511-4971-b5d5-dc7749c8eb01"],

Cell[BoxData[
 RowBox[{"-", "0.24762934738616163`"}]], "Output",
 CellChangeTimes->{
  3.8962783099504356`*^9, {3.8962809325755005`*^9, 3.896280947270982*^9}, 
   3.8965128694665117`*^9, 3.896519631095315*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"b0738666-88ea-48b0-b780-89e0355d310e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "7", "]"}], "]"}], 
  "\[Tau]\[CapitalPi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "7", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], "\[Tau]\[CapitalPi]DNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "7", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], "\[Tau]\[CapitalPi]cDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.896278329737424*^9, 3.896278362937088*^9}, {
  3.8962784925466533`*^9, 3.896278504507137*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"7ddc2a81-c24a-467b-ae89-5422fc109c2f"],

Cell[BoxData[
 RowBox[{"-", "0.10929821246565975`"}]], "Output",
 CellChangeTimes->{
  3.896278363307068*^9, {3.8962784944986944`*^9, 3.8962784992243166`*^9}, {
   3.896280932644561*^9, 3.896280949514997*^9}, 3.8965128694857497`*^9, 
   3.8965196311093073`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"c7cf5c2f-2348-404a-90ab-8b8f6e66fcb7"],

Cell[BoxData[
 RowBox[{"-", "0.10929821246565974`"}]], "Output",
 CellChangeTimes->{
  3.896278363307068*^9, {3.8962784944986944`*^9, 3.8962784992243166`*^9}, {
   3.896280932644561*^9, 3.896280949514997*^9}, 3.8965128694857497`*^9, 
   3.8965196311123*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"cb5208ab-4883-49dd-9118-40b195a989d2"],

Cell[BoxData[
 RowBox[{"-", "0.10929821246565971`"}]], "Output",
 CellChangeTimes->{
  3.896278363307068*^9, {3.8962784944986944`*^9, 3.8962784992243166`*^9}, {
   3.896280932644561*^9, 3.896280949514997*^9}, 3.8965128694857497`*^9, 
   3.8965196311172876`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"fa38dc75-e716-493c-be05-81bf5b670d2f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["EoM V", "Subsubsection",
 CellChangeTimes->{{3.8962785644241495`*^9, 
  3.8962785754825306`*^9}},ExpressionUUID->"07c21710-9a1a-4b6f-b629-\
841474888b59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "10", "]"}], "]"}], "\[Tau]nIReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "10", "]"}], "]"}], "\[Tau]nDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "16", "]"}], "]"}], "\[Tau]nDNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "14", "]"}], "]"}], "\[Tau]nDNMR"}], 
   RowBox[{"6", 
    RowBox[{"\[Zeta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "10", "]"}], "]"}], "\[Tau]ncDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "16", "]"}], "]"}], "\[Tau]ncDNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "14", "]"}], "]"}], "\[Tau]ncDNMR"}], 
   RowBox[{"6", 
    RowBox[{"\[Zeta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.896278599828208*^9, 3.896278666369175*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"5218a753-ccea-410c-9ef9-60e2e8798f13"],

Cell[BoxData[
 RowBox[{"-", "0.6680074444490793`"}]], "Output",
 CellChangeTimes->{
  3.8962786674192247`*^9, {3.8962809327070513`*^9, 3.8962809524917374`*^9}, 
   3.896512869499745*^9, 3.8965196311329613`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"55114560-87bc-4988-aee7-90751b990515"],

Cell[BoxData[
 RowBox[{"-", "0.6680074444490793`"}]], "Output",
 CellChangeTimes->{
  3.8962786674192247`*^9, {3.8962809327070513`*^9, 3.8962809524917374`*^9}, 
   3.896512869499745*^9, 3.8965196311349535`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"bc91d425-d169-4189-aa2e-775eabdb9300"],

Cell[BoxData[
 RowBox[{"-", "0.6680074444490793`"}]], "Output",
 CellChangeTimes->{
  3.8962786674192247`*^9, {3.8962809327070513`*^9, 3.8962809524917374`*^9}, 
   3.896512869499745*^9, 3.8965196311399403`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"2feae3ff-1b66-4eb4-98e9-0ea06365788b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "12", "]"}], "]"}], "\[Tau]nIReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "12", "]"}], "]"}], "\[Tau]nDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "15", "]"}], "]"}], "\[Tau]nDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "12", "]"}], "]"}], "\[Tau]ncDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "15", "]"}], "]"}], "\[Tau]ncDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.8962786940281453`*^9, 3.896278716962741*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"d17d102e-2fe4-4d25-b82b-6e65807aa377"],

Cell[BoxData["0.05911950800091018`"], "Output",
 CellChangeTimes->{
  3.896278718466728*^9, {3.8962809327760572`*^9, 3.8962809542589245`*^9}, 
   3.896512869516296*^9, 3.8965196311529055`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"a571b83f-9aea-41fc-b768-70451f71b1d6"],

Cell[BoxData["0.059119508000910204`"], "Output",
 CellChangeTimes->{
  3.896278718466728*^9, {3.8962809327760572`*^9, 3.8962809542589245`*^9}, 
   3.896512869516296*^9, 3.8965196311549006`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"53774e01-8e92-4d9e-a364-97c0ba4cb6b8"],

Cell[BoxData["0.059119508000910204`"], "Output",
 CellChangeTimes->{
  3.896278718466728*^9, {3.8962809327760572`*^9, 3.8962809542589245`*^9}, 
   3.896512869516296*^9, 3.8965196311594057`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"3460e0ab-92c9-4d68-84ae-b8cb5d841fee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "11", "]"}], "]"}], "\[Tau]nIReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "11", "]"}], "]"}], "\[Tau]nDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "13", "]"}], "]"}], "\[Tau]nDNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]], "-", 
  FractionBox[
   RowBox[{"3", 
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "16", "]"}], "]"}], "\[Tau]nDNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "11", "]"}], "]"}], "\[Tau]ncDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "13", "]"}], "]"}], "\[Tau]ncDNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]], "-", 
  FractionBox[
   RowBox[{"3", 
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "16", "]"}], "]"}], "\[Tau]ncDNMR"}], 
   RowBox[{"\[Zeta]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.8962791020959015`*^9, 3.896279158056308*^9}, {
  3.8962795475008173`*^9, 3.8962795496225986`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"8b7a0ded-ec6d-4173-bfaa-08a82aacb3ba"],

Cell[BoxData[
 RowBox[{"-", "1.3360148888981587`"}]], "Output",
 CellChangeTimes->{
  3.896279159859859*^9, 3.896279550371391*^9, {3.896280932845098*^9, 
   3.89628095594855*^9}, 3.8965128695348854`*^9, 3.896519631173405*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"604ba74d-0507-4cec-960f-9a28040bf052"],

Cell[BoxData[
 RowBox[{"-", "1.3360148888981596`"}]], "Output",
 CellChangeTimes->{
  3.896279159859859*^9, 3.896279550371391*^9, {3.896280932845098*^9, 
   3.89628095594855*^9}, 3.8965128695348854`*^9, 3.8965196311753993`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"c10cc889-6046-401b-8b63-347b298369d9"],

Cell[BoxData[
 RowBox[{"-", "1.3360148888981596`"}]], "Output",
 CellChangeTimes->{
  3.896279159859859*^9, 3.896279550371391*^9, {3.896280932845098*^9, 
   3.89628095594855*^9}, 3.8965128695348854`*^9, 3.896519631179389*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"c067d84a-d68e-4557-8d62-d2fd2ec52351"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "13", "]"}], "]"}], "\[Tau]nIReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "13", "]"}], "]"}], "\[Tau]nDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "15", "]"}], "]"}], "\[Tau]nDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "13", "]"}], "]"}], "\[Tau]ncDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "15", "]"}], "]"}], "\[Tau]ncDNMR"}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.8962795805459204`*^9, 3.8962795851722913`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"0b7989fc-7218-4dbf-9e10-a3a6562226eb"],

Cell[BoxData["0.05911950800091018`"], "Output",
 CellChangeTimes->{
  3.896279585557773*^9, {3.8962809329076366`*^9, 3.89628095756857*^9}, 
   3.896512869546501*^9, 3.896519631189362*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"3355e4ad-3386-4cd1-9196-be04ab54d13c"],

Cell[BoxData["0.059119508000910204`"], "Output",
 CellChangeTimes->{
  3.896279585557773*^9, {3.8962809329076366`*^9, 3.89628095756857*^9}, 
   3.896512869546501*^9, 3.896519631192354*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"9749351b-0217-4469-b79d-946db2a443d8"],

Cell[BoxData["0.059119508000910204`"], "Output",
 CellChangeTimes->{
  3.896279585557773*^9, {3.8962809329076366`*^9, 3.89628095756857*^9}, 
   3.896512869546501*^9, 3.8965196311963453`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"703d093b-49ba-48ec-a910-0746429efe00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsIReD", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "14", "]"}], "]"}], "\[Tau]nIReD"}], "+", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"\[Eta]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]], 
   RowBox[{
    RowBox[{"coeffsIReD", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "16", "]"}], "]"}], "\[Tau]nIReD"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "14", "]"}], "]"}], "\[Tau]nDNMR"}], "+", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"\[Eta]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]], 
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "16", "]"}], "]"}], "\[Tau]nDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"4", 
     RowBox[{
      RowBox[{"coeffsKnudsenDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "\[Tau]nDNMR"}], "-", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"coeffsKnudsenDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "\[Tau]nDNMR"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"coeffsKnudsenDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "15", "]"}], "]"}], "\[Tau]nDNMR"}]}], 
   RowBox[{"4", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "14", "]"}], "]"}], "\[Tau]ncDNMR"}], "+", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"\[Eta]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]], 
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "16", "]"}], "]"}], "\[Tau]ncDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"4", 
     RowBox[{
      RowBox[{"coeffsKnudsencDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "\[Tau]ncDNMR"}], "-", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"coeffsKnudsencDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "\[Tau]ncDNMR"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"coeffsKnudsencDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "15", "]"}], "]"}], "\[Tau]ncDNMR"}]}], 
   RowBox[{"4", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.8962796197757177`*^9, 3.896279771579668*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"c12dc9ec-7b96-40cc-9291-b29aed5142b2"],

Cell[BoxData["4.175225905638905`"], "Output",
 CellChangeTimes->{{3.896279746469308*^9, 3.8962797724447403`*^9}, {
   3.896280932976651*^9, 3.8962809595274816`*^9}, 3.8965128695758247`*^9, 
   3.8965196312233653`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"00d3d4eb-6d11-476b-ac68-b42ced07d00f"],

Cell[BoxData["4.175225905638905`"], "Output",
 CellChangeTimes->{{3.896279746469308*^9, 3.8962797724447403`*^9}, {
   3.896280932976651*^9, 3.8962809595274816`*^9}, 3.8965128695758247`*^9, 
   3.896519631227459*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"ef0596bf-da96-4824-9d56-0209248fde0a"],

Cell[BoxData["4.1752259056389045`"], "Output",
 CellChangeTimes->{{3.896279746469308*^9, 3.8962797724447403`*^9}, {
   3.896280932976651*^9, 3.8962809595274816`*^9}, 3.8965128695758247`*^9, 
   3.8965196312336226`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"dbf5efdf-fca7-452e-af18-072513472b61"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["EoM \[Pi]", "Subsubsection",
 CellChangeTimes->{{3.8962797779807854`*^9, 
  3.896279784958289*^9}},ExpressionUUID->"f682f3ce-4f6b-4271-a3c4-\
ef806a1125fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "21", "]"}], "]"}], 
  "\[Tau]\[Pi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "21", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"coeffsKnudsenDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "17", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"coeffsKnudsenDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "19", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}]}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "21", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"coeffsKnudsencDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "17", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"coeffsKnudsencDNMR", "[", 
       RowBox[{"[", "M", "]"}], "]"}], "[", 
      RowBox[{"[", "19", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}]}], 
   RowBox[{"2", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.896279816047395*^9, 3.896279868361258*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"48f56c34-0a1a-407c-9221-41b05b0159dd"],

Cell[BoxData["2.8055359508038693`"], "Output",
 CellChangeTimes->{
  3.896279868746504*^9, {3.8962809330456014`*^9, 3.8962809623348503`*^9}, 
   3.8965128695898495`*^9, 3.8965196312523994`*^9, 3.8971842691074295`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"9f7ca2d3-eeff-4c27-82ff-4f1f793de8ac"],

Cell[BoxData["2.8055359508038693`"], "Output",
 CellChangeTimes->{
  3.896279868746504*^9, {3.8962809330456014`*^9, 3.8962809623348503`*^9}, 
   3.8965128695898495`*^9, 3.8965196312523994`*^9, 3.8971842691227894`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"19180181-3635-4012-b511-169c9fe6302e"],

Cell[BoxData["2.8055359508038693`"], "Output",
 CellChangeTimes->{
  3.896279868746504*^9, {3.8962809330456014`*^9, 3.8962809623348503`*^9}, 
   3.8965128695898495`*^9, 3.8965196312523994`*^9, 3.897184269123785*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"33806652-95f8-4228-be3b-0b63306e5b6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "20", "]"}], "]"}], 
  "\[Tau]\[Pi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "20", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "23", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "20", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "23", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.8962798834494853`*^9, 3.8962799196819572`*^9}, {
  3.8962799530110693`*^9, 3.896279956967696*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"984ef006-1f49-43d9-9e39-5cfdc764b611"],

Cell[BoxData[
 RowBox[{"-", "3.7722577785086697`"}]], "Output",
 CellChangeTimes->{3.89627992030573*^9, 3.896279957606557*^9, 
  3.8962809331081085`*^9, 3.896280963838823*^9, 3.896512869612068*^9, 
  3.8965196312861447`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"d059e715-e81f-44e8-95af-c31eb735bd03"],

Cell[BoxData[
 RowBox[{"-", "3.7722577785086693`"}]], "Output",
 CellChangeTimes->{3.89627992030573*^9, 3.896279957606557*^9, 
  3.8962809331081085`*^9, 3.896280963838823*^9, 3.896512869612068*^9, 
  3.8965196312909584`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"617b9b75-46dc-417c-aa99-2e63aca22b0e"],

Cell[BoxData[
 RowBox[{"-", "3.7722577785086693`"}]], "Output",
 CellChangeTimes->{3.89627992030573*^9, 3.896279957606557*^9, 
  3.8962809331081085`*^9, 3.896280963838823*^9, 3.896512869612068*^9, 
  3.896519631300548*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"99fbd064-23bc-4af4-ab1a-24ef42d63dcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "19", "]"}], "]"}], 
  "\[Tau]\[Pi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "19", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "24", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "19", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "24", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.8962799745467196`*^9, 3.8962800044333944`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"016e3043-07cc-45a3-917e-637c749b0c6f"],

Cell[BoxData[
 RowBox[{"-", "0.9430644446271674`"}]], "Output",
 CellChangeTimes->{3.8962800051973515`*^9, 3.8962809331771126`*^9, 
  3.8962809651428566`*^9, 3.896512869626063*^9, 3.896519631319827*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"b4f071e8-5197-43ee-aed1-4ad39aaaeeaa"],

Cell[BoxData[
 RowBox[{"-", "0.9430644446271673`"}]], "Output",
 CellChangeTimes->{3.8962800051973515`*^9, 3.8962809331771126`*^9, 
  3.8962809651428566`*^9, 3.896512869626063*^9, 3.896519631319827*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"594a5bda-4003-4d67-8124-de2ce8fd7d5f"],

Cell[BoxData[
 RowBox[{"-", "0.9430644446271673`"}]], "Output",
 CellChangeTimes->{3.8962800051973515`*^9, 3.8962809331771126`*^9, 
  3.8962809651428566`*^9, 3.896512869626063*^9, 3.896519631333109*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"322f5162-e86b-4bc5-abcc-372e1a59df50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeffsIReD", "[", 
    RowBox[{"[", "M", "]"}], "]"}], "[", 
   RowBox[{"[", "23", "]"}], "]"}], 
  "\[Tau]\[Pi]IReD"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffsDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "23", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsenDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "21", "]"}], "]"}], "\[Tau]\[Pi]DNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeffscDNMR", "[", 
     RowBox[{"[", "M", "]"}], "]"}], "[", 
    RowBox[{"[", "23", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"coeffsKnudsencDNMR", "[", 
      RowBox[{"[", "M", "]"}], "]"}], "[", 
     RowBox[{"[", "21", "]"}], "]"}], "\[Tau]\[Pi]cDNMR"}], 
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"[", "1", "]"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.896280015286719*^9, 3.896280048366229*^9}, {
  3.8962801965245414`*^9, 3.896280205277584*^9}, {3.8962804044532337`*^9, 
  3.8962804071293087`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"d1429885-80ac-4065-8a0b-020abfc61399"],

Cell[BoxData["0.33946167996153676`"], "Output",
 CellChangeTimes->{3.8962800489210014`*^9, 3.8962802002508287`*^9, 
  3.896280407645992*^9, 3.8962809332461066`*^9, 3.896280967311096*^9, 
  3.896512869642274*^9, 3.896519631354005*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"b0691169-8787-4bf3-a9c3-cdd05935055e"],

Cell[BoxData["0.3394616799615367`"], "Output",
 CellChangeTimes->{3.8962800489210014`*^9, 3.8962802002508287`*^9, 
  3.896280407645992*^9, 3.8962809332461066`*^9, 3.896280967311096*^9, 
  3.896512869642274*^9, 3.89651963135843*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"1109eca1-c58b-4c8d-aa57-c7556e520dbc"],

Cell[BoxData["0.3394616799615367`"], "Output",
 CellChangeTimes->{3.8962800489210014`*^9, 3.8962802002508287`*^9, 
  3.896280407645992*^9, 3.8962809332461066`*^9, 3.896280967311096*^9, 
  3.896512869642274*^9, 3.8965196313594604`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"808eadeb-20dd-4f30-947e-5e771f0b02e2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reminder on what is what", "Subsubsection",
 CellChangeTimes->{{3.8962804307610593`*^9, 
  3.8962804442000685`*^9}},ExpressionUUID->"d498465a-ca67-4e11-88d0-\
07fbb765777d"],

Cell[CellGroupData[{

Cell[BoxData[{"lstcoeffKnudsen", "\[IndentingNewLine]", "lstcoeff"}], "Input",
 CellLabel->
  "In[164]:=",ExpressionUUID->"751e0c15-5eaf-4964-8fde-db94f24993b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Zeta]1", ",", "\[Zeta]2", ",", "\[Zeta]3", ",", "\[Zeta]4", ",", 
   "\[Zeta]5", ",", "\[Zeta]6", ",", "\[Zeta]7", ",", "\[Zeta]8", ",", 
   "\[Kappa]1", ",", "\[Kappa]2", ",", "\[Kappa]3", ",", "\[Kappa]4", ",", 
   "\[Kappa]5", ",", "\[Kappa]6", ",", "\[Kappa]7", ",", "\[Eta]1", ",", 
   "\[Eta]2", ",", "\[Eta]3", ",", "\[Eta]4", ",", "\[Eta]5", ",", "\[Eta]6", 
   ",", "\[Eta]7", ",", "\[Eta]8", ",", "\[Eta]9"}], "}"}]], "Output",
 CellChangeTimes->{3.8962779408437605`*^9, 3.89651286965458*^9, 
  3.8965196313837547`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"ff4f3e9d-34eb-49d0-a049-45244bb25811"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Tau]\[CapitalPi]", ",", "l\[CapitalPi]V", ",", "\[Tau]\[CapitalPi]V", 
   ",", "\[Delta]\[CapitalPi]\[CapitalPi]", ",", "\[Lambda]\[CapitalPi]V", 
   ",", "\[Lambda]\[CapitalPi]\[Pi]", ",", "\[Tau]V", ",", "\[Delta]VV", ",", 
   "lV\[CapitalPi]", ",", "\[Tau]V\[CapitalPi]", ",", "lV\[Pi]", ",", 
   "\[Tau]V\[Pi]", ",", "\[Lambda]VV", ",", "\[Lambda]V\[CapitalPi]", ",", 
   "\[Lambda]V\[Pi]", ",", "\[Tau]\[Pi]", ",", "\[Delta]\[Pi]\[Pi]", ",", 
   "l\[Pi]V", ",", "\[Tau]\[Pi]V", ",", "\[Tau]\[Pi]\[Pi]", ",", 
   "\[Lambda]\[Pi]\[CapitalPi]", ",", "\[Lambda]\[Pi]V"}], "}"}]], "Output",
 CellChangeTimes->{3.8962779408437605`*^9, 3.89651286965458*^9, 
  3.8965196314007053`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"c3f85238-36d9-4088-97ba-eb93513c3020"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1bf6ea20-be98-4097-bc3b-007c6e449178"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 744, 16, 105, "Input",ExpressionUUID->"0d839ca2-be7a-45dd-951c-eaa9486ffda4"],
Cell[1327, 40, 172, 2, 32, "Output",ExpressionUUID->"75065e83-7723-4ad2-8f0f-5ec7088e2be4"]
}, Open  ]],
Cell[1514, 45, 3488, 53, 96, "Input",ExpressionUUID->"f0766f9a-71ad-48b1-8be9-d7cde014b4cf"],
Cell[5005, 100, 1199, 31, 48, "Input",ExpressionUUID->"c9897c56-fcc7-4f72-807e-3d2e6c8e0d5f"],
Cell[6207, 133, 1459, 27, 48, "Input",ExpressionUUID->"c0382230-f0c5-481f-bb34-27347766c9d8"],
Cell[CellGroupData[{
Cell[7691, 164, 180, 3, 45, "Subsubsection",ExpressionUUID->"1d8ff1bf-c308-4470-9788-1f63d2685607"],
Cell[7874, 169, 80093, 1801, 3903, "Input",ExpressionUUID->"ab2b27a3-cc10-41a7-bf97-f7d12c082ea2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88004, 1975, 166, 3, 45, "Subsubsection",ExpressionUUID->"099dacd1-86e4-4714-adbb-5108c20301a1"],
Cell[CellGroupData[{
Cell[88195, 1982, 4689, 122, 219, "Input",ExpressionUUID->"b7e5556c-6374-405a-94c0-3044f5bcc7dd"],
Cell[CellGroupData[{
Cell[92909, 2108, 487, 12, 34, "Print",ExpressionUUID->"1a9f36d7-73df-4d8c-9e27-7e7962d67a76"],
Cell[93399, 2122, 425, 10, 40, "Print",ExpressionUUID->"086c77a3-c14c-4673-856a-91b4dcbf87a7"],
Cell[93827, 2134, 485, 12, 34, "Print",ExpressionUUID->"4c7127cf-9ca6-4921-af3e-758036c5ccde"],
Cell[94315, 2148, 436, 10, 40, "Print",ExpressionUUID->"8292ebd3-1b2b-439b-9a41-7e3542e14465"],
Cell[94754, 2160, 487, 12, 34, "Print",ExpressionUUID->"0fd9fad6-4c84-436c-b4c5-20ebb2def678"],
Cell[95244, 2174, 425, 10, 40, "Print",ExpressionUUID->"c33fa4d9-a10f-4832-bb52-1a13b969c84e"],
Cell[95672, 2186, 487, 12, 34, "Print",ExpressionUUID->"75cfd820-8480-4157-b8ce-8b8ce3385f0c"],
Cell[96162, 2200, 425, 10, 40, "Print",ExpressionUUID->"d29cd86e-3d3d-42a1-b963-8897f3a4b441"],
Cell[96590, 2212, 487, 12, 34, "Print",ExpressionUUID->"34032486-cc93-4e10-ae7f-605871893ff7"],
Cell[97080, 2226, 426, 10, 40, "Print",ExpressionUUID->"7f094083-7d92-4b7b-b6dd-e6ccb4273bd5"],
Cell[97509, 2238, 487, 12, 34, "Print",ExpressionUUID->"1fc977c4-1e3d-4287-90ab-a89f1eeadcad"],
Cell[97999, 2252, 427, 10, 40, "Print",ExpressionUUID->"8d172ee7-f75f-405d-9d57-1b5afd6c5cb1"],
Cell[98429, 2264, 485, 12, 34, "Print",ExpressionUUID->"0406f5fc-9545-4908-a80d-1d3016cf7c18"],
Cell[98917, 2278, 424, 10, 40, "Print",ExpressionUUID->"3646a5e1-b26a-49f0-86ed-ff6c13c0cc2e"],
Cell[99344, 2290, 487, 12, 34, "Print",ExpressionUUID->"244ecaf5-31fe-4df7-9b49-61ad8160a520"],
Cell[99834, 2304, 438, 10, 40, "Print",ExpressionUUID->"ba7aee80-8092-4d78-b025-8a1ef955b3b1"],
Cell[100275, 2316, 487, 12, 34, "Print",ExpressionUUID->"419a97ab-73c6-410a-9421-fef126e4d9bb"],
Cell[100765, 2330, 436, 10, 40, "Print",ExpressionUUID->"6bf50179-7ef6-4dc6-86fc-544127074648"],
Cell[101204, 2342, 485, 12, 34, "Print",ExpressionUUID->"6c58d0ed-c7da-4519-8b6a-8a72704dd3a9"],
Cell[101692, 2356, 427, 10, 40, "Print",ExpressionUUID->"14adba5c-1318-4a0d-9344-99a52dfdb746"],
Cell[102122, 2368, 487, 12, 34, "Print",ExpressionUUID->"732f3bf2-5084-4c50-8e4e-cda5ebf73317"],
Cell[102612, 2382, 425, 10, 40, "Print",ExpressionUUID->"2c64533a-e41c-4ea5-bf40-4f456bf85db7"],
Cell[103040, 2394, 489, 12, 34, "Print",ExpressionUUID->"ba1a0c66-8d58-4642-94a1-761bf47e91a9"],
Cell[103532, 2408, 425, 10, 40, "Print",ExpressionUUID->"809cbbe1-63ec-4566-93dd-8e09468f36f1"],
Cell[103960, 2420, 487, 12, 34, "Print",ExpressionUUID->"3d355f48-069c-45a1-bd0e-19c968945ea9"],
Cell[104450, 2434, 437, 10, 40, "Print",ExpressionUUID->"4ab0cc2e-5fb2-4a99-9040-d4c342b77e40"],
Cell[104890, 2446, 489, 12, 34, "Print",ExpressionUUID->"88547426-3ada-45fc-a32d-50aca9e5d159"],
Cell[105382, 2460, 424, 10, 40, "Print",ExpressionUUID->"50bd090c-851c-4e7d-96d1-b33a9b42817b"],
Cell[105809, 2472, 487, 12, 34, "Print",ExpressionUUID->"bfe0264c-6fd5-43e7-bb67-b1026528984d"],
Cell[106299, 2486, 425, 10, 40, "Print",ExpressionUUID->"4e66ef9e-d54e-495f-935b-45eec5593108"],
Cell[106727, 2498, 489, 12, 34, "Print",ExpressionUUID->"7e2e97ce-9a73-4857-a0cb-99e1a358f118"],
Cell[107219, 2512, 425, 10, 40, "Print",ExpressionUUID->"9fe43839-2993-437d-9f37-65fe965bfcf0"],
Cell[107647, 2524, 489, 12, 34, "Print",ExpressionUUID->"5da17605-e323-47bf-9ef5-fbdbcd86aea4"],
Cell[108139, 2538, 427, 10, 40, "Print",ExpressionUUID->"d04c1fe0-cb38-4daf-8157-36583c90f10f"],
Cell[108569, 2550, 489, 12, 34, "Print",ExpressionUUID->"cef186d0-2c45-4339-8446-1cd07c841199"],
Cell[109061, 2564, 425, 10, 40, "Print",ExpressionUUID->"f6f2bfca-1cba-44ad-aedb-ffa5801ffb3f"],
Cell[109489, 2576, 486, 12, 34, "Print",ExpressionUUID->"576373d7-e1bd-4f46-9aa3-a96eca808ee0"],
Cell[109978, 2590, 425, 10, 40, "Print",ExpressionUUID->"3c072739-1cde-4a3a-9673-e86d1b533768"],
Cell[110406, 2602, 489, 12, 34, "Print",ExpressionUUID->"3934182e-1e7e-4858-9978-039ba9672f92"],
Cell[110898, 2616, 435, 10, 40, "Print",ExpressionUUID->"2ab4ff70-47bc-48ee-b313-98a0af109989"],
Cell[111336, 2628, 489, 12, 34, "Print",ExpressionUUID->"237a0d28-56df-41ec-a8ce-4542176915b2"],
Cell[111828, 2642, 423, 10, 40, "Print",ExpressionUUID->"bbd7961c-3626-4460-bc4e-4a0a8e933adf"],
Cell[112254, 2654, 487, 12, 34, "Print",ExpressionUUID->"b9b58339-1f0b-4a22-93b9-93d7e8e59247"],
Cell[112744, 2668, 434, 10, 40, "Print",ExpressionUUID->"e4fb4848-e7ba-4a14-882a-40ad222bb41e"],
Cell[113181, 2680, 489, 12, 34, "Print",ExpressionUUID->"284b88ae-8445-42b7-a269-a25f210b155b"],
Cell[113673, 2694, 437, 10, 40, "Print",ExpressionUUID->"40ca84ec-f642-4331-b933-3cd03a9387c4"],
Cell[114113, 2706, 489, 12, 34, "Print",ExpressionUUID->"ea36a37b-6bf0-43d1-afb9-0e8d316225fa"],
Cell[114605, 2720, 437, 10, 40, "Print",ExpressionUUID->"19b5ea45-7e0f-4aa6-84ef-bfc5620fe672"],
Cell[115045, 2732, 489, 12, 34, "Print",ExpressionUUID->"9747cdc2-bb73-47ec-ad51-ba34e2b578c9"],
Cell[115537, 2746, 427, 10, 40, "Print",ExpressionUUID->"8dce8418-70c4-4645-8400-b6d75f174bdf"],
Cell[115967, 2758, 487, 12, 34, "Print",ExpressionUUID->"9110bdf0-687a-4199-985d-7a8a74666ee9"],
Cell[116457, 2772, 436, 10, 40, "Print",ExpressionUUID->"96d3a7f0-14ac-4025-a78a-3622e1249a35"],
Cell[116896, 2784, 489, 12, 34, "Print",ExpressionUUID->"0397a856-d483-4759-8755-7a2bb3e6fadf"],
Cell[117388, 2798, 427, 10, 40, "Print",ExpressionUUID->"dd697c12-9bf5-4d39-a296-0292be880a33"],
Cell[117818, 2810, 487, 12, 34, "Print",ExpressionUUID->"ac1928bb-c6c7-438d-81d4-8776ee910329"],
Cell[118308, 2824, 436, 10, 40, "Print",ExpressionUUID->"edd14986-8645-4838-a542-e756ab2c7bd8"],
Cell[118747, 2836, 487, 12, 34, "Print",ExpressionUUID->"d938c58b-2a1d-437e-a8d9-9e335509672e"],
Cell[119237, 2850, 436, 10, 40, "Print",ExpressionUUID->"b5cbc107-c206-4131-8dd1-1be04594adf6"],
Cell[119676, 2862, 489, 12, 34, "Print",ExpressionUUID->"51304687-0baf-4882-b024-6b83988d72a5"],
Cell[120168, 2876, 427, 10, 40, "Print",ExpressionUUID->"dabe8ac1-748d-475b-8e04-68fbfb757ff0"],
Cell[120598, 2888, 486, 12, 34, "Print",ExpressionUUID->"a2a2e612-a646-4533-a0cc-60999122697f"],
Cell[121087, 2902, 427, 10, 40, "Print",ExpressionUUID->"bc65b179-1b7f-48dc-a907-e5f25835cd93"],
Cell[121517, 2914, 487, 12, 34, "Print",ExpressionUUID->"b4fc30b4-b648-4be3-b39e-5e7fd74aabd1"],
Cell[122007, 2928, 427, 10, 40, "Print",ExpressionUUID->"b43d32b3-c5de-4f5a-bee3-e1e8f6b93df9"],
Cell[122437, 2940, 489, 12, 34, "Print",ExpressionUUID->"a7e138bf-dc4d-4fe6-a462-743c1c906a6d"],
Cell[122929, 2954, 426, 10, 40, "Print",ExpressionUUID->"4d681337-6bfa-469d-8181-8ae634fcacf3"],
Cell[123358, 2966, 487, 12, 34, "Print",ExpressionUUID->"a91c65a6-33ef-4f8b-9a97-750b98927549"],
Cell[123848, 2980, 427, 10, 40, "Print",ExpressionUUID->"b9ef3087-c084-4942-8278-87ddb9cbcdf6"],
Cell[124278, 2992, 487, 12, 34, "Print",ExpressionUUID->"353725f6-2df2-4c84-9cc2-a0d859adf87d"],
Cell[124768, 3006, 434, 10, 40, "Print",ExpressionUUID->"71d7fe03-e062-491d-a251-e31a03fc5484"],
Cell[125205, 3018, 487, 12, 34, "Print",ExpressionUUID->"c2e6a0cf-1276-4567-8bf8-1fddce5482fb"],
Cell[125695, 3032, 425, 10, 40, "Print",ExpressionUUID->"57665bdf-f69e-450a-ac67-e80db4560b76"],
Cell[126123, 3044, 489, 12, 34, "Print",ExpressionUUID->"438102e4-d10a-4b70-a9ac-386da3a592b7"],
Cell[126615, 3058, 425, 10, 40, "Print",ExpressionUUID->"581a2fb8-d17d-4f16-974d-f39f61ea8c88"],
Cell[127043, 3070, 486, 12, 34, "Print",ExpressionUUID->"f4bccb05-59e2-45de-815a-e56ce46f474c"],
Cell[127532, 3084, 427, 10, 40, "Print",ExpressionUUID->"42ef5e99-edbc-4cd3-9347-ee3e2af17428"],
Cell[127962, 3096, 487, 12, 34, "Print",ExpressionUUID->"1838ae58-809e-482a-bf4d-8df843b612d8"],
Cell[128452, 3110, 424, 10, 40, "Print",ExpressionUUID->"0ce2ea7d-9a07-4749-8f2e-d8ce0faf8c7c"],
Cell[128879, 3122, 489, 12, 34, "Print",ExpressionUUID->"d2442e15-cbf2-4269-8ee4-e41a030cda15"],
Cell[129371, 3136, 425, 10, 40, "Print",ExpressionUUID->"656cbde3-26e8-419d-a2a9-a86ae0b7d603"],
Cell[129799, 3148, 489, 12, 34, "Print",ExpressionUUID->"2144ff72-34fc-42f5-b1cf-863c59ee0670"],
Cell[130291, 3162, 434, 10, 40, "Print",ExpressionUUID->"f964329d-80c0-4899-8b88-0cac400c6f54"],
Cell[130728, 3174, 489, 12, 34, "Print",ExpressionUUID->"96bbe9f5-385f-41a3-b066-441e4e6761ad"],
Cell[131220, 3188, 434, 10, 40, "Print",ExpressionUUID->"50368c7d-05c0-45c2-bab6-3e41585d169c"],
Cell[131657, 3200, 489, 12, 34, "Print",ExpressionUUID->"4b730ad6-a0c0-4f87-aea9-b292d74ddd38"],
Cell[132149, 3214, 425, 10, 40, "Print",ExpressionUUID->"5641250b-2351-421e-9e7c-504afb66f7ff"],
Cell[132577, 3226, 487, 12, 34, "Print",ExpressionUUID->"5f45200e-760a-41db-92af-b0294c62f3c4"],
Cell[133067, 3240, 434, 10, 40, "Print",ExpressionUUID->"3424cb83-2d65-4fbf-8907-1d695decc897"],
Cell[133504, 3252, 489, 12, 34, "Print",ExpressionUUID->"67d053ad-d343-4377-ac52-782e9ec6fd73"],
Cell[133996, 3266, 427, 10, 40, "Print",ExpressionUUID->"4e6babbf-1e92-4cf4-867e-41dd625fa8b5"],
Cell[134426, 3278, 489, 12, 34, "Print",ExpressionUUID->"db931363-c17a-4e63-9d0d-c59aaea02219"],
Cell[134918, 3292, 426, 10, 40, "Print",ExpressionUUID->"3a28deba-2490-4859-af5f-3c8b0405aa6f"],
Cell[135347, 3304, 489, 12, 34, "Print",ExpressionUUID->"6cd00ae6-9e63-4a54-bd17-22f8592a8dcb"],
Cell[135839, 3318, 436, 10, 40, "Print",ExpressionUUID->"4b7fbc74-2e1d-4825-8d80-3ed483107175"],
Cell[136278, 3330, 487, 12, 34, "Print",ExpressionUUID->"26a57c34-8219-4795-b676-2acd0d534e9e"],
Cell[136768, 3344, 434, 10, 40, "Print",ExpressionUUID->"be270a18-a9a0-4a35-8284-eeb3020fe56f"],
Cell[137205, 3356, 489, 12, 34, "Print",ExpressionUUID->"83c12ea0-190a-4815-a0d8-bf34b624c371"],
Cell[137697, 3370, 427, 10, 40, "Print",ExpressionUUID->"a861441c-bfc2-4443-ba98-282891abc545"],
Cell[138127, 3382, 487, 12, 34, "Print",ExpressionUUID->"b725bb40-605e-40f9-8c15-7ead4d8bc8ec"],
Cell[138617, 3396, 425, 10, 40, "Print",ExpressionUUID->"8953993b-6b16-4d1c-b285-fa385f1fcbcc"],
Cell[139045, 3408, 487, 12, 34, "Print",ExpressionUUID->"daf041f0-8dcb-4167-986c-95d4d5dd1033"],
Cell[139535, 3422, 427, 10, 40, "Print",ExpressionUUID->"c1674190-96dc-48c8-b4cb-ef3076cfd2fa"],
Cell[139965, 3434, 487, 12, 34, "Print",ExpressionUUID->"756e82a4-b86b-447b-a157-6751c9cd7695"],
Cell[140455, 3448, 426, 10, 40, "Print",ExpressionUUID->"eca9b6d3-eed7-4b3f-9063-c32dbfe34101"],
Cell[140884, 3460, 489, 12, 34, "Print",ExpressionUUID->"e0384e31-c3c0-43b7-a617-c5d58352fde9"],
Cell[141376, 3474, 427, 10, 40, "Print",ExpressionUUID->"da5861d9-10d1-4132-9963-7d346810a062"],
Cell[141806, 3486, 489, 12, 34, "Print",ExpressionUUID->"52e691b4-c525-4f78-b41f-a0986f4a6c26"],
Cell[142298, 3500, 426, 10, 40, "Print",ExpressionUUID->"051df215-a822-4574-ab84-888a99313a95"],
Cell[142727, 3512, 489, 12, 34, "Print",ExpressionUUID->"387df246-43c7-45c6-8a32-793bd620d6fc"],
Cell[143219, 3526, 427, 10, 40, "Print",ExpressionUUID->"8f6ccf29-186d-4c94-aac2-f69ba5fb5050"],
Cell[143649, 3538, 489, 12, 34, "Print",ExpressionUUID->"b5f1e169-4e86-425a-853a-0b24f4566f42"],
Cell[144141, 3552, 425, 10, 40, "Print",ExpressionUUID->"ca61d73c-04dd-449a-bb5a-3f68e9b3743d"],
Cell[144569, 3564, 487, 12, 34, "Print",ExpressionUUID->"5caf5e4d-b560-43e6-860b-2284c4c0233e"],
Cell[145059, 3578, 426, 10, 40, "Print",ExpressionUUID->"ca9db8ff-f4db-4134-927f-899f25febcd0"],
Cell[145488, 3590, 487, 12, 34, "Print",ExpressionUUID->"6e0080ec-3456-438b-be79-6649ae57f988"],
Cell[145978, 3604, 425, 10, 40, "Print",ExpressionUUID->"a5b82bbf-c533-46c2-bcf4-6f380d1b928d"],
Cell[146406, 3616, 489, 12, 34, "Print",ExpressionUUID->"4f46f977-d1dd-4d44-ab9b-230fcc637219"],
Cell[146898, 3630, 427, 10, 40, "Print",ExpressionUUID->"84cca868-0f22-4d6c-a4b5-8e42dbc43276"],
Cell[147328, 3642, 487, 12, 34, "Print",ExpressionUUID->"18736ace-2a1a-4a06-a454-cb0b226be440"],
Cell[147818, 3656, 428, 10, 40, "Print",ExpressionUUID->"b47692dc-a875-492e-b227-7ac02d94de5c"],
Cell[148249, 3668, 489, 12, 34, "Print",ExpressionUUID->"4e45fd25-44d3-4acd-9be9-249a88a382e2"],
Cell[148741, 3682, 425, 10, 40, "Print",ExpressionUUID->"c943ab7d-6c04-4f17-94db-a9f56e53179a"],
Cell[149169, 3694, 487, 12, 34, "Print",ExpressionUUID->"936c8a57-bf65-49b3-9cee-3df255513c65"],
Cell[149659, 3708, 427, 10, 40, "Print",ExpressionUUID->"58ca5a39-d880-44f6-b5dc-3360305ff856"],
Cell[150089, 3720, 487, 12, 34, "Print",ExpressionUUID->"e9dc3676-108b-4950-8525-b926da8aeb94"],
Cell[150579, 3734, 426, 10, 40, "Print",ExpressionUUID->"ad7ebe28-91ae-44e7-baa2-13141fbd6206"],
Cell[151008, 3746, 487, 12, 34, "Print",ExpressionUUID->"bd5a28c7-7a63-4bba-b697-f8eca0a454b8"],
Cell[151498, 3760, 427, 10, 40, "Print",ExpressionUUID->"ded5fa69-7504-45b5-a884-2ddb4b291d1d"],
Cell[151928, 3772, 487, 12, 34, "Print",ExpressionUUID->"9e9d6a00-1849-49b3-b6fa-30a1badf34f8"],
Cell[152418, 3786, 424, 10, 40, "Print",ExpressionUUID->"4dc1f4f6-4963-4c2f-a345-3296bf603c14"],
Cell[152845, 3798, 487, 12, 34, "Print",ExpressionUUID->"86cacf1b-66e5-455c-bef1-5d3a79b6b890"],
Cell[153335, 3812, 435, 10, 40, "Print",ExpressionUUID->"949ff2b3-a97d-4bbb-8aeb-6e05fa968829"],
Cell[153773, 3824, 487, 12, 34, "Print",ExpressionUUID->"c64a1917-7c15-42b2-8af2-4401d00d4136"],
Cell[154263, 3838, 435, 10, 40, "Print",ExpressionUUID->"503ba46d-902d-44b6-b9c0-241aa6e560d7"],
Cell[154701, 3850, 487, 12, 34, "Print",ExpressionUUID->"d29ae705-7475-4f46-aff6-e9b49667f29e"],
Cell[155191, 3864, 433, 10, 40, "Print",ExpressionUUID->"e7546110-98cc-454f-abdb-10bc38f2f313"],
Cell[155627, 3876, 487, 12, 34, "Print",ExpressionUUID->"a5acd710-0dcf-4b6a-933f-93e356b18700"],
Cell[156117, 3890, 427, 10, 40, "Print",ExpressionUUID->"2a1982ea-8e30-4e0e-ad05-bf03f4727794"],
Cell[156547, 3902, 487, 12, 34, "Print",ExpressionUUID->"a49aa79b-d5f5-480d-b8af-97a490df8960"],
Cell[157037, 3916, 434, 10, 40, "Print",ExpressionUUID->"ee09dbee-0fd0-45e4-a638-109cc8e75aec"],
Cell[157474, 3928, 487, 12, 34, "Print",ExpressionUUID->"f75fa193-58ae-45ea-bca7-dd803745886b"],
Cell[157964, 3942, 436, 10, 40, "Print",ExpressionUUID->"8a04d399-4ef3-4018-841c-d90ee70d6e40"],
Cell[158403, 3954, 489, 12, 34, "Print",ExpressionUUID->"ef39de79-c983-406a-94cd-1a874dfc0769"],
Cell[158895, 3968, 428, 10, 40, "Print",ExpressionUUID->"58069dbf-2d24-409f-9923-9c2fd57168fa"],
Cell[159326, 3980, 487, 12, 34, "Print",ExpressionUUID->"cd06119f-dcea-4557-8fd6-48d9cb135bb6"],
Cell[159816, 3994, 428, 10, 40, "Print",ExpressionUUID->"ea4ba1bb-5d96-4985-905f-0faaeb7e00ad"],
Cell[160247, 4006, 487, 12, 34, "Print",ExpressionUUID->"de4aa5db-e70b-4451-ab82-20f69d7ebab4"],
Cell[160737, 4020, 428, 10, 40, "Print",ExpressionUUID->"38d31024-04e9-46b0-bdea-47112d53aae2"],
Cell[161168, 4032, 489, 12, 34, "Print",ExpressionUUID->"345f1845-81af-4a57-990d-83bd682a7021"],
Cell[161660, 4046, 428, 10, 40, "Print",ExpressionUUID->"a0a291fc-e320-45aa-a08b-7d0c127eea22"],
Cell[162091, 4058, 489, 12, 34, "Print",ExpressionUUID->"d972dee7-7f83-4e83-a960-76f2edce6d38"],
Cell[162583, 4072, 426, 10, 40, "Print",ExpressionUUID->"9f88724b-e7ce-4411-a599-8b9f848552b2"],
Cell[163012, 4084, 487, 12, 34, "Print",ExpressionUUID->"1f3436f4-ea52-4759-8f85-3e751f9013a9"],
Cell[163502, 4098, 425, 10, 40, "Print",ExpressionUUID->"4174af5f-7703-4ef0-9852-8dca609c4270"],
Cell[163930, 4110, 487, 12, 34, "Print",ExpressionUUID->"6d12c1ca-2955-4d03-aa85-7f53bada7954"],
Cell[164420, 4124, 425, 10, 40, "Print",ExpressionUUID->"f45c2e02-d1d4-4aff-b42b-d4b635d132e5"],
Cell[164848, 4136, 487, 12, 34, "Print",ExpressionUUID->"78a65bad-9ddd-4ce7-afaa-76d147fdbc99"],
Cell[165338, 4150, 425, 10, 40, "Print",ExpressionUUID->"dd247e35-310a-43ff-a3ef-071e406a89e6"],
Cell[165766, 4162, 489, 12, 34, "Print",ExpressionUUID->"5e4f2978-faaf-4de3-a8f2-7f4ba87bfa31"],
Cell[166258, 4176, 434, 10, 40, "Print",ExpressionUUID->"bdd8f4d9-3314-445f-a227-026a1572fc4a"],
Cell[166695, 4188, 487, 12, 34, "Print",ExpressionUUID->"f16fb210-28df-4bb3-b55f-318764e9bcfc"],
Cell[167185, 4202, 428, 10, 40, "Print",ExpressionUUID->"b41b76dd-135e-4f95-b1d9-f89fdab859e6"],
Cell[167616, 4214, 487, 12, 34, "Print",ExpressionUUID->"0169f97b-70cb-46ed-af6b-4a52a3e4e8db"],
Cell[168106, 4228, 428, 10, 40, "Print",ExpressionUUID->"6e7d4f49-dc34-4156-b584-78998f46bb5e"],
Cell[168537, 4240, 487, 12, 34, "Print",ExpressionUUID->"a30afcc3-ce21-44bc-873e-024ac11f316d"],
Cell[169027, 4254, 426, 10, 40, "Print",ExpressionUUID->"dc160aa7-a767-4d0b-a9d7-8690965b7655"],
Cell[169456, 4266, 489, 12, 34, "Print",ExpressionUUID->"8eb1dbaf-b521-48d6-a1ea-dfeb4662ebbc"],
Cell[169948, 4280, 428, 10, 40, "Print",ExpressionUUID->"b6fffd25-be58-42cb-b522-1b4f1acf0ab1"],
Cell[170379, 4292, 489, 12, 34, "Print",ExpressionUUID->"d8cbda71-5da7-4e88-b430-ec679898cd19"],
Cell[170871, 4306, 433, 10, 40, "Print",ExpressionUUID->"ab138294-9cc4-4335-8863-c1dc273c6aef"],
Cell[171307, 4318, 489, 12, 34, "Print",ExpressionUUID->"c3ecf2cb-3d38-407d-a456-f5a40f069d56"],
Cell[171799, 4332, 426, 10, 40, "Print",ExpressionUUID->"19c72a86-0d1f-4eef-aa05-5b11f15fd1de"],
Cell[172228, 4344, 489, 12, 34, "Print",ExpressionUUID->"e6e0abc9-c890-4734-8c93-53ece310e147"],
Cell[172720, 4358, 428, 10, 40, "Print",ExpressionUUID->"451db667-7a39-433f-b635-9554a698fdea"],
Cell[173151, 4370, 487, 12, 34, "Print",ExpressionUUID->"3d5ad293-9aef-4908-a4a4-565c0c35fee0"],
Cell[173641, 4384, 428, 10, 40, "Print",ExpressionUUID->"88d73724-b59b-442d-80e1-21d543016015"],
Cell[174072, 4396, 489, 12, 34, "Print",ExpressionUUID->"99b10462-794c-45b5-aaef-15b490a50d18"],
Cell[174564, 4410, 428, 10, 40, "Print",ExpressionUUID->"e89e460e-4118-469f-bfb9-76d4fb34334d"],
Cell[174995, 4422, 489, 12, 34, "Print",ExpressionUUID->"3d77073d-9d71-494e-bf77-e664623069f2"],
Cell[175487, 4436, 428, 10, 40, "Print",ExpressionUUID->"4d1866b5-064e-447e-8ab7-7e65369477a0"],
Cell[175918, 4448, 487, 12, 34, "Print",ExpressionUUID->"29a07971-796b-452b-a956-60421c41c641"],
Cell[176408, 4462, 434, 10, 40, "Print",ExpressionUUID->"b6b3990b-37fe-426f-9ed3-9adc05a7f14f"],
Cell[176845, 4474, 487, 12, 34, "Print",ExpressionUUID->"320f501f-5d5d-4a0d-9b0f-9ca424ad83fe"],
Cell[177335, 4488, 428, 10, 40, "Print",ExpressionUUID->"3de08b48-fe34-4b6c-86d9-284cb2381916"],
Cell[177766, 4500, 489, 12, 34, "Print",ExpressionUUID->"02eedd13-256e-43fc-b76c-a383d8addc33"],
Cell[178258, 4514, 426, 10, 40, "Print",ExpressionUUID->"8aff9291-4644-4cde-aecb-77f8ce35382f"],
Cell[178687, 4526, 489, 12, 34, "Print",ExpressionUUID->"9d7c6064-9cd3-4286-acd4-79b2f8714293"],
Cell[179179, 4540, 428, 10, 40, "Print",ExpressionUUID->"46e85a9c-be0e-4232-883f-d556c1d17f66"],
Cell[179610, 4552, 489, 12, 34, "Print",ExpressionUUID->"052c6575-7054-4ee3-9a86-21e00c6e8847"],
Cell[180102, 4566, 428, 10, 40, "Print",ExpressionUUID->"e9f9d3c5-62ae-46e4-985f-7402325ccb6d"],
Cell[180533, 4578, 489, 12, 34, "Print",ExpressionUUID->"85d719b4-8e54-450f-ade2-9d60ddf091ac"],
Cell[181025, 4592, 428, 10, 40, "Print",ExpressionUUID->"0afabb6f-c76c-45b8-85aa-00b33c5454fc"],
Cell[181456, 4604, 489, 12, 34, "Print",ExpressionUUID->"3309ecd6-6ffb-4f8b-ad16-14304fefa9fd"],
Cell[181948, 4618, 436, 10, 40, "Print",ExpressionUUID->"6074270e-b74c-4805-aa3c-f0980fa8ce9f"],
Cell[182387, 4630, 489, 12, 34, "Print",ExpressionUUID->"1636ffce-ea5a-4d19-9ee4-03edd2a77f4d"],
Cell[182879, 4644, 428, 10, 40, "Print",ExpressionUUID->"622eed7a-a234-48c6-960b-81c605442fbd"],
Cell[183310, 4656, 487, 12, 34, "Print",ExpressionUUID->"91bc5d2b-008c-4081-a422-139570f8ee10"],
Cell[183800, 4670, 434, 10, 40, "Print",ExpressionUUID->"9c0c29cc-53a4-4fb9-833a-12116422d733"],
Cell[184237, 4682, 487, 12, 34, "Print",ExpressionUUID->"0d98c4db-5a7b-490e-8789-3a46c7cd0222"],
Cell[184727, 4696, 434, 10, 40, "Print",ExpressionUUID->"5d60bfe1-21a9-43e6-876c-b3cc9fea7300"],
Cell[185164, 4708, 489, 12, 34, "Print",ExpressionUUID->"981e253f-a5a8-423d-82be-d003732fcaa9"],
Cell[185656, 4722, 426, 10, 40, "Print",ExpressionUUID->"e8340c6d-b012-4a3b-90bd-106428bb21d4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186143, 4739, 163, 3, 54, "Subsection",ExpressionUUID->"3b3ca30a-90e2-415c-94c9-a79bee989ad7"],
Cell[186309, 4744, 2114, 58, 143, "Input",ExpressionUUID->"22137919-982c-4f34-b640-5015873bd583"],
Cell[CellGroupData[{
Cell[188448, 4806, 215, 4, 45, "Subsubsection",ExpressionUUID->"112b44a9-06b4-4788-8d7c-689c67c587f4"],
Cell[CellGroupData[{
Cell[188688, 4814, 994, 22, 109, "Input",ExpressionUUID->"a611ed8f-2c87-4fad-a6a6-e416cd149f07"],
Cell[189685, 4838, 360, 5, 32, "Output",ExpressionUUID->"8f3368ed-d657-4ba0-862f-390464000dc4"],
Cell[190048, 4845, 361, 5, 32, "Output",ExpressionUUID->"9b7b0736-15c1-4e51-8de9-3085abab30e8"],
Cell[190412, 4852, 361, 5, 55, "Output",ExpressionUUID->"c1c2c386-3e2e-456b-9048-d272f8a6aa4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190810, 4862, 939, 25, 109, "Input",ExpressionUUID->"ac059301-460a-45f9-9733-7b56bdd4400c"],
Cell[191752, 4889, 322, 6, 32, "Output",ExpressionUUID->"7f2d3e2b-3b56-4aba-8c6e-846f178ce31a"],
Cell[192077, 4897, 324, 6, 32, "Output",ExpressionUUID->"e267b5b2-7d60-48b6-bb72-64b92938fce8"],
Cell[192404, 4905, 321, 6, 32, "Output",ExpressionUUID->"2e8e6c85-ea1c-49e7-b309-60afa5921364"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192762, 4916, 908, 24, 111, "Input",ExpressionUUID->"2150a11f-9b8b-4fa7-9ffa-2912fd4f6ddb"],
Cell[193673, 4942, 272, 5, 32, "Output",ExpressionUUID->"247ed767-ae2a-4ad5-9201-27efbca70958"],
Cell[193948, 4949, 274, 5, 32, "Output",ExpressionUUID->"65c1a6fc-ad77-48d5-baf1-8f1c6ddfaece"],
Cell[194225, 4956, 274, 5, 32, "Output",ExpressionUUID->"0276d300-2670-456f-9dd3-82b756de0ec0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[194548, 4967, 167, 3, 37, "Subsubsection",ExpressionUUID->"24afa7e9-8a22-4c30-b18f-9a2c85287365"],
Cell[CellGroupData[{
Cell[194740, 4974, 1362, 39, 109, "Input",ExpressionUUID->"af81d60f-0fa3-4ed2-8e3e-39a27e2133ed"],
Cell[196105, 5015, 297, 5, 32, "Output",ExpressionUUID->"40cb74f7-c2ad-4062-88d9-3279425df2e9"],
Cell[196405, 5022, 299, 5, 32, "Output",ExpressionUUID->"5a17492c-54d7-42e7-b6f7-2e41f96c7c5e"],
Cell[196707, 5029, 299, 5, 32, "Output",ExpressionUUID->"7b8f708b-9e3a-4a2f-9f2c-63ba555bde55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197043, 5039, 1262, 37, 109, "Input",ExpressionUUID->"02d4a827-39ab-42f9-a1e5-57ee5af99fdd"],
Cell[198308, 5078, 290, 6, 32, "Output",ExpressionUUID->"af4a6697-7fb5-4c49-a0b6-e83f77c127be"],
Cell[198601, 5086, 290, 6, 32, "Output",ExpressionUUID->"34921177-53bb-48cd-ade1-e0a1f3c7734d"],
Cell[198894, 5094, 290, 6, 32, "Output",ExpressionUUID->"80e91dde-f519-464b-9f33-c2900b0271ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199221, 5105, 1260, 37, 109, "Input",ExpressionUUID->"65136e2f-1551-4b0e-8eec-6ce8d6d1196b"],
Cell[200484, 5144, 294, 6, 32, "Output",ExpressionUUID->"29be35bb-3455-4551-a0fe-589b67bdcfe8"],
Cell[200781, 5152, 294, 6, 32, "Output",ExpressionUUID->"938cc3ec-1511-4971-b5d5-dc7749c8eb01"],
Cell[201078, 5160, 292, 6, 32, "Output",ExpressionUUID->"b0738666-88ea-48b0-b780-89e0355d310e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201407, 5171, 1347, 40, 111, "Input",ExpressionUUID->"7ddc2a81-c24a-467b-ae89-5422fc109c2f"],
Cell[202757, 5213, 344, 7, 32, "Output",ExpressionUUID->"c7cf5c2f-2348-404a-90ab-8b8f6e66fcb7"],
Cell[203104, 5222, 340, 7, 32, "Output",ExpressionUUID->"cb5208ab-4883-49dd-9118-40b195a989d2"],
Cell[203447, 5231, 344, 7, 32, "Output",ExpressionUUID->"fa38dc75-e716-493c-be05-81bf5b670d2f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[203840, 5244, 160, 3, 37, "Subsubsection",ExpressionUUID->"07c21710-9a1a-4b6f-b629-841474888b59"],
Cell[CellGroupData[{
Cell[204025, 5251, 1749, 54, 109, "Input",ExpressionUUID->"5218a753-ccea-410c-9ef9-60e2e8798f13"],
Cell[205777, 5307, 293, 6, 32, "Output",ExpressionUUID->"55114560-87bc-4988-aee7-90751b990515"],
Cell[206073, 5315, 293, 6, 32, "Output",ExpressionUUID->"bc91d425-d169-4189-aa2e-775eabdb9300"],
Cell[206369, 5323, 293, 6, 32, "Output",ExpressionUUID->"2feae3ff-1b66-4eb4-98e9-0ea06365788b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206699, 5334, 1245, 38, 111, "Input",ExpressionUUID->"d17d102e-2fe4-4d25-b82b-6e65807aa377"],
Cell[207947, 5374, 275, 5, 32, "Output",ExpressionUUID->"a571b83f-9aea-41fc-b768-70451f71b1d6"],
Cell[208225, 5381, 276, 5, 32, "Output",ExpressionUUID->"53774e01-8e92-4d9e-a364-97c0ba4cb6b8"],
Cell[208504, 5388, 276, 5, 32, "Output",ExpressionUUID->"3460e0ab-92c9-4d68-84ae-b8cb5d841fee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208817, 5398, 1772, 53, 109, "Input",ExpressionUUID->"8b7a0ded-ec6d-4173-bfaa-08a82aacb3ba"],
Cell[210592, 5453, 308, 6, 32, "Output",ExpressionUUID->"604ba74d-0507-4cec-960f-9a28040bf052"],
Cell[210903, 5461, 310, 6, 70, "Output",ExpressionUUID->"c10cc889-6046-401b-8b63-347b298369d9"],
Cell[211216, 5469, 308, 6, 70, "Output",ExpressionUUID->"c067d84a-d68e-4557-8d62-d2fd2ec52351"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211561, 5480, 1247, 38, 111, "Input",ExpressionUUID->"0b7989fc-7218-4dbf-9e10-a3a6562226eb"],
Cell[212811, 5520, 270, 5, 70, "Output",ExpressionUUID->"3355e4ad-3386-4cd1-9196-be04ab54d13c"],
Cell[213084, 5527, 271, 5, 70, "Output",ExpressionUUID->"9749351b-0217-4469-b79d-946db2a443d8"],
Cell[213358, 5534, 273, 5, 70, "Output",ExpressionUUID->"703d093b-49ba-48ec-a910-0746429efe00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213668, 5544, 3023, 94, 213, "Input",ExpressionUUID->"c12dc9ec-7b96-40cc-9291-b29aed5142b2"],
Cell[216694, 5640, 300, 5, 70, "Output",ExpressionUUID->"00d3d4eb-6d11-476b-ac68-b42ced07d00f"],
Cell[216997, 5647, 298, 5, 70, "Output",ExpressionUUID->"ef0596bf-da96-4824-9d56-0209248fde0a"],
Cell[217298, 5654, 301, 5, 70, "Output",ExpressionUUID->"dbf5efdf-fca7-452e-af18-072513472b61"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[217648, 5665, 162, 3, 37, "Subsubsection",ExpressionUUID->"f682f3ce-4f6b-4271-a3c4-ef806a1125fc"],
Cell[CellGroupData[{
Cell[217835, 5672, 1660, 50, 111, "Input",ExpressionUUID->"48f56c34-0a1a-407c-9221-41b05b0159dd"],
Cell[219498, 5724, 296, 4, 32, "Output",ExpressionUUID->"9f7ca2d3-eeff-4c27-82ff-4f1f793de8ac"],
Cell[219797, 5730, 300, 5, 32, "Output",ExpressionUUID->"19180181-3635-4012-b511-169c9fe6302e"],
Cell[220100, 5737, 298, 5, 55, "Output",ExpressionUUID->"33806652-95f8-4228-be3b-0b63306e5b6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220435, 5747, 1283, 38, 109, "Input",ExpressionUUID->"984ef006-1f49-43d9-9e39-5cfdc764b611"],
Cell[221721, 5787, 307, 6, 32, "Output",ExpressionUUID->"d059e715-e81f-44e8-95af-c31eb735bd03"],
Cell[222031, 5795, 307, 6, 32, "Output",ExpressionUUID->"617b9b75-46dc-417c-aa99-2e63aca22b0e"],
Cell[222341, 5803, 305, 6, 32, "Output",ExpressionUUID->"99fbd064-23bc-4af4-ab1a-24ef42d63dcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222683, 5814, 1232, 37, 109, "Input",ExpressionUUID->"016e3043-07cc-45a3-917e-637c749b0c6f"],
Cell[223918, 5853, 285, 5, 70, "Output",ExpressionUUID->"b4f071e8-5197-43ee-aed1-4ad39aaaeeaa"],
Cell[224206, 5860, 285, 5, 70, "Output",ExpressionUUID->"594a5bda-4003-4d67-8124-de2ce8fd7d5f"],
Cell[224494, 5867, 285, 5, 70, "Output",ExpressionUUID->"322f5162-e86b-4bc5-abcc-372e1a59df50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224816, 5877, 1332, 39, 109, "Input",ExpressionUUID->"d1429885-80ac-4065-8a0b-020abfc61399"],
Cell[226151, 5918, 316, 5, 70, "Output",ExpressionUUID->"b0691169-8787-4bf3-a9c3-cdd05935055e"],
Cell[226470, 5925, 314, 5, 70, "Output",ExpressionUUID->"1109eca1-c58b-4c8d-aa57-c7556e520dbc"],
Cell[226787, 5932, 317, 5, 70, "Output",ExpressionUUID->"808eadeb-20dd-4f30-947e-5e771f0b02e2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[227153, 5943, 179, 3, 37, "Subsubsection",ExpressionUUID->"d498465a-ca67-4e11-88d0-07fbb765777d"],
Cell[CellGroupData[{
Cell[227357, 5950, 161, 2, 48, "Input",ExpressionUUID->"751e0c15-5eaf-4964-8fde-db94f24993b4"],
Cell[227521, 5954, 657, 12, 32, "Output",ExpressionUUID->"ff4f3e9d-34eb-49d0-a049-45244bb25811"],
Cell[228181, 5968, 810, 14, 32, "Output",ExpressionUUID->"c3f85238-36d9-4088-97ba-eb93513c3020"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


